Search for rare decays of $D^0$ mesons into two muons

A search for the very rare $D^0 \to \mu^+\mu^-$ decay is performed using data collected by the LHCb experiment in proton-proton collisions at $\sqrt{s} = 7$, 8 and $13~\rm{TeV}$, corresponding to an integrated luminosity of $9~\rm{fb^{-1}}$. The search is optimised for $D^0$ mesons from $D^{\ast+}\to D^0\pi^+$ decays but is also sensitive to $D^0$ mesons from other sources. No evidence for an excess of events over the expected background is observed. An upper limit on the branching fraction of this decay is set at $\mathcal{B}(D^0 \to \mu^+\mu^-) < 3.1 \times 10^{-9}$ at a $90\%$ CL. This represents the world's most stringent limit, constraining models of physics beyond the Standard Model.

==> figs/Fig10.C <==
#include "../include/common_styles.h"
#include "../include/LHCbStyle.h"

void tutorial_dataset_br_signal_plugin_cls_expected()
{
  LHCbStyle();
  
//=========Macro generated from canvas: tutorial_dataset_br_signal_plugin_clsUID1/p-value curves
//=========  (Wed Oct  5 16:22:10 2022) by ROOT version 6.22/00
   TCanvas *tutorial_dataset_br_signal_plugin_clsUID1 = new TCanvas("tutorial_dataset_br_signal_plugin_clsUID1", "p-value curves",0,0,800,600);
   gPad->SetRightMargin(0.10);                                                                
   gPad->SetLeftMargin(0.06);                                                                
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   tutorial_dataset_br_signal_plugin_clsUID1->SetHighLightColor(2);
   tutorial_dataset_br_signal_plugin_clsUID1->Range(-1.297297e-09,-0.2179487,6.810811e-09,1.064103);
   tutorial_dataset_br_signal_plugin_clsUID1->SetFillColor(0);
   tutorial_dataset_br_signal_plugin_clsUID1->SetBorderMode(0);
   tutorial_dataset_br_signal_plugin_clsUID1->SetBorderSize(2);
   tutorial_dataset_br_signal_plugin_clsUID1->SetTickx(1);
   tutorial_dataset_br_signal_plugin_clsUID1->SetTicky(1);
   tutorial_dataset_br_signal_plugin_clsUID1->SetLeftMargin(0.16);
   tutorial_dataset_br_signal_plugin_clsUID1->SetTopMargin(0.05);
   tutorial_dataset_br_signal_plugin_clsUID1->SetBottomMargin(0.17);
   tutorial_dataset_br_signal_plugin_clsUID1->SetFrameBorderMode(0);
   tutorial_dataset_br_signal_plugin_clsUID1->SetFrameBorderMode(0);
   
   TH1F *haxesUID26__1 = new TH1F("haxesUID26__1","",100,0,6e-09);
   haxesUID26__1->SetMinimum(0);
   haxesUID26__1->SetMaximum(1);
   haxesUID26__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID26__1->SetLineColor(ci);
   haxesUID26__1->GetXaxis()->SetTitle("B("+s_label_d0mumu+")");
   haxesUID26__1->GetXaxis()->SetNdivisions(407);
   haxesUID26__1->GetXaxis()->SetLabelFont(133);
   haxesUID26__1->GetXaxis()->SetLabelSize(35);
   haxesUID26__1->GetXaxis()->SetTitleSize(45);
   haxesUID26__1->GetXaxis()->SetTitleOffset(0.9);
   haxesUID26__1->GetXaxis()->SetTitleFont(133);
   haxesUID26__1->GetYaxis()->SetTitle("CL_{S}");
   haxesUID26__1->GetYaxis()->SetNdivisions(407);
   haxesUID26__1->GetYaxis()->SetLabelFont(133);
   haxesUID26__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID26__1->GetYaxis()->SetLabelSize(35);
   haxesUID26__1->GetYaxis()->SetTitleSize(45);
   haxesUID26__1->GetYaxis()->SetTitleOffset(0.85);
   haxesUID26__1->GetYaxis()->SetTitleFont(133);
   haxesUID26__1->GetZaxis()->SetLabelFont(42);
   haxesUID26__1->GetZaxis()->SetTitleOffset(1);
   haxesUID26__1->GetZaxis()->SetTitleFont(42);
   haxesUID26__1->Draw("AXIS+");
   
   Double_t gErr2_fx3001[20] = {
   0,
   3.225e-10,
   6.375e-10,
   9.525e-10,
   1.2675e-09,
   1.5825e-09,
   1.8975e-09,
   2.2125e-09,
   2.5275e-09,
   2.8425e-09,
   3.1575e-09,
   3.4725e-09,
   3.7875e-09,
   4.1025e-09,
   4.4175e-09,
   4.7325e-09,
   5.0475e-09,
   5.3625e-09,
   5.6775e-09,
   5.9925e-09};
   Double_t gErr2_fy3001[20] = {
   1,
   0.7763758,
   0.5874796,
   0.417614,
   0.2774939,
   0.1718572,
   0.0987045,
   0.05366992,
   0.02760568,
   0.01340429,
   0.006598203,
   0.003289029,
   0.001576817,
   0.0008603313,
   0.0004862397,
   0.0001841482,
   5.613903e-05,
   4.601798e-17,
   6.621618e-17,
   8.641437e-17};
   Double_t gErr2_felx3001[20] = {
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10};
   Double_t gErr2_fely3001[20] = {
   0,
   0.276231,
   0.259323,
   0.2282026,
   0.1874013,
   0.1400885,
   0.08851415,
   0.05263785,
   0.0297489,
   0.01658866,
   0.01022416,
   0.007177704,
   0.005650054,
   0.005156909,
   0.004520405,
   0.003626231,
   0.002773418,
   0.001861266,
   0.0007019213,
   -0.0004574236};
   Double_t gErr2_fehx3001[20] = {
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10};
   Double_t gErr2_fehy3001[20] = {
   0,
   0.2236242,
   0.4125204,
   0.582386,
   0.7225061,
   0.8281428,
   0.9012955,
   0.4491802,
   0.2597538,
   0.177268,
   0.1177915,
   0.07300113,
   0.04386279,
   0.02520706,
   0.01427689,
   0.007341226,
   0.003492782,
   0.002278498,
   0.001353042,
   0.0006259058};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,gErr2_fx3001,gErr2_fy3001,gErr2_felx3001,gErr2_fehx3001,gErr2_fely3001,gErr2_fehy3001);
   grae->SetName("gErr2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#3182bd");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#3182bd");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gErr23001 = new TH1F("Graph_gErr23001","Graph",100,-7.8825e-10,6.78075e-09);
   Graph_gErr23001->SetMinimum(-0.1047262);
   Graph_gErr23001->SetMaximum(1.10043);
   Graph_gErr23001->SetDirectory(0);
   Graph_gErr23001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gErr23001->SetLineColor(ci);
   Graph_gErr23001->GetXaxis()->SetLabelFont(42);
   Graph_gErr23001->GetXaxis()->SetTitleOffset(1);
   Graph_gErr23001->GetXaxis()->SetTitleFont(42);
   Graph_gErr23001->GetYaxis()->SetLabelFont(42);
   Graph_gErr23001->GetYaxis()->SetLabelOffset(0.01);
   Graph_gErr23001->GetYaxis()->SetTitleFont(42);
   Graph_gErr23001->GetZaxis()->SetLabelFont(42);
   Graph_gErr23001->GetZaxis()->SetTitleOffset(1);
   Graph_gErr23001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gErr23001);
   
   grae->Draw("e3");
   
   Double_t gErr1_fx3002[20] = {
   0,
   3.225e-10,
   6.375e-10,
   9.525e-10,
   1.2675e-09,
   1.5825e-09,
   1.8975e-09,
   2.2125e-09,
   2.5275e-09,
   2.8425e-09,
   3.1575e-09,
   3.4725e-09,
   3.7875e-09,
   4.1025e-09,
   4.4175e-09,
   4.7325e-09,
   5.0475e-09,
   5.3625e-09,
   5.6775e-09,
   5.9925e-09};
   Double_t gErr1_fy3002[20] = {
   1,
   0.7763758,
   0.5874796,
   0.417614,
   0.2774939,
   0.1718572,
   0.0987045,
   0.05366992,
   0.02760568,
   0.01340429,
   0.006598203,
   0.003289029,
   0.001576817,
   0.0008603313,
   0.0004862397,
   0.0001841482,
   5.613903e-05,
   4.601798e-17,
   6.621618e-17,
   8.641437e-17};
   Double_t gErr1_felx3002[20] = {
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10};
   Double_t gErr1_fely3002[20] = {
   0,
   0.128377,
   0.1349866,
   0.1304144,
   0.1148064,
   0.0899974,
   0.05996396,
   0.03653157,
   0.02015655,
   0.01035464,
   0.005552111,
   0.003100661,
   0.001814256,
   0.001160632,
   0.0007898083,
   0.0004464727,
   0.0002643757,
   0.0001448013,
   7.379415e-05,
   2.787038e-06};
   Double_t gErr1_fehx3002[20] = {
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10,
   1.575e-10};
   Double_t gErr1_fehy3002[20] = {
   0,
   0.2236242,
   0.4125204,
   0.582386,
   0.2387328,
   0.127087,
   0.09362036,
   0.06454734,
   0.03837497,
   0.02227188,
   0.01408853,
   0.007708092,
   0.003748323,
   0.001614874,
   0.0007411018,
   0.0002433845,
   0.0002700525,
   0.0002728285,
   7.902196e-05,
   6.170257e-06};
   grae = new TGraphAsymmErrors(20,gErr1_fx3002,gErr1_fy3002,gErr1_felx3002,gErr1_fehx3002,gErr1_fely3002,gErr1_fehy3002);
   grae->SetName("gErr1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#9ecae1");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#9ecae1");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gErr13002 = new TH1F("Graph_gErr13002","Graph",100,-7.8825e-10,6.78075e-09);
   Graph_gErr13002->SetMinimum(-0.1003339);
   Graph_gErr13002->SetMaximum(1.10003);
   Graph_gErr13002->SetDirectory(0);
   Graph_gErr13002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gErr13002->SetLineColor(ci);
   Graph_gErr13002->GetXaxis()->SetLabelFont(42);
   Graph_gErr13002->GetXaxis()->SetTitleOffset(1);
   Graph_gErr13002->GetXaxis()->SetTitleFont(42);
   Graph_gErr13002->GetYaxis()->SetLabelFont(42);
   Graph_gErr13002->GetYaxis()->SetLabelOffset(0.01);
   Graph_gErr13002->GetYaxis()->SetTitleFont(42);
   Graph_gErr13002->GetZaxis()->SetLabelFont(42);
   Graph_gErr13002->GetZaxis()->SetTitleOffset(1);
   Graph_gErr13002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gErr13002);
   
   grae->Draw("e3");
   
   Double_t gExp_fx1[20] = {
   0,
   3.225e-10,
   6.375e-10,
   9.525e-10,
   1.2675e-09,
   1.5825e-09,
   1.8975e-09,
   2.2125e-09,
   2.5275e-09,
   2.8425e-09,
   3.1575e-09,
   3.4725e-09,
   3.7875e-09,
   4.1025e-09,
   4.4175e-09,
   4.7325e-09,
   5.0475e-09,
   5.3625e-09,
   5.6775e-09,
   5.9925e-09};
   Double_t gExp_fy1[20] = {
   1,
   0.7763758,
   0.5874796,
   0.417614,
   0.2774939,
   0.1718572,
   0.0987045,
   0.05366992,
   0.02760568,
   0.01340429,
   0.006598203,
   0.003289029,
   0.001576817,
   0.0008603313,
   0.0004862397,
   0.0001841482,
   5.613903e-05,
   4.601798e-17,
   6.621618e-17,
   8.641437e-17};
   TGraph *graph = new TGraph(20,gExp_fx1,gExp_fy1);
   graph->SetName("gExp");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_gExp1 = new TH1F("Graph_gExp1","Graph",100,0,6.59175e-09);
   Graph_gExp1->SetMinimum(4.141618e-17);
   Graph_gExp1->SetMaximum(1.1);
   Graph_gExp1->SetDirectory(0);
   Graph_gExp1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gExp1->SetLineColor(ci);
   Graph_gExp1->GetXaxis()->SetLabelFont(42);
   Graph_gExp1->GetXaxis()->SetTitleOffset(1);
   Graph_gExp1->GetXaxis()->SetTitleFont(42);
   Graph_gExp1->GetYaxis()->SetLabelFont(42);
   Graph_gExp1->GetYaxis()->SetLabelOffset(0.01);
   Graph_gExp1->GetYaxis()->SetTitleFont(42);
   Graph_gExp1->GetZaxis()->SetLabelFont(42);
   Graph_gExp1->GetZaxis()->SetTitleOffset(1);
   Graph_gExp1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_gExp1);
   
   graph->Draw("l");
   
   Double_t gObs_fx1001[14] = {
   1.8975e-09,
   2.2125e-09,
   2.5275e-09,
   2.8425e-09,
   3.1575e-09,
   3.4725e-09,
   3.7875e-09,
   4.1025e-09,
   4.4175e-09,
   4.7325e-09,
   5.0475e-09,
   5.3625e-09,
   5.6775e-09,
   5.9925e-09};
   Double_t gObs_fy1001[14] = {
   0.4370593,
   0.3277653,
   0.2154288,
   0.1400128,
   0.08909904,
   0.04868626,
   0.02866645,
   0.01369619,
   0.007014085,
   0.002551393,
   0.0009573855,
   0.0009573855,
   0.0009583066,
   0.000319538};
   Double_t gObs_fex1001[14] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t gObs_fey1001[14] = {
   0.009044808,
   0.008491902,
   0.007400137,
   0.006223243,
   0.005098379,
   0.003845542,
   0.002981075,
   0.002075278,
   0.001490522,
   0.0009009834,
   0.0005525011,
   0.0005525011,
   0.0005530329,
   0.0003194907};
   TGraphErrors *gre = new TGraphErrors(14,gObs_fx1001,gObs_fy1001,gObs_fex1001,gObs_fey1001);
   gre->SetName("gObs");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_gObs1001 = new TH1F("Graph_gObs1001","Graph",100,1.488e-09,6.402e-09);
   Graph_gObs1001->SetMinimum(4.253412e-08);
   Graph_gObs1001->SetMaximum(0.4907145);
   Graph_gObs1001->SetDirectory(0);
   Graph_gObs1001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gObs1001->SetLineColor(ci);
   Graph_gObs1001->GetXaxis()->SetLabelFont(42);
   Graph_gObs1001->GetXaxis()->SetTitleOffset(1);
   Graph_gObs1001->GetXaxis()->SetTitleFont(42);
   Graph_gObs1001->GetYaxis()->SetLabelFont(42);
   Graph_gObs1001->GetYaxis()->SetLabelOffset(0.01);
   Graph_gObs1001->GetYaxis()->SetTitleFont(42);
   Graph_gObs1001->GetZaxis()->SetLabelFont(42);
   Graph_gObs1001->GetZaxis()->SetTitleOffset(1);
   Graph_gObs1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_gObs1001);
   
   gre->Draw("lep");
   
   TLegend *leg = new TLegend(0.70 - gStyle->GetPadRightMargin(), 0.5,
                              0.93,0.7,NULL,"brNDC");
   
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(21.75);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("gObs","Observed","LEP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gExp","Expected","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gErr1","#pm 1#sigma","F");

   ci = TColor::GetColor("#9ecae1");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#9ecae1");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gErr2","#pm 2#sigma","F");

   ci = TColor::GetColor("#3182bd");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#3182bd");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(6e-10,0.12,3.6e-09,0.17,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   TText *pt_LaTex = pt->AddText("90.0%");
   pt->Draw();
   TLine *line = new TLine(0,0.1,6e-09,0.1);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(1.5e-09,0.07,4.5e-09,0.12,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   pt_LaTex = pt->AddText("95.0%");
   pt->Draw();
   line = new TLine(0,0.05,6e-09,0.05);
   line->SetLineStyle(3);
   line->Draw();
   
   printLHCb("R");
   pt = new TPaveText( 0.70 - gStyle->GetPadRightMargin(),
                       0.30 - gStyle->GetPadTopMargin(),
                       0.93 - gStyle->GetPadRightMargin(),
                       0.35 - gStyle->GetPadTopMargin(),
                       "BRNDC" );
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   pt_LaTex = pt->AddText("GammaCombo");
   //   pt->Draw();
   TLatex *latex = new TLatex();
   latex->SetNDC();
   latex->DrawLatex(0.72 - gStyle->GetPadRightMargin(),
                    0.80 - gStyle->GetPadTopMargin(), s_lumi_label[DALL]);
   
   
   TH1F *haxesUID26_copy__2 = new TH1F("haxesUID26_copy__2","",100,0,6e-09);
   haxesUID26_copy__2->SetMinimum(0);
   haxesUID26_copy__2->SetMaximum(1);
   haxesUID26_copy__2->SetDirectory(0);
   haxesUID26_copy__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   haxesUID26_copy__2->SetLineColor(ci);
   haxesUID26_copy__2->GetXaxis()->SetTitle("B("+s_label_d0mumu+")");
   haxesUID26_copy__2->GetXaxis()->SetNdivisions(407);
   haxesUID26_copy__2->GetXaxis()->SetLabelFont(133);
   haxesUID26_copy__2->GetXaxis()->SetLabelSize(35);
   haxesUID26_copy__2->GetXaxis()->SetTitleSize(45);
   haxesUID26_copy__2->GetXaxis()->SetTitleOffset(0.9);
   haxesUID26_copy__2->GetXaxis()->SetTitleFont(133);
   haxesUID26_copy__2->GetYaxis()->SetTitle("#it{CL_{S}}");
   haxesUID26_copy__2->GetYaxis()->SetNdivisions(407);
   haxesUID26_copy__2->GetYaxis()->SetLabelFont(133);
   haxesUID26_copy__2->GetYaxis()->SetLabelOffset(0.01);
   haxesUID26_copy__2->GetYaxis()->SetLabelSize(35);
   haxesUID26_copy__2->GetYaxis()->SetTitleSize(45);
   haxesUID26_copy__2->GetYaxis()->SetTitleOffset(0.85);
   haxesUID26_copy__2->GetYaxis()->SetTitleFont(133);
   haxesUID26_copy__2->GetZaxis()->SetLabelFont(42);
   haxesUID26_copy__2->GetZaxis()->SetTitleOffset(1);
   haxesUID26_copy__2->GetZaxis()->SetTitleFont(42);
   haxesUID26_copy__2->Draw("sameaxis");
   tutorial_dataset_br_signal_plugin_clsUID1->Modified();
   tutorial_dataset_br_signal_plugin_clsUID1->cd();
   tutorial_dataset_br_signal_plugin_clsUID1->SetSelected(tutorial_dataset_br_signal_plugin_clsUID1);

   tutorial_dataset_br_signal_plugin_clsUID1->SaveAs("limit_cls_plugin.pdf");
   tutorial_dataset_br_signal_plugin_clsUID1->SaveAs("limit_cls_plugin.png");
   tutorial_dataset_br_signal_plugin_clsUID1->SaveAs("limit_cls_plugin.eps");
   

}


==> figs/Fig1a.C <==
void SData_DRun1_MagAll_CD0kpi_presel_TRIG_massfit_PAPER_lin()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Mon Jul 11 18:22:49 2022) by ROOT version 6.18/04
   TCanvas *can_p = new TCanvas("can_p", "can_p",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(137.8025,-11229.18,150.642,58984.47);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.08);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_9895f580__1 = new TH1D("frame_9895f580__1","Plot",100,139.6,150);
   frame_9895f580__1->SetBinContent(1,53367.37);
   frame_9895f580__1->SetMinimum(5);
   frame_9895f580__1->SetMaximum(53367.37);
   frame_9895f580__1->SetEntries(3);
   frame_9895f580__1->SetDirectory(0);
   frame_9895f580__1->SetStats(0);
   frame_9895f580__1->SetMarkerStyle(20);
   frame_9895f580__1->GetXaxis()->SetTitle("#it{#Delta m} [MeV/#it{c}^{2}]");
   frame_9895f580__1->GetXaxis()->SetNdivisions(505);
   frame_9895f580__1->GetXaxis()->SetLabelFont(132);
   frame_9895f580__1->GetXaxis()->SetLabelOffset(0.01);
   frame_9895f580__1->GetXaxis()->SetLabelSize(0.06);
   frame_9895f580__1->GetXaxis()->SetTitleSize(0.072);
   frame_9895f580__1->GetXaxis()->SetTitleOffset(0.95);
   frame_9895f580__1->GetXaxis()->SetTitleFont(132);
   frame_9895f580__1->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_9895f580__1->GetYaxis()->SetLabelFont(132);
   frame_9895f580__1->GetYaxis()->SetLabelOffset(0.01);
   frame_9895f580__1->GetYaxis()->SetLabelSize(0.06);
   frame_9895f580__1->GetYaxis()->SetTitleSize(0.072);
   frame_9895f580__1->GetYaxis()->SetTitleOffset(0.95);
   frame_9895f580__1->GetYaxis()->SetTitleFont(132);
   frame_9895f580__1->GetZaxis()->SetLabelFont(132);
   frame_9895f580__1->GetZaxis()->SetLabelSize(0.06);
   frame_9895f580__1->GetZaxis()->SetTitleSize(0.072);
   frame_9895f580__1->GetZaxis()->SetTitleOffset(1.2);
   frame_9895f580__1->GetZaxis()->SetTitleFont(132);
   frame_9895f580__1->Draw("FUNC");
   
   Double_t data_fx3001[80] = {
   139.665,
   139.795,
   139.925,
   140.055,
   140.185,
   140.315,
   140.445,
   140.575,
   140.705,
   140.835,
   140.965,
   141.095,
   141.225,
   141.355,
   141.485,
   141.615,
   141.745,
   141.875,
   142.005,
   142.135,
   142.265,
   142.395,
   142.525,
   142.655,
   142.785,
   142.915,
   143.045,
   143.175,
   143.305,
   143.435,
   143.565,
   143.695,
   143.825,
   143.955,
   144.085,
   144.215,
   144.345,
   144.475,
   144.605,
   144.735,
   144.865,
   144.995,
   145.125,
   145.255,
   145.385,
   145.515,
   145.645,
   145.775,
   145.905,
   146.035,
   146.165,
   146.295,
   146.425,
   146.555,
   146.685,
   146.815,
   146.945,
   147.075,
   147.205,
   147.335,
   147.465,
   147.595,
   147.725,
   147.855,
   147.985,
   148.115,
   148.245,
   148.375,
   148.505,
   148.635,
   148.765,
   148.895,
   149.025,
   149.155,
   149.285,
   149.415,
   149.545,
   149.675,
   149.805,
   149.935};
   Double_t data_fy3001[80] = {
   22,
   44,
   63,
   83,
   81,
   98,
   98,
   133,
   129,
   146,
   159,
   178,
   194,
   192,
   222,
   213,
   265,
   227,
   258,
   278,
   298,
   353,
   328,
   345,
   427,
   415,
   389,
   472,
   475,
   510,
   539,
   592,
   650,
   737,
   861,
   979,
   1147,
   1566,
   2163,
   3362,
   6132,
   11469,
   22317,
   38121,
   49161,
   46626,
   32525,
   18196,
   9539,
   5191,
   3154,
   2184,
   1670,
   1294,
   1153,
   975,
   949,
   848,
   810,
   736,
   700,
   645,
   678,
   626,
   557,
   525,
   535,
   518,
   490,
   535,
   562,
   463,
   488,
   508,
   460,
   421,
   460,
   431,
   453,
   429};
   Double_t data_felx3001[80] = {
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065};
   Double_t data_fely3001[80] = {
   4.654502,
   6.60794,
   7.916129,
   9.092044,
   8.981384,
   9.882579,
   9.882579,
   11.0434,
   10.86882,
   11.59339,
   12.11943,
   12.85103,
   13.43736,
   13.36542,
   14.40805,
   14.10308,
   15.7865,
   14.57481,
   15.57016,
   16.18083,
   16.76992,
   18.29495,
   17.61767,
   18.0809,
   20.17003,
   19.87768,
   19.22942,
   21.23131,
   21.30023,
   22.08871,
   22.72176,
   23.83619,
   25,
   26.65235,
   28.84706,
   30.79297,
   33.37108,
   39.07588,
   46.01075,
   57.48491,
   77.80868,
   106.5946,
   148.8896,
   194.7466,
   221.2234,
   215.4311,
   179.8476,
   134.3935,
   97.16908,
   71.55033,
   55.66271,
   46.23596,
   40.36869,
   35.47569,
   33.45953,
   30.72899,
   30.3099,
   28.62473,
   27.96489,
   26.63393,
   25.96224,
   24.90177,
   25.54323,
   24.52499,
   23.10614,
   22.41833,
   22.63547,
   22.2651,
   21.64159,
   22.63547,
   23.21181,
   21.02324,
   21.59638,
   22.0444,
   20.95344,
   20.02438,
   20.95344,
   20.26656,
   20.78967,
   20.21835};
   Double_t data_fehx3001[80] = {
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065};
   Double_t data_fehy3001[80] = {
   5.761366,
   7.68351,
   8.979274,
   10.14705,
   10.03706,
   10.93319,
   10.93319,
   12.0434,
   11.86882,
   12.59339,
   13.11943,
   13.85103,
   14.43736,
   14.36542,
   15.40805,
   15.10308,
   16.7865,
   15.57481,
   16.57016,
   17.18083,
   17.76992,
   19.29495,
   18.61767,
   19.0809,
   21.17003,
   20.87768,
   20.22942,
   22.23131,
   22.30023,
   23.08871,
   23.72176,
   24.83619,
   26,
   27.65235,
   29.84706,
   31.79297,
   34.37108,
   40.07588,
   47.01075,
   58.48491,
   78.80868,
   107.5946,
   149.8896,
   195.7466,
   222.2234,
   216.4311,
   180.8476,
   135.3935,
   98.16908,
   72.55033,
   56.66271,
   47.23596,
   41.36869,
   36.47569,
   34.45953,
   31.72899,
   31.3099,
   29.62473,
   28.96489,
   27.63393,
   26.96224,
   25.90177,
   26.54323,
   25.52499,
   24.10614,
   23.41833,
   23.63547,
   23.2651,
   22.64159,
   23.63547,
   24.21181,
   22.02324,
   22.59638,
   23.0444,
   21.95344,
   21.02438,
   21.95344,
   21.26656,
   21.78967,
   21.21835};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of data_plot__Dst_DTF_Delta_M",100,138.56,151.04);
   Graph_data3001->SetMinimum(15.61095);
   Graph_data3001->SetMaximum(54319.81);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t comb_fx1[106] = {
   139.496,
   139.496,
   139.6,
   139.704,
   139.808,
   139.912,
   140.016,
   140.12,
   140.224,
   140.328,
   140.432,
   140.536,
   140.64,
   140.744,
   140.848,
   140.952,
   141.056,
   141.16,
   141.264,
   141.368,
   141.472,
   141.576,
   141.68,
   141.784,
   141.888,
   141.992,
   142.096,
   142.2,
   142.304,
   142.408,
   142.512,
   142.616,
   142.72,
   142.824,
   142.928,
   143.032,
   143.136,
   143.24,
   143.344,
   143.448,
   143.552,
   143.656,
   143.76,
   143.864,
   143.968,
   144.072,
   144.176,
   144.28,
   144.384,
   144.488,
   144.592,
   144.696,
   144.8,
   144.904,
   145.008,
   145.112,
   145.216,
   145.32,
   145.424,
   145.528,
   145.632,
   145.736,
   145.84,
   145.944,
   146.048,
   146.152,
   146.256,
   146.36,
   146.464,
   146.568,
   146.672,
   146.776,
   146.88,
   146.984,
   147.088,
   147.192,
   147.296,
   147.4,
   147.504,
   147.608,
   147.712,
   147.816,
   147.92,
   148.024,
   148.128,
   148.232,
   148.336,
   148.44,
   148.544,
   148.648,
   148.752,
   148.856,
   148.96,
   149.064,
   149.168,
   149.272,
   149.376,
   149.48,
   149.584,
   149.688,
   149.792,
   149.896,
   150,
   150,
   150.104,
   150.104};
   Double_t comb_fy1[106] = {
   0,
   0,
   0,
   11.04647,
   21.51838,
   31.45315,
   40.88582,
   49.84925,
   58.37421,
   66.48957,
   74.22234,
   81.59788,
   88.63991,
   95.3707,
   101.8111,
   107.9807,
   113.8977,
   119.5794,
   125.0419,
   130.3002,
   135.3685,
   140.26,
   144.9872,
   149.5618,
   153.9946,
   158.2959,
   162.4754,
   166.542,
   170.5042,
   174.3699,
   178.1466,
   181.8412,
   185.4603,
   189.0101,
   192.4962,
   195.9241,
   199.299,
   202.6255,
   205.9081,
   209.1511,
   212.3584,
   215.5337,
   218.6805,
   221.8022,
   224.9017,
   227.982,
   231.0458,
   234.0957,
   237.1341,
   240.1634,
   243.1856,
   246.2027,
   249.2167,
   252.2295,
   255.2426,
   258.2577,
   261.2763,
   264.2999,
   267.3298,
   270.3673,
   273.4137,
   276.47,
   279.5373,
   282.6168,
   285.7095,
   288.8161,
   291.9377,
   295.0751,
   298.2292,
   301.4006,
   304.5902,
   307.7987,
   311.0267,
   314.2749,
   317.5439,
   320.8343,
   324.1468,
   327.4819,
   330.8401,
   334.2219,
   337.6279,
   341.0586,
   344.5144,
   347.9958,
   351.5032,
   355.0371,
   358.598,
   362.1861,
   365.8021,
   369.4461,
   373.1188,
   376.8203,
   380.5512,
   384.3118,
   388.1024,
   391.9235,
   395.7754,
   399.6584,
   403.5729,
   407.5192,
   411.4978,
   415.5089,
   419.5528,
   419.5528,
   419.5528,
   0};
   TGraph *graph = new TGraph(106,comb_fx1,comb_fy1);
   graph->SetName("comb");
   graph->SetTitle("Projection of model_dm");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb1 = new TH1F("Graph_comb1","Projection of model_dm",106,138.4352,151.1648);
   Graph_comb1->SetMinimum(0);
   Graph_comb1->SetMaximum(461.5081);
   Graph_comb1->SetDirectory(0);
   Graph_comb1->SetStats(0);
   Graph_comb1->SetMarkerStyle(20);
   Graph_comb1->GetXaxis()->SetNdivisions(505);
   Graph_comb1->GetXaxis()->SetLabelFont(132);
   Graph_comb1->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetXaxis()->SetLabelSize(0.06);
   Graph_comb1->GetXaxis()->SetTitleSize(0.072);
   Graph_comb1->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetXaxis()->SetTitleFont(132);
   Graph_comb1->GetYaxis()->SetLabelFont(132);
   Graph_comb1->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetYaxis()->SetLabelSize(0.06);
   Graph_comb1->GetYaxis()->SetTitleSize(0.072);
   Graph_comb1->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetYaxis()->SetTitleFont(132);
   Graph_comb1->GetZaxis()->SetLabelFont(132);
   Graph_comb1->GetZaxis()->SetLabelSize(0.06);
   Graph_comb1->GetZaxis()->SetTitleSize(0.072);
   Graph_comb1->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb1);
   
   graph->Draw("l");
   
   Double_t sig_fx2[153] = {
   139.496,
   139.496,
   139.6,
   139.704,
   139.808,
   139.912,
   140.016,
   140.12,
   140.224,
   140.328,
   140.432,
   140.536,
   140.64,
   140.744,
   140.848,
   140.952,
   141.056,
   141.16,
   141.264,
   141.368,
   141.472,
   141.576,
   141.68,
   141.784,
   141.888,
   141.992,
   142.096,
   142.2,
   142.304,
   142.408,
   142.512,
   142.616,
   142.72,
   142.824,
   142.928,
   143.032,
   143.136,
   143.24,
   143.344,
   143.448,
   143.552,
   143.656,
   143.76,
   143.864,
   143.968,
   144.072,
   144.176,
   144.28,
   144.384,
   144.488,
   144.592,
   144.644,
   144.696,
   144.748,
   144.8,
   144.852,
   144.878,
   144.904,
   144.93,
   144.956,
   144.982,
   145.008,
   145.034,
   145.06,
   145.086,
   145.112,
   145.125,
   145.138,
   145.164,
   145.216,
   145.242,
   145.268,
   145.294,
   145.307,
   145.32,
   145.333,
   145.346,
   145.359,
   145.372,
   145.385,
   145.398,
   145.411,
   145.424,
   145.437,
   145.45,
   145.463,
   145.476,
   145.489,
   145.502,
   145.515,
   145.528,
   145.541,
   145.554,
   145.58,
   145.606,
   145.632,
   145.684,
   145.71,
   145.736,
   145.762,
   145.788,
   145.814,
   145.84,
   145.866,
   145.892,
   145.918,
   145.944,
   145.97,
   145.996,
   146.048,
   146.1,
   146.152,
   146.204,
   146.256,
   146.36,
   146.464,
   146.568,
   146.672,
   146.776,
   146.88,
   146.984,
   147.088,
   147.192,
   147.296,
   147.4,
   147.504,
   147.608,
   147.712,
   147.816,
   147.92,
   148.024,
   148.128,
   148.232,
   148.336,
   148.44,
   148.544,
   148.648,
   148.752,
   148.856,
   148.96,
   149.064,
   149.168,
   149.272,
   149.376,
   149.48,
   149.584,
   149.688,
   149.792,
   149.896,
   150,
   150,
   150.104,
   150.104};
   Double_t sig_fy2[153] = {
   0,
   33.74208,
   33.74208,
   34.97607,
   36.27901,
   37.65614,
   39.11319,
   40.65647,
   42.29293,
   44.03022,
   45.8768,
   47.84202,
   49.93628,
   52.17112,
   54.55942,
   57.11555,
   59.85561,
   62.79769,
   65.96213,
   69.37194,
   73.05314,
   77.03532,
   81.35221,
   86.04239,
   91.15019,
   96.7267,
   102.8311,
   109.532,
   116.91,
   125.0594,
   134.0916,
   144.1387,
   155.3589,
   167.9421,
   182.1183,
   198.1682,
   216.4373,
   237.3543,
   261.4567,
   289.4258,
   322.1353,
   360.7201,
   406.6767,
   462.0111,
   529.4694,
   612.9288,
   718.1876,
   854.8991,
   1041.774,
   1319.901,
   1781.954,
   2137.052,
   2622.441,
   3288.319,
   4197.64,
   5425.962,
   6186.655,
   7060.912,
   8061.761,
   9203.459,
   10502.06,
   11976.38,
   13649.63,
   15552.03,
   17724.97,
   20227.81,
   21628.99,
   23148.94,
   26414.25,
   33220.61,
   36593.61,
   39816.59,
   42785.1,
   44141.38,
   45395.63,
   46536.07,
   47551.74,
   48432.68,
   49170.14,
   49756.67,
   50186.28,
   50454.56,
   50558.74,
   50497.73,
   50272.17,
   49884.39,
   49338.39,
   48639.74,
   47795.53,
   46814.18,
   45705.35,
   44479.76,
   43148.99,
   40221.5,
   37025.82,
   33666.61,
   26851.49,
   23631.66,
   20834.54,
   18395.31,
   16248.32,
   14348.21,
   12662.4,
   11166.37,
   9840.664,
   8668.968,
   7636.916,
   6731.384,
   5940.105,
   4654.457,
   3694.332,
   2984.52,
   2461.606,
   2074.58,
   1561.93,
   1245.914,
   1029.663,
   869.5246,
   745.2117,
   646.0349,
   565.4654,
   499.0875,
   443.7477,
   397.1268,
   357.4849,
   323.4955,
   294.1328,
   268.5937,
   246.242,
   226.5686,
   209.162,
   193.687,
   179.8679,
   167.4767,
   156.3232,
   146.2478,
   137.1161,
   128.8137,
   121.2431,
   114.3208,
   107.9749,
   102.1431,
   96.77129,
   91.81237,
   87.22507,
   82.97318,
   79.02477,
   75.35163,
   71.92877,
   68.73394,
   68.73394,
   68.73394,
   0};
   graph = new TGraph(153,sig_fx2,sig_fy2);
   graph->SetName("sig");
   graph->SetTitle("Projection of model_dm");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig2 = new TH1F("Graph_sig2","Projection of model_dm",153,138.4352,151.1648);
   Graph_sig2->SetMinimum(0);
   Graph_sig2->SetMaximum(55614.62);
   Graph_sig2->SetDirectory(0);
   Graph_sig2->SetStats(0);
   Graph_sig2->SetMarkerStyle(20);
   Graph_sig2->GetXaxis()->SetNdivisions(505);
   Graph_sig2->GetXaxis()->SetLabelFont(132);
   Graph_sig2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetXaxis()->SetLabelSize(0.06);
   Graph_sig2->GetXaxis()->SetTitleSize(0.072);
   Graph_sig2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetXaxis()->SetTitleFont(132);
   Graph_sig2->GetYaxis()->SetLabelFont(132);
   Graph_sig2->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetYaxis()->SetLabelSize(0.06);
   Graph_sig2->GetYaxis()->SetTitleSize(0.072);
   Graph_sig2->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetYaxis()->SetTitleFont(132);
   Graph_sig2->GetZaxis()->SetLabelFont(132);
   Graph_sig2->GetZaxis()->SetLabelSize(0.06);
   Graph_sig2->GetZaxis()->SetTitleSize(0.072);
   Graph_sig2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig2);
   
   graph->Draw("l");
   
   Double_t full_fx3[153] = {
   139.496,
   139.496,
   139.6,
   139.704,
   139.808,
   139.912,
   140.016,
   140.12,
   140.224,
   140.328,
   140.432,
   140.536,
   140.64,
   140.744,
   140.848,
   140.952,
   141.056,
   141.16,
   141.264,
   141.368,
   141.472,
   141.576,
   141.68,
   141.784,
   141.888,
   141.992,
   142.096,
   142.2,
   142.304,
   142.408,
   142.512,
   142.616,
   142.72,
   142.824,
   142.928,
   143.032,
   143.136,
   143.24,
   143.344,
   143.448,
   143.552,
   143.656,
   143.76,
   143.864,
   143.968,
   144.072,
   144.176,
   144.28,
   144.384,
   144.488,
   144.592,
   144.644,
   144.696,
   144.748,
   144.8,
   144.852,
   144.878,
   144.904,
   144.93,
   144.956,
   144.982,
   145.008,
   145.034,
   145.06,
   145.086,
   145.112,
   145.125,
   145.138,
   145.164,
   145.216,
   145.242,
   145.268,
   145.294,
   145.307,
   145.32,
   145.333,
   145.346,
   145.359,
   145.372,
   145.385,
   145.398,
   145.411,
   145.424,
   145.437,
   145.45,
   145.463,
   145.476,
   145.489,
   145.502,
   145.515,
   145.528,
   145.541,
   145.554,
   145.58,
   145.606,
   145.632,
   145.684,
   145.71,
   145.736,
   145.762,
   145.788,
   145.814,
   145.84,
   145.866,
   145.892,
   145.918,
   145.944,
   145.97,
   145.996,
   146.048,
   146.1,
   146.152,
   146.204,
   146.256,
   146.36,
   146.464,
   146.568,
   146.672,
   146.776,
   146.88,
   146.984,
   147.088,
   147.192,
   147.296,
   147.4,
   147.504,
   147.608,
   147.712,
   147.816,
   147.92,
   148.024,
   148.128,
   148.232,
   148.336,
   148.44,
   148.544,
   148.648,
   148.752,
   148.856,
   148.96,
   149.064,
   149.168,
   149.272,
   149.376,
   149.48,
   149.584,
   149.688,
   149.792,
   149.896,
   150,
   150,
   150.104,
   150.104};
   Double_t full_fy3[153] = {
   0,
   33.74208,
   33.74208,
   46.02254,
   57.79739,
   69.10928,
   79.99901,
   90.50572,
   100.6671,
   110.5198,
   120.0991,
   129.4399,
   138.5762,
   147.5418,
   156.3705,
   165.0962,
   173.7533,
   182.3771,
   191.004,
   199.6721,
   208.4216,
   217.2953,
   226.3394,
   235.6042,
   245.1448,
   255.0226,
   265.3065,
   276.0741,
   287.4143,
   299.4294,
   312.2382,
   325.98,
   340.8192,
   356.9522,
   374.6145,
   394.0924,
   415.7363,
   439.9797,
   467.3648,
   498.5769,
   534.4937,
   576.2538,
   625.3572,
   683.8133,
   754.371,
   840.9107,
   949.2334,
   1088.995,
   1278.908,
   1560.065,
   2025.14,
   2381.747,
   2868.644,
   3536.029,
   4446.857,
   5676.685,
   6438.131,
   7313.142,
   8314.744,
   9457.195,
   10756.55,
   12231.62,
   13905.63,
   15808.78,
   17982.48,
   20486.07,
   21887.63,
   23407.95,
   26674.01,
   33481.89,
   36855.64,
   40079.38,
   43048.65,
   44405.3,
   45659.93,
   46800.75,
   47816.79,
   48698.12,
   49435.96,
   50022.86,
   50452.85,
   50721.52,
   50826.07,
   50765.44,
   50540.26,
   50152.86,
   49607.23,
   48908.97,
   48065.13,
   47084.16,
   45975.72,
   44750.51,
   43420.12,
   40493.39,
   37298.47,
   33940.03,
   27126.43,
   23907.37,
   21111.01,
   18672.54,
   16526.33,
   14626.98,
   12941.93,
   11446.67,
   10121.74,
   8950.814,
   7919.532,
   7014.773,
   6224.266,
   4940.166,
   3981.593,
   3273.336,
   2751.981,
   2366.517,
   1857.005,
   1544.143,
   1331.064,
   1174.115,
   1053.01,
   957.0615,
   879.7403,
   816.6314,
   764.582,
   721.2736,
   684.9668,
   654.3355,
   628.3547,
   606.2216,
   587.3006,
   571.083,
   557.1578,
   545.1902,
   534.905,
   526.0746,
   518.5093,
   512.0499,
   506.5622,
   501.9324,
   498.0634,
   494.8721,
   492.2867,
   490.2455,
   488.6948,
   487.5877,
   486.8834,
   486.546,
   486.544,
   486.8494,
   487.4376,
   488.2868,
   488.2868,
   488.2868,
   0};
   graph = new TGraph(153,full_fx3,full_fy3);
   graph->SetName("full");
   graph->SetTitle("Projection of model_dm");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full3 = new TH1F("Graph_full3","Projection of model_dm",153,138.4352,151.1648);
   Graph_full3->SetMinimum(0);
   Graph_full3->SetMaximum(55908.68);
   Graph_full3->SetDirectory(0);
   Graph_full3->SetStats(0);
   Graph_full3->SetMarkerStyle(20);
   Graph_full3->GetXaxis()->SetNdivisions(505);
   Graph_full3->GetXaxis()->SetLabelFont(132);
   Graph_full3->GetXaxis()->SetLabelOffset(0.01);
   Graph_full3->GetXaxis()->SetLabelSize(0.06);
   Graph_full3->GetXaxis()->SetTitleSize(0.072);
   Graph_full3->GetXaxis()->SetTitleOffset(0.95);
   Graph_full3->GetXaxis()->SetTitleFont(132);
   Graph_full3->GetYaxis()->SetLabelFont(132);
   Graph_full3->GetYaxis()->SetLabelOffset(0.01);
   Graph_full3->GetYaxis()->SetLabelSize(0.06);
   Graph_full3->GetYaxis()->SetTitleSize(0.072);
   Graph_full3->GetYaxis()->SetTitleOffset(0.95);
   Graph_full3->GetYaxis()->SetTitleFont(132);
   Graph_full3->GetZaxis()->SetLabelFont(132);
   Graph_full3->GetZaxis()->SetLabelSize(0.06);
   Graph_full3->GetZaxis()->SetTitleSize(0.072);
   Graph_full3->GetZaxis()->SetTitleOffset(1.2);
   Graph_full3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full3);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[80] = {
   139.665,
   139.795,
   139.925,
   140.055,
   140.185,
   140.315,
   140.445,
   140.575,
   140.705,
   140.835,
   140.965,
   141.095,
   141.225,
   141.355,
   141.485,
   141.615,
   141.745,
   141.875,
   142.005,
   142.135,
   142.265,
   142.395,
   142.525,
   142.655,
   142.785,
   142.915,
   143.045,
   143.175,
   143.305,
   143.435,
   143.565,
   143.695,
   143.825,
   143.955,
   144.085,
   144.215,
   144.345,
   144.475,
   144.605,
   144.735,
   144.865,
   144.995,
   145.125,
   145.255,
   145.385,
   145.515,
   145.645,
   145.775,
   145.905,
   146.035,
   146.165,
   146.295,
   146.425,
   146.555,
   146.685,
   146.815,
   146.945,
   147.075,
   147.205,
   147.335,
   147.465,
   147.595,
   147.725,
   147.855,
   147.985,
   148.115,
   148.245,
   148.375,
   148.505,
   148.635,
   148.765,
   148.895,
   149.025,
   149.155,
   149.285,
   149.415,
   149.545,
   149.675,
   149.805,
   149.935};
   Double_t h_data_fy3002[80] = {
   22,
   44,
   63,
   83,
   81,
   98,
   98,
   133,
   129,
   146,
   159,
   178,
   194,
   192,
   222,
   213,
   265,
   227,
   258,
   278,
   298,
   353,
   328,
   345,
   427,
   415,
   389,
   472,
   475,
   510,
   539,
   592,
   650,
   737,
   861,
   979,
   1147,
   1566,
   2163,
   3362,
   6132,
   11469,
   22317,
   38121,
   49161,
   46626,
   32525,
   18196,
   9539,
   5191,
   3154,
   2184,
   1670,
   1294,
   1153,
   975,
   949,
   848,
   810,
   736,
   700,
   645,
   678,
   626,
   557,
   525,
   535,
   518,
   490,
   535,
   562,
   463,
   488,
   508,
   460,
   421,
   460,
   431,
   453,
   429};
   Double_t h_data_felx3002[80] = {
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065};
   Double_t h_data_fely3002[80] = {
   4.654502,
   6.60794,
   7.916129,
   9.092044,
   8.981384,
   9.882579,
   9.882579,
   11.0434,
   10.86882,
   11.59339,
   12.11943,
   12.85103,
   13.43736,
   13.36542,
   14.40805,
   14.10308,
   15.7865,
   14.57481,
   15.57016,
   16.18083,
   16.76992,
   18.29495,
   17.61767,
   18.0809,
   20.17003,
   19.87768,
   19.22942,
   21.23131,
   21.30023,
   22.08871,
   22.72176,
   23.83619,
   25,
   26.65235,
   28.84706,
   30.79297,
   33.37108,
   39.07588,
   46.01075,
   57.48491,
   77.80868,
   106.5946,
   148.8896,
   194.7466,
   221.2234,
   215.4311,
   179.8476,
   134.3935,
   97.16908,
   71.55033,
   55.66271,
   46.23596,
   40.36869,
   35.47569,
   33.45953,
   30.72899,
   30.3099,
   28.62473,
   27.96489,
   26.63393,
   25.96224,
   24.90177,
   25.54323,
   24.52499,
   23.10614,
   22.41833,
   22.63547,
   22.2651,
   21.64159,
   22.63547,
   23.21181,
   21.02324,
   21.59638,
   22.0444,
   20.95344,
   20.02438,
   20.95344,
   20.26656,
   20.78967,
   20.21835};
   Double_t h_data_fehx3002[80] = {
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065};
   Double_t h_data_fehy3002[80] = {
   5.761366,
   7.68351,
   8.979274,
   10.14705,
   10.03706,
   10.93319,
   10.93319,
   12.0434,
   11.86882,
   12.59339,
   13.11943,
   13.85103,
   14.43736,
   14.36542,
   15.40805,
   15.10308,
   16.7865,
   15.57481,
   16.57016,
   17.18083,
   17.76992,
   19.29495,
   18.61767,
   19.0809,
   21.17003,
   20.87768,
   20.22942,
   22.23131,
   22.30023,
   23.08871,
   23.72176,
   24.83619,
   26,
   27.65235,
   29.84706,
   31.79297,
   34.37108,
   40.07588,
   47.01075,
   58.48491,
   78.80868,
   107.5946,
   149.8896,
   195.7466,
   222.2234,
   216.4311,
   180.8476,
   135.3935,
   98.16908,
   72.55033,
   56.66271,
   47.23596,
   41.36869,
   36.47569,
   34.45953,
   31.72899,
   31.3099,
   29.62473,
   28.96489,
   27.63393,
   26.96224,
   25.90177,
   26.54323,
   25.52499,
   24.10614,
   23.41833,
   23.63547,
   23.2651,
   22.64159,
   23.63547,
   24.21181,
   22.02324,
   22.59638,
   23.0444,
   21.95344,
   21.02438,
   21.95344,
   21.26656,
   21.78967,
   21.21835};
   grae = new TGraphAsymmErrors(80,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__Dst_DTF_Delta_M",100,138.56,151.04);
   Graph_h_data3002->SetMinimum(15.61095);
   Graph_h_data3002->SetMaximum(54319.81);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_9895f580__2 = new TH1D("frame_9895f580__2","Plot",100,139.6,150);
   frame_9895f580__2->SetBinContent(1,53367.37);
   frame_9895f580__2->SetMinimum(5);
   frame_9895f580__2->SetMaximum(53367.37);
   frame_9895f580__2->SetEntries(3);
   frame_9895f580__2->SetDirectory(0);
   frame_9895f580__2->SetStats(0);
   frame_9895f580__2->SetMarkerStyle(20);
   frame_9895f580__2->GetXaxis()->SetTitle("#it{#Delta m} [MeV/#it{c}^{2}]");
   frame_9895f580__2->GetXaxis()->SetNdivisions(505);
   frame_9895f580__2->GetXaxis()->SetLabelFont(132);
   frame_9895f580__2->GetXaxis()->SetLabelOffset(0.01);
   frame_9895f580__2->GetXaxis()->SetLabelSize(0.06);
   frame_9895f580__2->GetXaxis()->SetTitleSize(0.072);
   frame_9895f580__2->GetXaxis()->SetTitleOffset(0.95);
   frame_9895f580__2->GetXaxis()->SetTitleFont(132);
   frame_9895f580__2->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_9895f580__2->GetYaxis()->SetLabelFont(132);
   frame_9895f580__2->GetYaxis()->SetLabelOffset(0.01);
   frame_9895f580__2->GetYaxis()->SetLabelSize(0.06);
   frame_9895f580__2->GetYaxis()->SetTitleSize(0.072);
   frame_9895f580__2->GetYaxis()->SetTitleOffset(0.95);
   frame_9895f580__2->GetYaxis()->SetTitleFont(132);
   frame_9895f580__2->GetZaxis()->SetLabelFont(132);
   frame_9895f580__2->GetZaxis()->SetLabelSize(0.06);
   frame_9895f580__2->GetZaxis()->SetTitleSize(0.072);
   frame_9895f580__2->GetZaxis()->SetTitleOffset(1.2);
   frame_9895f580__2->GetZaxis()->SetTitleFont(132);
   frame_9895f580__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.19,0.45,0.54,0.73,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data ","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Fitted model","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Comb. background","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);
}


==> figs/Fig1b.C <==
void SData_DRun1_MagAll_CD0pipi_presel_TRIG_massfit_PAPER_lin()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Mon Jul 11 16:23:24 2022) by ROOT version 6.18/04
   TCanvas *can_p = new TCanvas("can_p", "can_p",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(137.8025,-1349.294,150.642,7115.046);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.08);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_17a760b0__1 = new TH1D("frame_17a760b0__1","Plot",100,139.6,150);
   frame_17a760b0__1->SetBinContent(1,6437.899);
   frame_17a760b0__1->SetMinimum(5);
   frame_17a760b0__1->SetMaximum(6437.899);
   frame_17a760b0__1->SetEntries(3);
   frame_17a760b0__1->SetDirectory(0);
   frame_17a760b0__1->SetStats(0);
   frame_17a760b0__1->SetMarkerStyle(20);
   frame_17a760b0__1->GetXaxis()->SetTitle("#it{#Delta m} [MeV/#it{c}^{2}]");
   frame_17a760b0__1->GetXaxis()->SetNdivisions(505);
   frame_17a760b0__1->GetXaxis()->SetLabelFont(132);
   frame_17a760b0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_17a760b0__1->GetXaxis()->SetLabelSize(0.06);
   frame_17a760b0__1->GetXaxis()->SetTitleSize(0.072);
   frame_17a760b0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_17a760b0__1->GetXaxis()->SetTitleFont(132);
   frame_17a760b0__1->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_17a760b0__1->GetYaxis()->SetLabelFont(132);
   frame_17a760b0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_17a760b0__1->GetYaxis()->SetLabelSize(0.06);
   frame_17a760b0__1->GetYaxis()->SetTitleSize(0.072);
   frame_17a760b0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_17a760b0__1->GetYaxis()->SetTitleFont(132);
   frame_17a760b0__1->GetZaxis()->SetLabelFont(132);
   frame_17a760b0__1->GetZaxis()->SetLabelSize(0.06);
   frame_17a760b0__1->GetZaxis()->SetTitleSize(0.072);
   frame_17a760b0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_17a760b0__1->GetZaxis()->SetTitleFont(132);
   frame_17a760b0__1->Draw("FUNC");
   
   Double_t data_fx3001[80] = {
   139.665,
   139.795,
   139.925,
   140.055,
   140.185,
   140.315,
   140.445,
   140.575,
   140.705,
   140.835,
   140.965,
   141.095,
   141.225,
   141.355,
   141.485,
   141.615,
   141.745,
   141.875,
   142.005,
   142.135,
   142.265,
   142.395,
   142.525,
   142.655,
   142.785,
   142.915,
   143.045,
   143.175,
   143.305,
   143.435,
   143.565,
   143.695,
   143.825,
   143.955,
   144.085,
   144.215,
   144.345,
   144.475,
   144.605,
   144.735,
   144.865,
   144.995,
   145.125,
   145.255,
   145.385,
   145.515,
   145.645,
   145.775,
   145.905,
   146.035,
   146.165,
   146.295,
   146.425,
   146.555,
   146.685,
   146.815,
   146.945,
   147.075,
   147.205,
   147.335,
   147.465,
   147.595,
   147.725,
   147.855,
   147.985,
   148.115,
   148.245,
   148.375,
   148.505,
   148.635,
   148.765,
   148.895,
   149.025,
   149.155,
   149.285,
   149.415,
   149.545,
   149.675,
   149.805,
   149.935};
   Double_t data_fy3001[80] = {
   12,
   17,
   19,
   23,
   22,
   26,
   26,
   33,
   24,
   31,
   25,
   29,
   31,
   38,
   39,
   55,
   39,
   42,
   49,
   49,
   69,
   60,
   51,
   78,
   72,
   74,
   61,
   72,
   76,
   75,
   94,
   122,
   94,
   114,
   117,
   154,
   170,
   227,
   302,
   430,
   750,
   1527,
   2802,
   4595,
   5909,
   5677,
   3984,
   2357,
   1252,
   685,
   415,
   310,
   231,
   198,
   155,
   166,
   159,
   137,
   130,
   115,
   119,
   123,
   119,
   112,
   110,
   109,
   106,
   92,
   108,
   93,
   97,
   84,
   93,
   97,
   91,
   92,
   101,
   98,
   82,
   91};
   Double_t data_felx3001[80] = {
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065};
   Double_t data_fely3001[80] = {
   3.415266,
   4.082184,
   4.320219,
   4.760717,
   4.654502,
   5.066015,
   5.066015,
   5.715302,
   4.864612,
   5.537565,
   4.966335,
   5.353932,
   5.537565,
   6.137163,
   6.218102,
   7.39358,
   6.218102,
   6.454831,
   6.976026,
   6.976026,
   8.286444,
   7.724317,
   7.117933,
   8.812788,
   8.465529,
   8.582844,
   7.788779,
   8.465529,
   8.698576,
   8.640903,
   9.678086,
   10.55667,
   9.678086,
   10.18878,
   10.3282,
   11.91974,
   12.54799,
   14.57481,
   16.88534,
   20.24247,
   26.89069,
   38.58005,
   52.43628,
   67.28827,
   76.37165,
   74.84753,
   62.62092,
   48.05152,
   34.88714,
   25.67728,
   19.87768,
   17.11391,
   14.70691,
   13.58013,
   11.95994,
   12.3938,
   12.11943,
   11.21537,
   10.91271,
   10.23546,
   10.42016,
   10.6018,
   10.42016,
   10.09481,
   10,
   9.952272,
   9.807764,
   9.574201,
   9.904326,
   9.626284,
   9.831854,
   9.146873,
   9.626284,
   9.831854,
   9.521834,
   9.574201,
   9.562306,
   9.882579,
   9.036884,
   9.521834};
   Double_t data_fehx3001[80] = {
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065};
   Double_t data_fehy3001[80] = {
   4.559819,
   5.203719,
   5.435196,
   5.865235,
   5.761366,
   6.164324,
   6.164324,
   6.802567,
   5.966932,
   6.627601,
   6.066589,
   6.44702,
   6.627601,
   7.218484,
   7.298372,
   8.461166,
   7.298372,
   7.53218,
   8.047634,
   8.047634,
   9.346779,
   8.789023,
   8.188122,
   9.869531,
   9.524592,
   9.641101,
   8.852952,
   9.524592,
   9.756061,
   9.698771,
   10.72977,
   11.55667,
   10.72977,
   11.18878,
   11.3282,
   12.91974,
   13.54799,
   15.57481,
   17.88534,
   21.24247,
   27.89069,
   39.58005,
   53.43628,
   68.28827,
   77.37165,
   75.84753,
   63.62092,
   49.05152,
   35.88714,
   26.67728,
   20.87768,
   18.11391,
   15.70691,
   14.58013,
   12.95994,
   13.3938,
   13.11943,
   12.21537,
   11.91271,
   11.23546,
   11.42016,
   11.6018,
   11.42016,
   11.09481,
   11,
   10.95227,
   10.80776,
   10.62644,
   10.90433,
   10.67824,
   10.88273,
   10.20155,
   10.67824,
   10.88273,
   10.57436,
   10.62644,
   10.56231,
   10.93319,
   10.09222,
   10.57436};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of data_plot__Dst_DTF_Delta_M",100,138.56,151.04);
   Graph_data3001->SetMinimum(7.726261);
   Graph_data3001->SetMaximum(6584.15);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t comb_fx1[106] = {
   139.496,
   139.496,
   139.6,
   139.704,
   139.808,
   139.912,
   140.016,
   140.12,
   140.224,
   140.328,
   140.432,
   140.536,
   140.64,
   140.744,
   140.848,
   140.952,
   141.056,
   141.16,
   141.264,
   141.368,
   141.472,
   141.576,
   141.68,
   141.784,
   141.888,
   141.992,
   142.096,
   142.2,
   142.304,
   142.408,
   142.512,
   142.616,
   142.72,
   142.824,
   142.928,
   143.032,
   143.136,
   143.24,
   143.344,
   143.448,
   143.552,
   143.656,
   143.76,
   143.864,
   143.968,
   144.072,
   144.176,
   144.28,
   144.384,
   144.488,
   144.592,
   144.696,
   144.8,
   144.904,
   145.008,
   145.112,
   145.216,
   145.32,
   145.424,
   145.528,
   145.632,
   145.736,
   145.84,
   145.944,
   146.048,
   146.152,
   146.256,
   146.36,
   146.464,
   146.568,
   146.672,
   146.776,
   146.88,
   146.984,
   147.088,
   147.192,
   147.296,
   147.4,
   147.504,
   147.608,
   147.712,
   147.816,
   147.92,
   148.024,
   148.128,
   148.232,
   148.336,
   148.44,
   148.544,
   148.648,
   148.752,
   148.856,
   148.96,
   149.064,
   149.168,
   149.272,
   149.376,
   149.48,
   149.584,
   149.688,
   149.792,
   149.896,
   150,
   150,
   150.104,
   150.104};
   Double_t comb_fy1[106] = {
   0,
   0,
   0,
   3.517546,
   6.721083,
   9.642593,
   12.31084,
   14.75171,
   16.98845,
   19.042,
   20.93119,
   22.67294,
   24.28248,
   25.7735,
   27.15834,
   28.44806,
   29.65264,
   30.78105,
   31.84135,
   32.84079,
   33.78591,
   34.68259,
   35.53609,
   36.35119,
   37.13215,
   37.88284,
   38.60672,
   39.30691,
   39.98621,
   40.64717,
   41.29205,
   41.92291,
   42.54159,
   43.14977,
   43.74895,
   44.34047,
   44.92557,
   45.50533,
   46.08077,
   46.65276,
   47.22214,
   47.78962,
   48.35587,
   48.9215,
   49.48704,
   50.053,
   50.61981,
   51.18789,
   51.75759,
   52.32927,
   52.90323,
   53.47974,
   54.05906,
   54.64144,
   55.22707,
   55.81617,
   56.40891,
   57.00546,
   57.60598,
   58.21062,
   58.8195,
   59.43276,
   60.05051,
   60.67286,
   61.29992,
   61.93179,
   62.56855,
   63.2103,
   63.85713,
   64.50911,
   65.16632,
   65.82884,
   66.49674,
   67.17009,
   67.84896,
   68.53341,
   69.22352,
   69.91934,
   70.62093,
   71.32837,
   72.0417,
   72.761,
   73.48632,
   74.21771,
   74.95524,
   75.69897,
   76.44895,
   77.20525,
   77.96791,
   78.737,
   79.51258,
   80.29469,
   81.08341,
   81.87879,
   82.68089,
   83.48975,
   84.30546,
   85.12805,
   85.9576,
   86.79415,
   87.63778,
   88.48853,
   89.34648,
   89.34648,
   89.34648,
   0};
   TGraph *graph = new TGraph(106,comb_fx1,comb_fy1);
   graph->SetName("comb");
   graph->SetTitle("Projection of model_dm");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb1 = new TH1F("Graph_comb1","Projection of model_dm",106,138.4352,151.1648);
   Graph_comb1->SetMinimum(0);
   Graph_comb1->SetMaximum(98.28113);
   Graph_comb1->SetDirectory(0);
   Graph_comb1->SetStats(0);
   Graph_comb1->SetMarkerStyle(20);
   Graph_comb1->GetXaxis()->SetNdivisions(505);
   Graph_comb1->GetXaxis()->SetLabelFont(132);
   Graph_comb1->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetXaxis()->SetLabelSize(0.06);
   Graph_comb1->GetXaxis()->SetTitleSize(0.072);
   Graph_comb1->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetXaxis()->SetTitleFont(132);
   Graph_comb1->GetYaxis()->SetLabelFont(132);
   Graph_comb1->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetYaxis()->SetLabelSize(0.06);
   Graph_comb1->GetYaxis()->SetTitleSize(0.072);
   Graph_comb1->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetYaxis()->SetTitleFont(132);
   Graph_comb1->GetZaxis()->SetLabelFont(132);
   Graph_comb1->GetZaxis()->SetLabelSize(0.06);
   Graph_comb1->GetZaxis()->SetTitleSize(0.072);
   Graph_comb1->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb1);
   
   graph->Draw("l");
   
   Double_t sig_fx2[153] = {
   139.496,
   139.496,
   139.6,
   139.704,
   139.808,
   139.912,
   140.016,
   140.12,
   140.224,
   140.328,
   140.432,
   140.536,
   140.64,
   140.744,
   140.848,
   140.952,
   141.056,
   141.16,
   141.264,
   141.368,
   141.472,
   141.576,
   141.68,
   141.784,
   141.888,
   141.992,
   142.096,
   142.2,
   142.304,
   142.408,
   142.512,
   142.616,
   142.72,
   142.824,
   142.928,
   143.032,
   143.136,
   143.24,
   143.344,
   143.448,
   143.552,
   143.656,
   143.76,
   143.864,
   143.968,
   144.072,
   144.176,
   144.28,
   144.384,
   144.488,
   144.592,
   144.644,
   144.696,
   144.748,
   144.8,
   144.852,
   144.878,
   144.904,
   144.93,
   144.956,
   144.982,
   145.008,
   145.034,
   145.06,
   145.086,
   145.112,
   145.125,
   145.138,
   145.164,
   145.216,
   145.242,
   145.268,
   145.294,
   145.32,
   145.333,
   145.346,
   145.359,
   145.372,
   145.385,
   145.398,
   145.411,
   145.424,
   145.437,
   145.45,
   145.463,
   145.476,
   145.489,
   145.502,
   145.515,
   145.528,
   145.541,
   145.554,
   145.58,
   145.606,
   145.632,
   145.684,
   145.697,
   145.71,
   145.736,
   145.762,
   145.788,
   145.814,
   145.84,
   145.866,
   145.892,
   145.918,
   145.944,
   145.97,
   145.996,
   146.048,
   146.1,
   146.152,
   146.204,
   146.256,
   146.36,
   146.464,
   146.568,
   146.672,
   146.776,
   146.88,
   146.984,
   147.088,
   147.192,
   147.296,
   147.4,
   147.504,
   147.608,
   147.712,
   147.816,
   147.92,
   148.024,
   148.128,
   148.232,
   148.336,
   148.44,
   148.544,
   148.648,
   148.752,
   148.856,
   148.96,
   149.064,
   149.168,
   149.272,
   149.376,
   149.48,
   149.584,
   149.688,
   149.792,
   149.896,
   150,
   150,
   150.104,
   150.104};
   Double_t sig_fy2[153] = {
   0,
   4.290937,
   4.290937,
   4.44747,
   4.612728,
   4.78737,
   4.972122,
   5.167778,
   5.375215,
   5.595397,
   5.82939,
   6.078375,
   6.343658,
   6.626695,
   6.929106,
   7.2527,
   7.599504,
   7.97179,
   8.372118,
   8.803376,
   9.268836,
   9.772211,
   10.31773,
   10.91024,
   11.5553,
   12.2593,
   13.02965,
   13.87496,
   14.80529,
   15.83241,
   16.97025,
   18.23531,
   19.64729,
   21.22984,
   23.0116,
   25.02745,
   27.32027,
   29.94323,
   32.9629,
   36.46348,
   40.55282,
   45.37073,
   51.10119,
   57.99031,
   66.3744,
   76.72867,
   89.76887,
   106.7082,
   129.9547,
   164.877,
   223.5902,
   269.0135,
   331.2461,
   416.6367,
   533.0347,
   689.6885,
   786.3364,
   897.0571,
   1023.339,
   1166.775,
   1329.114,
   1512.357,
   1718.925,
   1951.915,
   2215.528,
   2515.742,
   2682.182,
   2861.397,
   3248.841,
   4052.191,
   4447.976,
   4824.913,
   5171.107,
   5474.833,
   5607.319,
   5725.212,
   5827.394,
   5912.882,
   5980.84,
   6030.599,
   6061.665,
   6073.726,
   6066.663,
   6040.545,
   5995.635,
   5932.378,
   5851.401,
   5753.496,
   5639.609,
   5510.825,
   5368.348,
   5213.483,
   4872.188,
   4498.592,
   4104.606,
   3300.66,
   3107.061,
   2926.213,
   2597.869,
   2307.031,
   2047.714,
   1815.741,
   1608.075,
   1422.384,
   1256.765,
   1109.567,
   979.2822,
   864.4832,
   763.7954,
   599.4544,
   476.1301,
   384.666,
   317.182,
   267.2414,
   201.2726,
   160.8376,
   133.2721,
   112.8614,
   96.98027,
   84.27048,
   73.91278,
   65.35495,
   58.2019,
   52.16203,
   47.01579,
   42.59519,
   38.76996,
   35.4378,
   32.51746,
   29.94378,
   27.66398,
   25.63497,
   23.82126,
   22.19344,
   20.72696,
   19.40116,
   18.19862,
   17.10451,
   16.10619,
   15.19278,
   14.35493,
   13.58452,
   12.87451,
   12.21874,
   11.61183,
   11.04904,
   10.52619,
   10.0396,
   9.585979,
   9.162426,
   9.162426,
   9.162426,
   0};
   graph = new TGraph(153,sig_fx2,sig_fy2);
   graph->SetName("sig");
   graph->SetTitle("Projection of model_dm");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig2 = new TH1F("Graph_sig2","Projection of model_dm",153,138.4352,151.1648);
   Graph_sig2->SetMinimum(0);
   Graph_sig2->SetMaximum(6681.099);
   Graph_sig2->SetDirectory(0);
   Graph_sig2->SetStats(0);
   Graph_sig2->SetMarkerStyle(20);
   Graph_sig2->GetXaxis()->SetNdivisions(505);
   Graph_sig2->GetXaxis()->SetLabelFont(132);
   Graph_sig2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetXaxis()->SetLabelSize(0.06);
   Graph_sig2->GetXaxis()->SetTitleSize(0.072);
   Graph_sig2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetXaxis()->SetTitleFont(132);
   Graph_sig2->GetYaxis()->SetLabelFont(132);
   Graph_sig2->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetYaxis()->SetLabelSize(0.06);
   Graph_sig2->GetYaxis()->SetTitleSize(0.072);
   Graph_sig2->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetYaxis()->SetTitleFont(132);
   Graph_sig2->GetZaxis()->SetLabelFont(132);
   Graph_sig2->GetZaxis()->SetLabelSize(0.06);
   Graph_sig2->GetZaxis()->SetTitleSize(0.072);
   Graph_sig2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig2);
   
   graph->Draw("l");
   
   Double_t full_fx3[153] = {
   139.496,
   139.496,
   139.6,
   139.704,
   139.808,
   139.912,
   140.016,
   140.12,
   140.224,
   140.328,
   140.432,
   140.536,
   140.64,
   140.744,
   140.848,
   140.952,
   141.056,
   141.16,
   141.264,
   141.368,
   141.472,
   141.576,
   141.68,
   141.784,
   141.888,
   141.992,
   142.096,
   142.2,
   142.304,
   142.408,
   142.512,
   142.616,
   142.72,
   142.824,
   142.928,
   143.032,
   143.136,
   143.24,
   143.344,
   143.448,
   143.552,
   143.656,
   143.76,
   143.864,
   143.968,
   144.072,
   144.176,
   144.28,
   144.384,
   144.488,
   144.592,
   144.644,
   144.696,
   144.748,
   144.8,
   144.852,
   144.878,
   144.904,
   144.93,
   144.956,
   144.982,
   145.008,
   145.034,
   145.06,
   145.086,
   145.112,
   145.125,
   145.138,
   145.164,
   145.216,
   145.242,
   145.268,
   145.294,
   145.32,
   145.333,
   145.346,
   145.359,
   145.372,
   145.385,
   145.398,
   145.411,
   145.424,
   145.437,
   145.45,
   145.463,
   145.476,
   145.489,
   145.502,
   145.515,
   145.528,
   145.541,
   145.554,
   145.58,
   145.606,
   145.632,
   145.684,
   145.697,
   145.71,
   145.736,
   145.762,
   145.788,
   145.814,
   145.84,
   145.866,
   145.892,
   145.918,
   145.944,
   145.97,
   145.996,
   146.048,
   146.1,
   146.152,
   146.204,
   146.256,
   146.36,
   146.464,
   146.568,
   146.672,
   146.776,
   146.88,
   146.984,
   147.088,
   147.192,
   147.296,
   147.4,
   147.504,
   147.608,
   147.712,
   147.816,
   147.92,
   148.024,
   148.128,
   148.232,
   148.336,
   148.44,
   148.544,
   148.648,
   148.752,
   148.856,
   148.96,
   149.064,
   149.168,
   149.272,
   149.376,
   149.48,
   149.584,
   149.688,
   149.792,
   149.896,
   150,
   150,
   150.104,
   150.104};
   Double_t full_fy3[153] = {
   0,
   4.290937,
   4.290937,
   7.965016,
   11.33381,
   14.42996,
   17.28297,
   19.91948,
   22.36366,
   24.6374,
   26.76058,
   28.75131,
   30.62613,
   32.4002,
   34.08744,
   35.70076,
   37.25215,
   38.75284,
   40.21347,
   41.64417,
   43.05475,
   44.4548,
   45.85382,
   47.26143,
   48.68745,
   50.14214,
   51.63637,
   53.18187,
   54.7915,
   56.47958,
   58.2623,
   60.15822,
   62.18888,
   64.37962,
   66.76055,
   69.36792,
   72.24584,
   75.44857,
   79.04366,
   83.11625,
   87.77495,
   93.16035,
   99.45706,
   106.9118,
   115.8614,
   126.7817,
   140.3887,
   157.8961,
   181.7122,
   217.2062,
   276.4934,
   322.2047,
   384.7258,
   470.4058,
   587.0938,
   744.0384,
   840.832,
   951.6986,
   1078.127,
   1221.709,
   1384.194,
   1567.584,
   1774.299,
   2007.436,
   2271.197,
   2571.558,
   2738.073,
   2917.361,
   3304.953,
   4108.6,
   4504.534,
   4881.62,
   5227.963,
   5531.838,
   5664.399,
   5782.367,
   5884.625,
   5970.187,
   6038.221,
   6088.055,
   6119.196,
   6131.332,
   6124.344,
   6098.302,
   6053.467,
   5990.286,
   5909.385,
   5811.555,
   5697.744,
   5569.036,
   5426.635,
   5271.846,
   4930.702,
   4557.259,
   4163.425,
   3359.785,
   3166.263,
   2985.492,
   2657.302,
   2366.618,
   2107.455,
   1875.637,
   1668.125,
   1482.589,
   1317.126,
   1170.084,
   1039.955,
   925.3124,
   824.7812,
   660.7543,
   537.7453,
   446.5978,
   379.4315,
   329.8099,
   264.4829,
   224.6948,
   197.7812,
   178.0277,
   162.8091,
   150.7672,
   141.0829,
   133.2039,
   126.7353,
   121.3855,
   116.9351,
   113.2161,
   110.0983,
   107.4795,
   105.2785,
   103.4301,
   101.8817,
   100.5902,
   99.52023,
   98.6424,
   97.9322,
   97.36907,
   96.93562,
   96.61709,
   96.40088,
   96.27619,
   96.23372,
   96.2654,
   96.36426,
   96.5242,
   96.73988,
   97.00663,
   97.32034,
   97.67738,
   98.07451,
   98.5089,
   98.5089,
   98.5089,
   0};
   graph = new TGraph(153,full_fx3,full_fy3);
   graph->SetName("full");
   graph->SetTitle("Projection of model_dm");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full3 = new TH1F("Graph_full3","Projection of model_dm",153,138.4352,151.1648);
   Graph_full3->SetMinimum(0);
   Graph_full3->SetMaximum(6744.466);
   Graph_full3->SetDirectory(0);
   Graph_full3->SetStats(0);
   Graph_full3->SetMarkerStyle(20);
   Graph_full3->GetXaxis()->SetNdivisions(505);
   Graph_full3->GetXaxis()->SetLabelFont(132);
   Graph_full3->GetXaxis()->SetLabelOffset(0.01);
   Graph_full3->GetXaxis()->SetLabelSize(0.06);
   Graph_full3->GetXaxis()->SetTitleSize(0.072);
   Graph_full3->GetXaxis()->SetTitleOffset(0.95);
   Graph_full3->GetXaxis()->SetTitleFont(132);
   Graph_full3->GetYaxis()->SetLabelFont(132);
   Graph_full3->GetYaxis()->SetLabelOffset(0.01);
   Graph_full3->GetYaxis()->SetLabelSize(0.06);
   Graph_full3->GetYaxis()->SetTitleSize(0.072);
   Graph_full3->GetYaxis()->SetTitleOffset(0.95);
   Graph_full3->GetYaxis()->SetTitleFont(132);
   Graph_full3->GetZaxis()->SetLabelFont(132);
   Graph_full3->GetZaxis()->SetLabelSize(0.06);
   Graph_full3->GetZaxis()->SetTitleSize(0.072);
   Graph_full3->GetZaxis()->SetTitleOffset(1.2);
   Graph_full3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full3);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[80] = {
   139.665,
   139.795,
   139.925,
   140.055,
   140.185,
   140.315,
   140.445,
   140.575,
   140.705,
   140.835,
   140.965,
   141.095,
   141.225,
   141.355,
   141.485,
   141.615,
   141.745,
   141.875,
   142.005,
   142.135,
   142.265,
   142.395,
   142.525,
   142.655,
   142.785,
   142.915,
   143.045,
   143.175,
   143.305,
   143.435,
   143.565,
   143.695,
   143.825,
   143.955,
   144.085,
   144.215,
   144.345,
   144.475,
   144.605,
   144.735,
   144.865,
   144.995,
   145.125,
   145.255,
   145.385,
   145.515,
   145.645,
   145.775,
   145.905,
   146.035,
   146.165,
   146.295,
   146.425,
   146.555,
   146.685,
   146.815,
   146.945,
   147.075,
   147.205,
   147.335,
   147.465,
   147.595,
   147.725,
   147.855,
   147.985,
   148.115,
   148.245,
   148.375,
   148.505,
   148.635,
   148.765,
   148.895,
   149.025,
   149.155,
   149.285,
   149.415,
   149.545,
   149.675,
   149.805,
   149.935};
   Double_t h_data_fy3002[80] = {
   12,
   17,
   19,
   23,
   22,
   26,
   26,
   33,
   24,
   31,
   25,
   29,
   31,
   38,
   39,
   55,
   39,
   42,
   49,
   49,
   69,
   60,
   51,
   78,
   72,
   74,
   61,
   72,
   76,
   75,
   94,
   122,
   94,
   114,
   117,
   154,
   170,
   227,
   302,
   430,
   750,
   1527,
   2802,
   4595,
   5909,
   5677,
   3984,
   2357,
   1252,
   685,
   415,
   310,
   231,
   198,
   155,
   166,
   159,
   137,
   130,
   115,
   119,
   123,
   119,
   112,
   110,
   109,
   106,
   92,
   108,
   93,
   97,
   84,
   93,
   97,
   91,
   92,
   101,
   98,
   82,
   91};
   Double_t h_data_felx3002[80] = {
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065};
   Double_t h_data_fely3002[80] = {
   3.415266,
   4.082184,
   4.320219,
   4.760717,
   4.654502,
   5.066015,
   5.066015,
   5.715302,
   4.864612,
   5.537565,
   4.966335,
   5.353932,
   5.537565,
   6.137163,
   6.218102,
   7.39358,
   6.218102,
   6.454831,
   6.976026,
   6.976026,
   8.286444,
   7.724317,
   7.117933,
   8.812788,
   8.465529,
   8.582844,
   7.788779,
   8.465529,
   8.698576,
   8.640903,
   9.678086,
   10.55667,
   9.678086,
   10.18878,
   10.3282,
   11.91974,
   12.54799,
   14.57481,
   16.88534,
   20.24247,
   26.89069,
   38.58005,
   52.43628,
   67.28827,
   76.37165,
   74.84753,
   62.62092,
   48.05152,
   34.88714,
   25.67728,
   19.87768,
   17.11391,
   14.70691,
   13.58013,
   11.95994,
   12.3938,
   12.11943,
   11.21537,
   10.91271,
   10.23546,
   10.42016,
   10.6018,
   10.42016,
   10.09481,
   10,
   9.952272,
   9.807764,
   9.574201,
   9.904326,
   9.626284,
   9.831854,
   9.146873,
   9.626284,
   9.831854,
   9.521834,
   9.574201,
   9.562306,
   9.882579,
   9.036884,
   9.521834};
   Double_t h_data_fehx3002[80] = {
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065};
   Double_t h_data_fehy3002[80] = {
   4.559819,
   5.203719,
   5.435196,
   5.865235,
   5.761366,
   6.164324,
   6.164324,
   6.802567,
   5.966932,
   6.627601,
   6.066589,
   6.44702,
   6.627601,
   7.218484,
   7.298372,
   8.461166,
   7.298372,
   7.53218,
   8.047634,
   8.047634,
   9.346779,
   8.789023,
   8.188122,
   9.869531,
   9.524592,
   9.641101,
   8.852952,
   9.524592,
   9.756061,
   9.698771,
   10.72977,
   11.55667,
   10.72977,
   11.18878,
   11.3282,
   12.91974,
   13.54799,
   15.57481,
   17.88534,
   21.24247,
   27.89069,
   39.58005,
   53.43628,
   68.28827,
   77.37165,
   75.84753,
   63.62092,
   49.05152,
   35.88714,
   26.67728,
   20.87768,
   18.11391,
   15.70691,
   14.58013,
   12.95994,
   13.3938,
   13.11943,
   12.21537,
   11.91271,
   11.23546,
   11.42016,
   11.6018,
   11.42016,
   11.09481,
   11,
   10.95227,
   10.80776,
   10.62644,
   10.90433,
   10.67824,
   10.88273,
   10.20155,
   10.67824,
   10.88273,
   10.57436,
   10.62644,
   10.56231,
   10.93319,
   10.09222,
   10.57436};
   grae = new TGraphAsymmErrors(80,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__Dst_DTF_Delta_M",100,138.56,151.04);
   Graph_h_data3002->SetMinimum(7.726261);
   Graph_h_data3002->SetMaximum(6584.15);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_17a760b0__2 = new TH1D("frame_17a760b0__2","Plot",100,139.6,150);
   frame_17a760b0__2->SetBinContent(1,6437.899);
   frame_17a760b0__2->SetMinimum(5);
   frame_17a760b0__2->SetMaximum(6437.899);
   frame_17a760b0__2->SetEntries(3);
   frame_17a760b0__2->SetDirectory(0);
   frame_17a760b0__2->SetStats(0);
   frame_17a760b0__2->SetMarkerStyle(20);
   frame_17a760b0__2->GetXaxis()->SetTitle("#it{#Delta m} [MeV/#it{c}^{2}]");
   frame_17a760b0__2->GetXaxis()->SetNdivisions(505);
   frame_17a760b0__2->GetXaxis()->SetLabelFont(132);
   frame_17a760b0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_17a760b0__2->GetXaxis()->SetLabelSize(0.06);
   frame_17a760b0__2->GetXaxis()->SetTitleSize(0.072);
   frame_17a760b0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_17a760b0__2->GetXaxis()->SetTitleFont(132);
   frame_17a760b0__2->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_17a760b0__2->GetYaxis()->SetLabelFont(132);
   frame_17a760b0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_17a760b0__2->GetYaxis()->SetLabelSize(0.06);
   frame_17a760b0__2->GetYaxis()->SetTitleSize(0.072);
   frame_17a760b0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_17a760b0__2->GetYaxis()->SetTitleFont(132);
   frame_17a760b0__2->GetZaxis()->SetLabelFont(132);
   frame_17a760b0__2->GetZaxis()->SetLabelSize(0.06);
   frame_17a760b0__2->GetZaxis()->SetTitleSize(0.072);
   frame_17a760b0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_17a760b0__2->GetZaxis()->SetTitleFont(132);
   frame_17a760b0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.19,0.45,0.54,0.73,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data ","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Fitted model","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Comb. background","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);
}


==> figs/Fig1c.C <==
void SData_DRun2_MagAll_CD0kpi_presel_TRIG_massfit_PAPER_lin()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Mon Jul 11 18:05:57 2022) by ROOT version 6.18/04
   TCanvas *can_p = new TCanvas("can_p", "can_p",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(137.8025,-79897.34,150.642,419492.3);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.08);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_bade710__1 = new TH1D("frame_bade710__1","Plot",100,139.6,150);
   frame_bade710__1->SetBinContent(1,379541.1);
   frame_bade710__1->SetMinimum(5);
   frame_bade710__1->SetMaximum(379541.1);
   frame_bade710__1->SetEntries(3);
   frame_bade710__1->SetDirectory(0);
   frame_bade710__1->SetStats(0);
   frame_bade710__1->SetMarkerStyle(20);
   frame_bade710__1->GetXaxis()->SetTitle("#it{#Delta m} [MeV/#it{c}^{2}]");
   frame_bade710__1->GetXaxis()->SetNdivisions(505);
   frame_bade710__1->GetXaxis()->SetLabelFont(132);
   frame_bade710__1->GetXaxis()->SetLabelOffset(0.01);
   frame_bade710__1->GetXaxis()->SetLabelSize(0.06);
   frame_bade710__1->GetXaxis()->SetTitleSize(0.072);
   frame_bade710__1->GetXaxis()->SetTitleOffset(0.95);
   frame_bade710__1->GetXaxis()->SetTitleFont(132);
   frame_bade710__1->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_bade710__1->GetYaxis()->SetLabelFont(132);
   frame_bade710__1->GetYaxis()->SetLabelOffset(0.01);
   frame_bade710__1->GetYaxis()->SetLabelSize(0.06);
   frame_bade710__1->GetYaxis()->SetTitleSize(0.072);
   frame_bade710__1->GetYaxis()->SetTitleOffset(0.95);
   frame_bade710__1->GetYaxis()->SetTitleFont(132);
   frame_bade710__1->GetZaxis()->SetLabelFont(132);
   frame_bade710__1->GetZaxis()->SetLabelSize(0.06);
   frame_bade710__1->GetZaxis()->SetTitleSize(0.072);
   frame_bade710__1->GetZaxis()->SetTitleOffset(1.2);
   frame_bade710__1->GetZaxis()->SetTitleFont(132);
   frame_bade710__1->Draw("FUNC");
   
   Double_t data_fx3001[80] = {
   139.665,
   139.795,
   139.925,
   140.055,
   140.185,
   140.315,
   140.445,
   140.575,
   140.705,
   140.835,
   140.965,
   141.095,
   141.225,
   141.355,
   141.485,
   141.615,
   141.745,
   141.875,
   142.005,
   142.135,
   142.265,
   142.395,
   142.525,
   142.655,
   142.785,
   142.915,
   143.045,
   143.175,
   143.305,
   143.435,
   143.565,
   143.695,
   143.825,
   143.955,
   144.085,
   144.215,
   144.345,
   144.475,
   144.605,
   144.735,
   144.865,
   144.995,
   145.125,
   145.255,
   145.385,
   145.515,
   145.645,
   145.775,
   145.905,
   146.035,
   146.165,
   146.295,
   146.425,
   146.555,
   146.685,
   146.815,
   146.945,
   147.075,
   147.205,
   147.335,
   147.465,
   147.595,
   147.725,
   147.855,
   147.985,
   148.115,
   148.245,
   148.375,
   148.505,
   148.635,
   148.765,
   148.895,
   149.025,
   149.155,
   149.285,
   149.415,
   149.545,
   149.675,
   149.805,
   149.935};
   Double_t data_fy3001[80] = {
   254,
   467,
   569,
   696,
   877,
   969,
   1144,
   1242,
   1328,
   1497,
   1497,
   1660,
   1799,
   1930,
   2144,
   2265,
   2392,
   2523,
   2644,
   2880,
   2902,
   3190,
   3485,
   3535,
   3839,
   4032,
   4230,
   4399,
   4697,
   5084,
   5606,
   6078,
   6644,
   7241,
   7942,
   9188,
   10787,
   13387,
   17564,
   25144,
   42562,
   79891,
   153200,
   263507,
   350473,
   332752,
   232935,
   132728,
   69903,
   38443,
   24286,
   16909,
   13410,
   11255,
   9930,
   9001,
   8068,
   7590,
   7241,
   6708,
   6428,
   6067,
   6047,
   5623,
   5647,
   5287,
   5112,
   5012,
   4765,
   4782,
   4619,
   4502,
   4472,
   4345,
   4195,
   4243,
   4314,
   4053,
   3932,
   3941};
   Double_t data_felx3001[80] = {
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065};
   Double_t data_fely3001[80] = {
   15.44522,
   21.11597,
   23.35896,
   25.88655,
   29.11841,
   30.63278,
   33.32676,
   34.74557,
   35.94516,
   38.19431,
   38.19431,
   40.24617,
   41.91757,
   43.43461,
   45.80605,
   47.09464,
   48.41063,
   49.73196,
   50.92227,
   53.16796,
   53.37253,
   55.9823,
   58.53601,
   58.95797,
   61.46168,
   63,
   64.54037,
   65.82684,
   68.03649,
   70.80393,
   74.3749,
   77.46313,
   81.01227,
   84.59553,
   88.6193,
   95.35536,
   103.3617,
   115.2033,
   132.0302,
   158.0694,
   205.8062,
   282.1504,
   390.908,
   512.8296,
   591.5078,
   576.3468,
   482.1337,
   363.8189,
   263.8922,
   195.5695,
   155.3405,
   129.5356,
   115.3026,
   105.5908,
   99.15064,
   94.37492,
   89.32344,
   86.62204,
   84.59553,
   81.40391,
   79.67637,
   77.39255,
   77.26407,
   74.48833,
   74.64819,
   72.21348,
   71,
   70.29725,
   68.53079,
   68.65381,
   67.46506,
   66.59881,
   66.37488,
   65.41851,
   64.27075,
   64.64023,
   65.18295,
   63.16514,
   62.20766,
   62.27938};
   Double_t data_fehx3001[80] = {
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065};
   Double_t data_fehy3001[80] = {
   16.44522,
   22.11597,
   24.35896,
   26.88655,
   30.11841,
   31.63278,
   34.32676,
   35.74557,
   36.94516,
   39.19431,
   39.19431,
   41.24617,
   42.91757,
   44.43461,
   46.80605,
   48.09464,
   49.41063,
   50.73196,
   51.92227,
   54.16796,
   54.37253,
   56.9823,
   59.53601,
   59.95797,
   62.46168,
   64,
   65.54037,
   66.82684,
   69.03649,
   71.80393,
   75.3749,
   78.46313,
   82.01227,
   85.59553,
   89.6193,
   96.35536,
   104.3617,
   116.2033,
   133.0302,
   159.0694,
   206.8062,
   283.1504,
   391.908,
   513.8296,
   592.5078,
   577.3468,
   483.1337,
   364.8189,
   264.8922,
   196.5695,
   156.3405,
   130.5356,
   116.3026,
   106.5908,
   100.1506,
   95.37492,
   90.32344,
   87.62204,
   85.59553,
   82.40391,
   80.67637,
   78.39255,
   78.26407,
   75.48833,
   75.64819,
   73.21348,
   72,
   71.29725,
   69.53079,
   69.65381,
   68.46506,
   67.59881,
   67.37488,
   66.41851,
   65.27075,
   65.64023,
   66.18295,
   64.16514,
   63.20766,
   63.27938};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of data_plot__Dst_DTF_Delta_M",100,138.56,151.04);
   Graph_data3001->SetMinimum(214.6993);
   Graph_data3001->SetMaximum(386148.2);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t comb_fx1[106] = {
   139.496,
   139.496,
   139.6,
   139.704,
   139.808,
   139.912,
   140.016,
   140.12,
   140.224,
   140.328,
   140.432,
   140.536,
   140.64,
   140.744,
   140.848,
   140.952,
   141.056,
   141.16,
   141.264,
   141.368,
   141.472,
   141.576,
   141.68,
   141.784,
   141.888,
   141.992,
   142.096,
   142.2,
   142.304,
   142.408,
   142.512,
   142.616,
   142.72,
   142.824,
   142.928,
   143.032,
   143.136,
   143.24,
   143.344,
   143.448,
   143.552,
   143.656,
   143.76,
   143.864,
   143.968,
   144.072,
   144.176,
   144.28,
   144.384,
   144.488,
   144.592,
   144.696,
   144.8,
   144.904,
   145.008,
   145.112,
   145.216,
   145.32,
   145.424,
   145.528,
   145.632,
   145.736,
   145.84,
   145.944,
   146.048,
   146.152,
   146.256,
   146.36,
   146.464,
   146.568,
   146.672,
   146.776,
   146.88,
   146.984,
   147.088,
   147.192,
   147.296,
   147.4,
   147.504,
   147.608,
   147.712,
   147.816,
   147.92,
   148.024,
   148.128,
   148.232,
   148.336,
   148.44,
   148.544,
   148.648,
   148.752,
   148.856,
   148.96,
   149.064,
   149.168,
   149.272,
   149.376,
   149.48,
   149.584,
   149.688,
   149.792,
   149.896,
   150,
   150,
   150.104,
   150.104};
   Double_t comb_fy1[106] = {
   0,
   0,
   0,
   111.5452,
   216.4341,
   315.1501,
   408.1422,
   495.8278,
   578.5948,
   656.8037,
   730.7893,
   800.8632,
   867.3145,
   930.4122,
   990.4063,
   1047.529,
   1101.996,
   1154.009,
   1203.753,
   1251.402,
   1297.118,
   1341.049,
   1383.337,
   1424.109,
   1463.487,
   1501.582,
   1538.499,
   1574.335,
   1609.179,
   1643.115,
   1676.222,
   1708.572,
   1740.232,
   1771.265,
   1801.73,
   1831.68,
   1861.168,
   1890.239,
   1918.938,
   1947.307,
   1975.382,
   2003.199,
   2030.792,
   2058.192,
   2085.428,
   2112.525,
   2139.511,
   2166.407,
   2193.236,
   2220.019,
   2246.774,
   2273.52,
   2300.274,
   2327.051,
   2353.865,
   2380.732,
   2407.663,
   2434.671,
   2461.768,
   2488.964,
   2516.27,
   2543.694,
   2571.247,
   2598.937,
   2626.772,
   2654.759,
   2682.906,
   2711.22,
   2739.707,
   2768.374,
   2797.226,
   2826.27,
   2855.51,
   2884.953,
   2914.602,
   2944.463,
   2974.541,
   3004.84,
   3035.364,
   3066.117,
   3097.104,
   3128.328,
   3159.793,
   3191.504,
   3223.463,
   3255.674,
   3288.14,
   3320.866,
   3353.854,
   3387.108,
   3420.63,
   3454.425,
   3488.495,
   3522.843,
   3557.472,
   3592.386,
   3627.587,
   3663.078,
   3698.863,
   3734.944,
   3771.324,
   3808.006,
   3844.994,
   3844.994,
   3844.994,
   0};
   TGraph *graph = new TGraph(106,comb_fx1,comb_fy1);
   graph->SetName("comb");
   graph->SetTitle("Projection of model_dm");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb1 = new TH1F("Graph_comb1","Projection of model_dm",106,138.4352,151.1648);
   Graph_comb1->SetMinimum(0);
   Graph_comb1->SetMaximum(4229.493);
   Graph_comb1->SetDirectory(0);
   Graph_comb1->SetStats(0);
   Graph_comb1->SetMarkerStyle(20);
   Graph_comb1->GetXaxis()->SetNdivisions(505);
   Graph_comb1->GetXaxis()->SetLabelFont(132);
   Graph_comb1->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetXaxis()->SetLabelSize(0.06);
   Graph_comb1->GetXaxis()->SetTitleSize(0.072);
   Graph_comb1->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetXaxis()->SetTitleFont(132);
   Graph_comb1->GetYaxis()->SetLabelFont(132);
   Graph_comb1->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetYaxis()->SetLabelSize(0.06);
   Graph_comb1->GetYaxis()->SetTitleSize(0.072);
   Graph_comb1->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetYaxis()->SetTitleFont(132);
   Graph_comb1->GetZaxis()->SetLabelFont(132);
   Graph_comb1->GetZaxis()->SetLabelSize(0.06);
   Graph_comb1->GetZaxis()->SetTitleSize(0.072);
   Graph_comb1->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb1);
   
   graph->Draw("l");
   
   Double_t sig_fx2[153] = {
   139.496,
   139.496,
   139.6,
   139.704,
   139.808,
   139.912,
   140.016,
   140.12,
   140.224,
   140.328,
   140.432,
   140.536,
   140.64,
   140.744,
   140.848,
   140.952,
   141.056,
   141.16,
   141.264,
   141.368,
   141.472,
   141.576,
   141.68,
   141.784,
   141.888,
   141.992,
   142.096,
   142.2,
   142.304,
   142.408,
   142.512,
   142.616,
   142.72,
   142.824,
   142.928,
   143.032,
   143.136,
   143.24,
   143.344,
   143.448,
   143.552,
   143.656,
   143.76,
   143.864,
   143.968,
   144.072,
   144.176,
   144.28,
   144.384,
   144.488,
   144.592,
   144.644,
   144.696,
   144.748,
   144.8,
   144.852,
   144.878,
   144.904,
   144.93,
   144.956,
   144.982,
   145.008,
   145.034,
   145.06,
   145.086,
   145.112,
   145.138,
   145.164,
   145.216,
   145.242,
   145.268,
   145.294,
   145.307,
   145.32,
   145.333,
   145.346,
   145.359,
   145.372,
   145.385,
   145.398,
   145.411,
   145.424,
   145.437,
   145.45,
   145.463,
   145.476,
   145.489,
   145.502,
   145.515,
   145.528,
   145.541,
   145.554,
   145.58,
   145.606,
   145.632,
   145.658,
   145.684,
   145.71,
   145.736,
   145.762,
   145.788,
   145.814,
   145.84,
   145.866,
   145.892,
   145.918,
   145.944,
   145.97,
   145.996,
   146.048,
   146.1,
   146.152,
   146.204,
   146.256,
   146.36,
   146.464,
   146.568,
   146.672,
   146.776,
   146.88,
   146.984,
   147.088,
   147.192,
   147.296,
   147.4,
   147.504,
   147.608,
   147.712,
   147.816,
   147.92,
   148.024,
   148.128,
   148.232,
   148.336,
   148.44,
   148.544,
   148.648,
   148.752,
   148.856,
   148.96,
   149.064,
   149.168,
   149.272,
   149.376,
   149.48,
   149.584,
   149.688,
   149.792,
   149.896,
   150,
   150,
   150.104,
   150.104};
   Double_t sig_fy2[153] = {
   0,
   352.8022,
   352.8022,
   365.5097,
   378.9163,
   393.0743,
   408.0409,
   423.8788,
   440.6571,
   458.4517,
   477.3462,
   497.4334,
   518.8158,
   541.607,
   565.9337,
   591.937,
   619.7745,
   649.6229,
   681.6806,
   716.1713,
   753.3474,
   793.4951,
   836.9399,
   884.0528,
   935.2587,
   991.0459,
   1051.978,
   1118.706,
   1191.992,
   1272.721,
   1361.939,
   1460.877,
   1571.002,
   1694.065,
   1832.175,
   1987.889,
   2164.333,
   2365.354,
   2595.739,
   2861.5,
   3170.265,
   3531.843,
   3958.999,
   4468.608,
   5083.346,
   5834.296,
   6765.241,
   7941.025,
   9468.352,
   11556.63,
   14689.94,
   16967.57,
   20029.79,
   24242.04,
   30103.1,
   38254.01,
   43424.75,
   49465.27,
   56486.03,
   64600.17,
   73922.23,
   84567.85,
   96655.18,
   110309.1,
   125669.9,
   142908.8,
   162253,
   184026.7,
   233194.3,
   257693.6,
   281095.8,
   302640.9,
   312481.1,
   321578.9,
   329849.2,
   337213.2,
   343599.1,
   348944,
   353194.4,
   356307.4,
   358251.2,
   359006,
   358564,
   356929.7,
   354119.9,
   350163.3,
   345099.9,
   338980.5,
   331865.8,
   323825.1,
   314935.8,
   305281.3,
   284035.2,
   260832.4,
   236434.1,
   211575.8,
   187769.9,
   166479.4,
   147373.1,
   130207.7,
   114809.9,
   101046,
   88801.9,
   77971.33,
   68449.6,
   60130.68,
   52906.83,
   46669.58,
   41311.52,
   32820.64,
   26668.59,
   22211.15,
   18942.85,
   16490.89,
   13078.92,
   10775.91,
   9076.732,
   7760.336,
   6712.782,
   5864.155,
   5166.877,
   4586.958,
   4099.463,
   3685.746,
   3331.638,
   3026.214,
   2760.941,
   2529.08,
   2325.244,
   2145.094,
   1985.097,
   1842.355,
   1714.473,
   1599.459,
   1495.641,
   1401.613,
   1316.18,
   1238.328,
   1167.184,
   1101.999,
   1042.126,
   987.0038,
   936.1418,
   889.1124,
   845.5399,
   805.0936,
   767.4816,
   732.445,
   699.754,
   669.2037,
   669.2037,
   669.2037,
   0};
   graph = new TGraph(153,sig_fx2,sig_fy2);
   graph->SetName("sig");
   graph->SetTitle("Projection of model_dm");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig2 = new TH1F("Graph_sig2","Projection of model_dm",153,138.4352,151.1648);
   Graph_sig2->SetMinimum(0);
   Graph_sig2->SetMaximum(394906.6);
   Graph_sig2->SetDirectory(0);
   Graph_sig2->SetStats(0);
   Graph_sig2->SetMarkerStyle(20);
   Graph_sig2->GetXaxis()->SetNdivisions(505);
   Graph_sig2->GetXaxis()->SetLabelFont(132);
   Graph_sig2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetXaxis()->SetLabelSize(0.06);
   Graph_sig2->GetXaxis()->SetTitleSize(0.072);
   Graph_sig2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetXaxis()->SetTitleFont(132);
   Graph_sig2->GetYaxis()->SetLabelFont(132);
   Graph_sig2->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetYaxis()->SetLabelSize(0.06);
   Graph_sig2->GetYaxis()->SetTitleSize(0.072);
   Graph_sig2->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetYaxis()->SetTitleFont(132);
   Graph_sig2->GetZaxis()->SetLabelFont(132);
   Graph_sig2->GetZaxis()->SetLabelSize(0.06);
   Graph_sig2->GetZaxis()->SetTitleSize(0.072);
   Graph_sig2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig2);
   
   graph->Draw("l");
   
   Double_t full_fx3[153] = {
   139.496,
   139.496,
   139.6,
   139.704,
   139.808,
   139.912,
   140.016,
   140.12,
   140.224,
   140.328,
   140.432,
   140.536,
   140.64,
   140.744,
   140.848,
   140.952,
   141.056,
   141.16,
   141.264,
   141.368,
   141.472,
   141.576,
   141.68,
   141.784,
   141.888,
   141.992,
   142.096,
   142.2,
   142.304,
   142.408,
   142.512,
   142.616,
   142.72,
   142.824,
   142.928,
   143.032,
   143.136,
   143.24,
   143.344,
   143.448,
   143.552,
   143.656,
   143.76,
   143.864,
   143.968,
   144.072,
   144.176,
   144.28,
   144.384,
   144.488,
   144.592,
   144.644,
   144.696,
   144.748,
   144.8,
   144.852,
   144.878,
   144.904,
   144.93,
   144.956,
   144.982,
   145.008,
   145.034,
   145.06,
   145.086,
   145.112,
   145.138,
   145.164,
   145.216,
   145.242,
   145.268,
   145.294,
   145.307,
   145.32,
   145.333,
   145.346,
   145.359,
   145.372,
   145.385,
   145.398,
   145.411,
   145.424,
   145.437,
   145.45,
   145.463,
   145.476,
   145.489,
   145.502,
   145.515,
   145.528,
   145.541,
   145.554,
   145.58,
   145.606,
   145.632,
   145.658,
   145.684,
   145.71,
   145.736,
   145.762,
   145.788,
   145.814,
   145.84,
   145.866,
   145.892,
   145.918,
   145.944,
   145.97,
   145.996,
   146.048,
   146.1,
   146.152,
   146.204,
   146.256,
   146.36,
   146.464,
   146.568,
   146.672,
   146.776,
   146.88,
   146.984,
   147.088,
   147.192,
   147.296,
   147.4,
   147.504,
   147.608,
   147.712,
   147.816,
   147.92,
   148.024,
   148.128,
   148.232,
   148.336,
   148.44,
   148.544,
   148.648,
   148.752,
   148.856,
   148.96,
   149.064,
   149.168,
   149.272,
   149.376,
   149.48,
   149.584,
   149.688,
   149.792,
   149.896,
   150,
   150,
   150.104,
   150.104};
   Double_t full_fy3[153] = {
   0,
   352.8022,
   352.8022,
   477.0549,
   595.3505,
   708.2244,
   816.1831,
   919.7066,
   1019.252,
   1115.255,
   1208.136,
   1298.297,
   1386.13,
   1472.019,
   1556.34,
   1639.466,
   1721.771,
   1803.631,
   1885.433,
   1967.573,
   2050.465,
   2134.545,
   2220.277,
   2308.162,
   2398.746,
   2492.628,
   2590.477,
   2693.041,
   2801.17,
   2915.837,
   3038.161,
   3169.449,
   3311.233,
   3465.329,
   3633.904,
   3819.57,
   4025.501,
   4255.593,
   4514.678,
   4808.806,
   5145.647,
   5535.042,
   5989.791,
   6526.8,
   7168.774,
   7946.821,
   8904.752,
   10107.43,
   11661.59,
   13776.65,
   16936.72,
   19227.71,
   22303.31,
   26528.93,
   32403.37,
   40567.67,
   45745.11,
   51792.32,
   58819.78,
   66940.62,
   76269.39,
   86921.72,
   99015.75,
   112676.4,
   128044,
   145289.5,
   164640.4,
   186420.9,
   235602,
   260108,
   283517,
   305068.9,
   314912.4,
   324013.6,
   332287.3,
   339654.6,
   346044,
   351392.3,
   355646,
   358762.4,
   360709.6,
   361467.8,
   361029.1,
   359398.3,
   356591.9,
   352638.7,
   347578.7,
   341462.7,
   334351.3,
   326314.1,
   317428.1,
   307777,
   286537.8,
   263341.8,
   238950.3,
   214098.9,
   190299.8,
   169016.2,
   149916.8,
   132758.3,
   117367.4,
   103610.4,
   91373.14,
   80549.49,
   71034.68,
   62722.69,
   55505.76,
   49275.46,
   43924.36,
   35447.41,
   29309.34,
   24865.91,
   21611.66,
   19173.8,
   15790.14,
   13515.62,
   11845.11,
   10557.56,
   9539.052,
   8719.665,
   8051.829,
   7501.56,
   7043.926,
   6660.287,
   6336.478,
   6061.577,
   5827.058,
   5626.183,
   5453.572,
   5304.888,
   5176.601,
   5065.818,
   4970.147,
   4887.599,
   4816.507,
   4755.467,
   4703.288,
   4658.958,
   4621.609,
   4590.494,
   4564.969,
   4544.476,
   4528.527,
   4516.699,
   4508.618,
   4503.956,
   4502.425,
   4503.769,
   4507.76,
   4514.197,
   4514.197,
   4514.197,
   0};
   graph = new TGraph(153,full_fx3,full_fy3);
   graph->SetName("full");
   graph->SetTitle("Projection of model_dm");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full3 = new TH1F("Graph_full3","Projection of model_dm",153,138.4352,151.1648);
   Graph_full3->SetMinimum(0);
   Graph_full3->SetMaximum(397614.5);
   Graph_full3->SetDirectory(0);
   Graph_full3->SetStats(0);
   Graph_full3->SetMarkerStyle(20);
   Graph_full3->GetXaxis()->SetNdivisions(505);
   Graph_full3->GetXaxis()->SetLabelFont(132);
   Graph_full3->GetXaxis()->SetLabelOffset(0.01);
   Graph_full3->GetXaxis()->SetLabelSize(0.06);
   Graph_full3->GetXaxis()->SetTitleSize(0.072);
   Graph_full3->GetXaxis()->SetTitleOffset(0.95);
   Graph_full3->GetXaxis()->SetTitleFont(132);
   Graph_full3->GetYaxis()->SetLabelFont(132);
   Graph_full3->GetYaxis()->SetLabelOffset(0.01);
   Graph_full3->GetYaxis()->SetLabelSize(0.06);
   Graph_full3->GetYaxis()->SetTitleSize(0.072);
   Graph_full3->GetYaxis()->SetTitleOffset(0.95);
   Graph_full3->GetYaxis()->SetTitleFont(132);
   Graph_full3->GetZaxis()->SetLabelFont(132);
   Graph_full3->GetZaxis()->SetLabelSize(0.06);
   Graph_full3->GetZaxis()->SetTitleSize(0.072);
   Graph_full3->GetZaxis()->SetTitleOffset(1.2);
   Graph_full3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full3);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[80] = {
   139.665,
   139.795,
   139.925,
   140.055,
   140.185,
   140.315,
   140.445,
   140.575,
   140.705,
   140.835,
   140.965,
   141.095,
   141.225,
   141.355,
   141.485,
   141.615,
   141.745,
   141.875,
   142.005,
   142.135,
   142.265,
   142.395,
   142.525,
   142.655,
   142.785,
   142.915,
   143.045,
   143.175,
   143.305,
   143.435,
   143.565,
   143.695,
   143.825,
   143.955,
   144.085,
   144.215,
   144.345,
   144.475,
   144.605,
   144.735,
   144.865,
   144.995,
   145.125,
   145.255,
   145.385,
   145.515,
   145.645,
   145.775,
   145.905,
   146.035,
   146.165,
   146.295,
   146.425,
   146.555,
   146.685,
   146.815,
   146.945,
   147.075,
   147.205,
   147.335,
   147.465,
   147.595,
   147.725,
   147.855,
   147.985,
   148.115,
   148.245,
   148.375,
   148.505,
   148.635,
   148.765,
   148.895,
   149.025,
   149.155,
   149.285,
   149.415,
   149.545,
   149.675,
   149.805,
   149.935};
   Double_t h_data_fy3002[80] = {
   254,
   467,
   569,
   696,
   877,
   969,
   1144,
   1242,
   1328,
   1497,
   1497,
   1660,
   1799,
   1930,
   2144,
   2265,
   2392,
   2523,
   2644,
   2880,
   2902,
   3190,
   3485,
   3535,
   3839,
   4032,
   4230,
   4399,
   4697,
   5084,
   5606,
   6078,
   6644,
   7241,
   7942,
   9188,
   10787,
   13387,
   17564,
   25144,
   42562,
   79891,
   153200,
   263507,
   350473,
   332752,
   232935,
   132728,
   69903,
   38443,
   24286,
   16909,
   13410,
   11255,
   9930,
   9001,
   8068,
   7590,
   7241,
   6708,
   6428,
   6067,
   6047,
   5623,
   5647,
   5287,
   5112,
   5012,
   4765,
   4782,
   4619,
   4502,
   4472,
   4345,
   4195,
   4243,
   4314,
   4053,
   3932,
   3941};
   Double_t h_data_felx3002[80] = {
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065};
   Double_t h_data_fely3002[80] = {
   15.44522,
   21.11597,
   23.35896,
   25.88655,
   29.11841,
   30.63278,
   33.32676,
   34.74557,
   35.94516,
   38.19431,
   38.19431,
   40.24617,
   41.91757,
   43.43461,
   45.80605,
   47.09464,
   48.41063,
   49.73196,
   50.92227,
   53.16796,
   53.37253,
   55.9823,
   58.53601,
   58.95797,
   61.46168,
   63,
   64.54037,
   65.82684,
   68.03649,
   70.80393,
   74.3749,
   77.46313,
   81.01227,
   84.59553,
   88.6193,
   95.35536,
   103.3617,
   115.2033,
   132.0302,
   158.0694,
   205.8062,
   282.1504,
   390.908,
   512.8296,
   591.5078,
   576.3468,
   482.1337,
   363.8189,
   263.8922,
   195.5695,
   155.3405,
   129.5356,
   115.3026,
   105.5908,
   99.15064,
   94.37492,
   89.32344,
   86.62204,
   84.59553,
   81.40391,
   79.67637,
   77.39255,
   77.26407,
   74.48833,
   74.64819,
   72.21348,
   71,
   70.29725,
   68.53079,
   68.65381,
   67.46506,
   66.59881,
   66.37488,
   65.41851,
   64.27075,
   64.64023,
   65.18295,
   63.16514,
   62.20766,
   62.27938};
   Double_t h_data_fehx3002[80] = {
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065};
   Double_t h_data_fehy3002[80] = {
   16.44522,
   22.11597,
   24.35896,
   26.88655,
   30.11841,
   31.63278,
   34.32676,
   35.74557,
   36.94516,
   39.19431,
   39.19431,
   41.24617,
   42.91757,
   44.43461,
   46.80605,
   48.09464,
   49.41063,
   50.73196,
   51.92227,
   54.16796,
   54.37253,
   56.9823,
   59.53601,
   59.95797,
   62.46168,
   64,
   65.54037,
   66.82684,
   69.03649,
   71.80393,
   75.3749,
   78.46313,
   82.01227,
   85.59553,
   89.6193,
   96.35536,
   104.3617,
   116.2033,
   133.0302,
   159.0694,
   206.8062,
   283.1504,
   391.908,
   513.8296,
   592.5078,
   577.3468,
   483.1337,
   364.8189,
   264.8922,
   196.5695,
   156.3405,
   130.5356,
   116.3026,
   106.5908,
   100.1506,
   95.37492,
   90.32344,
   87.62204,
   85.59553,
   82.40391,
   80.67637,
   78.39255,
   78.26407,
   75.48833,
   75.64819,
   73.21348,
   72,
   71.29725,
   69.53079,
   69.65381,
   68.46506,
   67.59881,
   67.37488,
   66.41851,
   65.27075,
   65.64023,
   66.18295,
   64.16514,
   63.20766,
   63.27938};
   grae = new TGraphAsymmErrors(80,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__Dst_DTF_Delta_M",100,138.56,151.04);
   Graph_h_data3002->SetMinimum(214.6993);
   Graph_h_data3002->SetMaximum(386148.2);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_bade710__2 = new TH1D("frame_bade710__2","Plot",100,139.6,150);
   frame_bade710__2->SetBinContent(1,379541.1);
   frame_bade710__2->SetMinimum(5);
   frame_bade710__2->SetMaximum(379541.1);
   frame_bade710__2->SetEntries(3);
   frame_bade710__2->SetDirectory(0);
   frame_bade710__2->SetStats(0);
   frame_bade710__2->SetMarkerStyle(20);
   frame_bade710__2->GetXaxis()->SetTitle("#it{#Delta m} [MeV/#it{c}^{2}]");
   frame_bade710__2->GetXaxis()->SetNdivisions(505);
   frame_bade710__2->GetXaxis()->SetLabelFont(132);
   frame_bade710__2->GetXaxis()->SetLabelOffset(0.01);
   frame_bade710__2->GetXaxis()->SetLabelSize(0.06);
   frame_bade710__2->GetXaxis()->SetTitleSize(0.072);
   frame_bade710__2->GetXaxis()->SetTitleOffset(0.95);
   frame_bade710__2->GetXaxis()->SetTitleFont(132);
   frame_bade710__2->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_bade710__2->GetYaxis()->SetLabelFont(132);
   frame_bade710__2->GetYaxis()->SetLabelOffset(0.01);
   frame_bade710__2->GetYaxis()->SetLabelSize(0.06);
   frame_bade710__2->GetYaxis()->SetTitleSize(0.072);
   frame_bade710__2->GetYaxis()->SetTitleOffset(0.95);
   frame_bade710__2->GetYaxis()->SetTitleFont(132);
   frame_bade710__2->GetZaxis()->SetLabelFont(132);
   frame_bade710__2->GetZaxis()->SetLabelSize(0.06);
   frame_bade710__2->GetZaxis()->SetTitleSize(0.072);
   frame_bade710__2->GetZaxis()->SetTitleOffset(1.2);
   frame_bade710__2->GetZaxis()->SetTitleFont(132);
   frame_bade710__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.19,0.45,0.54,0.73,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data ","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Fitted model","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Comb. background","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"6 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);
}


==> figs/Fig1d.C <==
void SData_DRun2_MagAll_CD0pipi_presel_TRIG_massfit_PAPER_lin()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Mon Jul 11 16:42:49 2022) by ROOT version 6.18/04
   TCanvas *can_p = new TCanvas("can_p", "can_p",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(137.8025,-6299.788,150.642,33105.14);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.08);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_dc54ae0__1 = new TH1D("frame_dc54ae0__1","Plot",100,139.6,150);
   frame_dc54ae0__1->SetBinContent(1,29952.74);
   frame_dc54ae0__1->SetMinimum(5);
   frame_dc54ae0__1->SetMaximum(29952.74);
   frame_dc54ae0__1->SetEntries(3);
   frame_dc54ae0__1->SetDirectory(0);
   frame_dc54ae0__1->SetStats(0);
   frame_dc54ae0__1->SetMarkerStyle(20);
   frame_dc54ae0__1->GetXaxis()->SetTitle("#it{#Delta m} [MeV/#it{c}^{2}]");
   frame_dc54ae0__1->GetXaxis()->SetNdivisions(505);
   frame_dc54ae0__1->GetXaxis()->SetLabelFont(132);
   frame_dc54ae0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_dc54ae0__1->GetXaxis()->SetLabelSize(0.06);
   frame_dc54ae0__1->GetXaxis()->SetTitleSize(0.072);
   frame_dc54ae0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_dc54ae0__1->GetXaxis()->SetTitleFont(132);
   frame_dc54ae0__1->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_dc54ae0__1->GetYaxis()->SetLabelFont(132);
   frame_dc54ae0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_dc54ae0__1->GetYaxis()->SetLabelSize(0.06);
   frame_dc54ae0__1->GetYaxis()->SetTitleSize(0.072);
   frame_dc54ae0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_dc54ae0__1->GetYaxis()->SetTitleFont(132);
   frame_dc54ae0__1->GetZaxis()->SetLabelFont(132);
   frame_dc54ae0__1->GetZaxis()->SetLabelSize(0.06);
   frame_dc54ae0__1->GetZaxis()->SetTitleSize(0.072);
   frame_dc54ae0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_dc54ae0__1->GetZaxis()->SetTitleFont(132);
   frame_dc54ae0__1->Draw("FUNC");
   
   Double_t data_fx3001[80] = {
   139.665,
   139.795,
   139.925,
   140.055,
   140.185,
   140.315,
   140.445,
   140.575,
   140.705,
   140.835,
   140.965,
   141.095,
   141.225,
   141.355,
   141.485,
   141.615,
   141.745,
   141.875,
   142.005,
   142.135,
   142.265,
   142.395,
   142.525,
   142.655,
   142.785,
   142.915,
   143.045,
   143.175,
   143.305,
   143.435,
   143.565,
   143.695,
   143.825,
   143.955,
   144.085,
   144.215,
   144.345,
   144.475,
   144.605,
   144.735,
   144.865,
   144.995,
   145.125,
   145.255,
   145.385,
   145.515,
   145.645,
   145.775,
   145.905,
   146.035,
   146.165,
   146.295,
   146.425,
   146.555,
   146.685,
   146.815,
   146.945,
   147.075,
   147.205,
   147.335,
   147.465,
   147.595,
   147.725,
   147.855,
   147.985,
   148.115,
   148.245,
   148.375,
   148.505,
   148.635,
   148.765,
   148.895,
   149.025,
   149.155,
   149.285,
   149.415,
   149.545,
   149.675,
   149.805,
   149.935};
   Double_t data_fy3001[80] = {
   45,
   69,
   97,
   103,
   150,
   139,
   163,
   200,
   187,
   158,
   193,
   232,
   271,
   244,
   278,
   311,
   260,
   271,
   333,
   346,
   376,
   338,
   388,
   442,
   437,
   469,
   502,
   527,
   533,
   569,
   561,
   614,
   682,
   704,
   728,
   888,
   1045,
   1163,
   1505,
   2166,
   3540,
   6488,
   12418,
   20688,
   27154,
   25992,
   18434,
   10704,
   5641,
   3294,
   2158,
   1524,
   1268,
   1110,
   1006,
   905,
   850,
   816,
   785,
   717,
   734,
   689,
   700,
   665,
   670,
   620,
   651,
   638,
   605,
   598,
   578,
   606,
   585,
   607,
   556,
   608,
   565,
   511,
   597,
   532};
   Double_t data_felx3001[80] = {
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065};
   Double_t data_fely3001[80] = {
   6.683179,
   8.286444,
   9.831854,
   9.661201,
   11.75765,
   11.30042,
   12.27693,
   13.65097,
   13.18393,
   12.07975,
   13.40144,
   14.73975,
   15.96967,
   15.1285,
   16.18083,
   17.14228,
   15.63227,
   15.96967,
   17.75514,
   18.10779,
   18.89716,
   17.89157,
   19.20406,
   20.52974,
   20.41052,
   21.16218,
   21.91093,
   22.46193,
   22.59221,
   23.35896,
   23.19072,
   24.28407,
   25.61992,
   26.03771,
   26.48611,
   29.30352,
   31.83033,
   33.60645,
   38.29755,
   46.04299,
   59,
   80.04967,
   110.9372,
   143.3341,
   164.2855,
   160.7211,
   135.2728,
   102.9613,
   74.60826,
   56.89556,
   45.95697,
   38.54164,
   35.1125,
   32.82041,
   31.22144,
   29.58737,
   28.65905,
   28.07009,
   27.52231,
   26.28152,
   26.59705,
   25.75357,
   25.96224,
   25.29244,
   25.38919,
   24.40482,
   25.0196,
   24.76361,
   24.10183,
   23.95915,
   23.54683,
   24.12214,
   23.69194,
   24.14244,
   23.08495,
   24.16272,
   23.27499,
   22.11084,
   23.9387,
   22.57054};
   Double_t data_fehx3001[80] = {
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065};
   Double_t data_fehy3001[80] = {
   7.757905,
   9.346779,
   10.88273,
   10.6612,
   12.75765,
   12.30042,
   13.27693,
   14.65097,
   14.18393,
   13.07975,
   14.40144,
   15.73975,
   16.96967,
   16.1285,
   17.18083,
   18.14228,
   16.63227,
   16.96967,
   18.75514,
   19.10779,
   19.89716,
   18.89157,
   20.20406,
   21.52974,
   21.41052,
   22.16218,
   22.91093,
   23.46193,
   23.59221,
   24.35896,
   24.19072,
   25.28407,
   26.61992,
   27.03771,
   27.48611,
   30.30352,
   32.83033,
   34.60645,
   39.29755,
   47.04299,
   60,
   81.04967,
   111.9372,
   144.3341,
   165.2855,
   161.7211,
   136.2728,
   103.9613,
   75.60826,
   57.89556,
   46.95697,
   39.54164,
   36.1125,
   33.82041,
   32.22144,
   30.58737,
   29.65905,
   29.07009,
   28.52231,
   27.28152,
   27.59705,
   26.75357,
   26.96224,
   26.29244,
   26.38919,
   25.40482,
   26.0196,
   25.76361,
   25.10183,
   24.95915,
   24.54683,
   25.12214,
   24.69194,
   25.14244,
   24.08495,
   25.16272,
   24.27499,
   23.11084,
   24.9387,
   23.57054};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of data_plot__Dst_DTF_Delta_M",100,138.56,151.04);
   Graph_data3001->SetMinimum(34.48514);
   Graph_data3001->SetMaximum(30047.38);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t comb_fx1[106] = {
   139.496,
   139.496,
   139.6,
   139.704,
   139.808,
   139.912,
   140.016,
   140.12,
   140.224,
   140.328,
   140.432,
   140.536,
   140.64,
   140.744,
   140.848,
   140.952,
   141.056,
   141.16,
   141.264,
   141.368,
   141.472,
   141.576,
   141.68,
   141.784,
   141.888,
   141.992,
   142.096,
   142.2,
   142.304,
   142.408,
   142.512,
   142.616,
   142.72,
   142.824,
   142.928,
   143.032,
   143.136,
   143.24,
   143.344,
   143.448,
   143.552,
   143.656,
   143.76,
   143.864,
   143.968,
   144.072,
   144.176,
   144.28,
   144.384,
   144.488,
   144.592,
   144.696,
   144.8,
   144.904,
   145.008,
   145.112,
   145.216,
   145.32,
   145.424,
   145.528,
   145.632,
   145.736,
   145.84,
   145.944,
   146.048,
   146.152,
   146.256,
   146.36,
   146.464,
   146.568,
   146.672,
   146.776,
   146.88,
   146.984,
   147.088,
   147.192,
   147.296,
   147.4,
   147.504,
   147.608,
   147.712,
   147.816,
   147.92,
   148.024,
   148.128,
   148.232,
   148.336,
   148.44,
   148.544,
   148.648,
   148.752,
   148.856,
   148.96,
   149.064,
   149.168,
   149.272,
   149.376,
   149.48,
   149.584,
   149.688,
   149.792,
   149.896,
   150,
   150,
   150.104,
   150.104};
   Double_t comb_fy1[106] = {
   0,
   0,
   0,
   21.56542,
   41.30111,
   59.38541,
   75.97951,
   91.22911,
   105.2659,
   118.2089,
   130.1656,
   141.2335,
   151.5002,
   161.0453,
   169.9407,
   178.2512,
   186.0355,
   193.3467,
   200.2327,
   206.7369,
   212.8986,
   218.7531,
   224.3325,
   229.6658,
   234.7792,
   239.6965,
   244.439,
   249.0262,
   253.4755,
   257.803,
   262.0229,
   266.1484,
   270.191,
   274.1616,
   278.0697,
   281.9241,
   285.7328,
   289.503,
   293.241,
   296.953,
   300.6442,
   304.3194,
   307.9833,
   311.6396,
   315.2922,
   318.9443,
   322.5991,
   326.2592,
   329.9271,
   333.6053,
   337.2958,
   341.0005,
   344.7212,
   348.4596,
   352.2171,
   355.9952,
   359.795,
   363.6179,
   367.4648,
   371.3368,
   375.2349,
   379.1599,
   383.1126,
   387.0939,
   391.1045,
   395.1449,
   399.216,
   403.3184,
   407.4525,
   411.619,
   415.8184,
   420.0513,
   424.318,
   428.6192,
   432.9553,
   437.3267,
   441.7339,
   446.1773,
   450.6573,
   455.1743,
   459.7288,
   464.3212,
   468.9518,
   473.621,
   478.3293,
   483.0769,
   487.8644,
   492.692,
   497.5602,
   502.4693,
   507.4197,
   512.4118,
   517.4459,
   522.5225,
   527.6419,
   532.8044,
   538.0105,
   543.2606,
   548.5549,
   553.894,
   559.2782,
   564.7078,
   570.1832,
   570.1832,
   570.1832,
   0};
   TGraph *graph = new TGraph(106,comb_fx1,comb_fy1);
   graph->SetName("comb");
   graph->SetTitle("Projection of model_dm");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb1 = new TH1F("Graph_comb1","Projection of model_dm",106,138.4352,151.1648);
   Graph_comb1->SetMinimum(0);
   Graph_comb1->SetMaximum(627.2016);
   Graph_comb1->SetDirectory(0);
   Graph_comb1->SetStats(0);
   Graph_comb1->SetMarkerStyle(20);
   Graph_comb1->GetXaxis()->SetNdivisions(505);
   Graph_comb1->GetXaxis()->SetLabelFont(132);
   Graph_comb1->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetXaxis()->SetLabelSize(0.06);
   Graph_comb1->GetXaxis()->SetTitleSize(0.072);
   Graph_comb1->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetXaxis()->SetTitleFont(132);
   Graph_comb1->GetYaxis()->SetLabelFont(132);
   Graph_comb1->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetYaxis()->SetLabelSize(0.06);
   Graph_comb1->GetYaxis()->SetTitleSize(0.072);
   Graph_comb1->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetYaxis()->SetTitleFont(132);
   Graph_comb1->GetZaxis()->SetLabelFont(132);
   Graph_comb1->GetZaxis()->SetLabelSize(0.06);
   Graph_comb1->GetZaxis()->SetTitleSize(0.072);
   Graph_comb1->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb1);
   
   graph->Draw("l");
   
   Double_t sig_fx2[155] = {
   139.496,
   139.496,
   139.6,
   139.704,
   139.808,
   139.912,
   140.016,
   140.12,
   140.224,
   140.328,
   140.432,
   140.536,
   140.64,
   140.744,
   140.848,
   140.952,
   141.056,
   141.16,
   141.264,
   141.368,
   141.472,
   141.576,
   141.68,
   141.784,
   141.888,
   141.992,
   142.096,
   142.2,
   142.304,
   142.408,
   142.512,
   142.616,
   142.72,
   142.824,
   142.928,
   143.032,
   143.136,
   143.24,
   143.344,
   143.448,
   143.552,
   143.656,
   143.76,
   143.864,
   143.968,
   144.072,
   144.176,
   144.28,
   144.384,
   144.488,
   144.592,
   144.644,
   144.696,
   144.748,
   144.8,
   144.852,
   144.878,
   144.904,
   144.93,
   144.956,
   144.982,
   145.008,
   145.034,
   145.06,
   145.086,
   145.112,
   145.138,
   145.164,
   145.177,
   145.19,
   145.216,
   145.242,
   145.268,
   145.294,
   145.307,
   145.32,
   145.333,
   145.346,
   145.359,
   145.372,
   145.385,
   145.398,
   145.411,
   145.424,
   145.437,
   145.45,
   145.463,
   145.476,
   145.489,
   145.502,
   145.515,
   145.528,
   145.541,
   145.554,
   145.58,
   145.606,
   145.632,
   145.658,
   145.684,
   145.71,
   145.736,
   145.762,
   145.788,
   145.814,
   145.84,
   145.866,
   145.892,
   145.918,
   145.944,
   145.97,
   145.996,
   146.048,
   146.1,
   146.152,
   146.204,
   146.256,
   146.36,
   146.464,
   146.568,
   146.672,
   146.776,
   146.88,
   146.984,
   147.088,
   147.192,
   147.296,
   147.4,
   147.504,
   147.608,
   147.712,
   147.816,
   147.92,
   148.024,
   148.128,
   148.232,
   148.336,
   148.44,
   148.544,
   148.648,
   148.752,
   148.856,
   148.96,
   149.064,
   149.168,
   149.272,
   149.376,
   149.48,
   149.584,
   149.688,
   149.792,
   149.896,
   150,
   150,
   150.104,
   150.104};
   Double_t sig_fy2[155] = {
   0,
   26.98267,
   26.98267,
   27.95381,
   28.97833,
   30.06023,
   31.20387,
   32.41404,
   33.69599,
   35.05553,
   36.49904,
   38.03358,
   39.66698,
   41.40789,
   43.26599,
   45.25202,
   47.37799,
   49.65739,
   52.10533,
   54.73884,
   57.57717,
   60.64213,
   63.9585,
   67.55454,
   71.46261,
   75.71988,
   80.36923,
   85.46032,
   91.05095,
   97.20866,
   104.0128,
   111.5572,
   119.9532,
   129.334,
   139.8599,
   151.725,
   165.1666,
   180.4769,
   198.0191,
   218.2489,
   241.7449,
   269.2498,
   301.7306,
   340.4643,
   387.1668,
   444.1973,
   514.9259,
   604.5616,
   722.4088,
   888.2035,
   1147.851,
   1341.684,
   1604.434,
   1964.993,
   2460.567,
   3136.268,
   3557.518,
   4043.352,
   4600.665,
   5236.379,
   5957.412,
   6770.734,
   7683.559,
   8703.767,
   9840.628,
   11106.01,
   12516.3,
   14095.34,
   14958.73,
   15879.1,
   17848.58,
   19817.72,
   21716.88,
   23480.45,
   24290.58,
   25042.14,
   25727.44,
   26339.29,
   26871.13,
   27317.15,
   27672.41,
   27932.91,
   28095.72,
   28158.96,
   28121.92,
   27985.02,
   27749.83,
   27419.01,
   26996.29,
   26486.36,
   25894.83,
   25228.07,
   24493.12,
   23697.54,
   21956.64,
   20071.42,
   18107.83,
   16183.72,
   14463.93,
   12920.06,
   11525.88,
   10263.88,
   9121.916,
   8090.986,
   7163.83,
   6333.996,
   5595.286,
   4941.465,
   4366.139,
   3862.754,
   3424.666,
   2717.996,
   2195.424,
   1811.737,
   1529.308,
   1318.709,
   1032.22,
   845.8656,
   711.6817,
   608.7378,
   526.9962,
   460.7497,
   406.2637,
   360.9022,
   322.7347,
   290.3166,
   262.5486,
   238.5819,
   217.7532,
   199.5377,
   183.5157,
   169.3487,
   156.7611,
   145.5265,
   135.4578,
   126.3989,
   118.2193,
   110.8088,
   104.0738,
   97.93466,
   92.32315,
   87.18048,
   82.45583,
   78.10509,
   74.08983,
   70.37643,
   66.93536,
   63.74063,
   60.76929,
   58.00097,
   55.41759,
   53.00304,
   53.00304,
   53.00304,
   0};
   graph = new TGraph(155,sig_fx2,sig_fy2);
   graph->SetName("sig");
   graph->SetTitle("Projection of model_dm");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig2 = new TH1F("Graph_sig2","Projection of model_dm",155,138.4352,151.1648);
   Graph_sig2->SetMinimum(0);
   Graph_sig2->SetMaximum(30974.85);
   Graph_sig2->SetDirectory(0);
   Graph_sig2->SetStats(0);
   Graph_sig2->SetMarkerStyle(20);
   Graph_sig2->GetXaxis()->SetNdivisions(505);
   Graph_sig2->GetXaxis()->SetLabelFont(132);
   Graph_sig2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetXaxis()->SetLabelSize(0.06);
   Graph_sig2->GetXaxis()->SetTitleSize(0.072);
   Graph_sig2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetXaxis()->SetTitleFont(132);
   Graph_sig2->GetYaxis()->SetLabelFont(132);
   Graph_sig2->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetYaxis()->SetLabelSize(0.06);
   Graph_sig2->GetYaxis()->SetTitleSize(0.072);
   Graph_sig2->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetYaxis()->SetTitleFont(132);
   Graph_sig2->GetZaxis()->SetLabelFont(132);
   Graph_sig2->GetZaxis()->SetLabelSize(0.06);
   Graph_sig2->GetZaxis()->SetTitleSize(0.072);
   Graph_sig2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig2);
   
   graph->Draw("l");
   
   Double_t full_fx3[154] = {
   139.496,
   139.496,
   139.6,
   139.704,
   139.808,
   139.912,
   140.016,
   140.12,
   140.224,
   140.328,
   140.432,
   140.536,
   140.64,
   140.744,
   140.848,
   140.952,
   141.056,
   141.16,
   141.264,
   141.368,
   141.472,
   141.576,
   141.68,
   141.784,
   141.888,
   141.992,
   142.096,
   142.2,
   142.304,
   142.408,
   142.512,
   142.616,
   142.72,
   142.824,
   142.928,
   143.032,
   143.136,
   143.24,
   143.344,
   143.448,
   143.552,
   143.656,
   143.76,
   143.864,
   143.968,
   144.072,
   144.176,
   144.28,
   144.384,
   144.488,
   144.592,
   144.644,
   144.696,
   144.748,
   144.8,
   144.852,
   144.878,
   144.904,
   144.93,
   144.956,
   144.982,
   145.008,
   145.034,
   145.06,
   145.086,
   145.112,
   145.138,
   145.164,
   145.19,
   145.216,
   145.242,
   145.268,
   145.294,
   145.307,
   145.32,
   145.333,
   145.346,
   145.359,
   145.372,
   145.385,
   145.398,
   145.411,
   145.424,
   145.437,
   145.45,
   145.463,
   145.476,
   145.489,
   145.502,
   145.515,
   145.528,
   145.541,
   145.554,
   145.58,
   145.606,
   145.632,
   145.658,
   145.684,
   145.71,
   145.736,
   145.762,
   145.788,
   145.814,
   145.84,
   145.866,
   145.892,
   145.918,
   145.944,
   145.97,
   145.996,
   146.048,
   146.1,
   146.152,
   146.204,
   146.256,
   146.36,
   146.464,
   146.568,
   146.672,
   146.776,
   146.88,
   146.984,
   147.088,
   147.192,
   147.296,
   147.4,
   147.504,
   147.608,
   147.712,
   147.816,
   147.92,
   148.024,
   148.128,
   148.232,
   148.336,
   148.44,
   148.544,
   148.648,
   148.752,
   148.856,
   148.96,
   149.064,
   149.168,
   149.272,
   149.376,
   149.48,
   149.584,
   149.688,
   149.792,
   149.896,
   150,
   150,
   150.104,
   150.104};
   Double_t full_fy3[154] = {
   0,
   26.98267,
   26.98267,
   49.51923,
   70.27944,
   89.44564,
   107.1834,
   123.6431,
   138.9619,
   153.2644,
   166.6647,
   179.267,
   191.1672,
   202.4532,
   213.2067,
   223.5032,
   233.4135,
   243.0041,
   252.338,
   261.4758,
   270.4757,
   279.3952,
   288.291,
   297.2203,
   306.2418,
   315.4164,
   324.8082,
   334.4865,
   344.5265,
   355.0117,
   366.0358,
   377.7056,
   390.1442,
   403.4956,
   417.9296,
   433.6492,
   450.8995,
   469.9799,
   491.2601,
   515.2019,
   542.389,
   573.5693,
   609.7139,
   652.1039,
   702.459,
   763.1416,
   837.525,
   930.8208,
   1052.336,
   1221.809,
   1485.147,
   1680.83,
   1945.435,
   2307.852,
   2805.288,
   3482.856,
   3905.042,
   4391.812,
   4950.062,
   5586.715,
   6308.688,
   7122.951,
   8036.719,
   9057.87,
   10195.68,
   11462.01,
   12873.24,
   14453.23,
   16237.94,
   18208.38,
   20178.47,
   22078.59,
   23843.11,
   24653.72,
   25405.76,
   26091.54,
   26703.87,
   27236.19,
   27682.69,
   28038.43,
   28299.41,
   28462.7,
   28526.42,
   28489.87,
   28353.45,
   28118.74,
   27788.41,
   27366.17,
   26856.73,
   26265.68,
   25599.41,
   24864.94,
   24069.85,
   22329.92,
   20445.68,
   18483.06,
   16559.94,
   14841.13,
   13298.23,
   11905.04,
   10644.03,
   9503.049,
   8473.108,
   7546.943,
   6718.101,
   5980.386,
   5327.561,
   4753.233,
   4250.848,
   3813.761,
   3109.1,
   2588.545,
   2206.882,
   1926.484,
   1717.925,
   1435.538,
   1253.318,
   1123.301,
   1024.556,
   947.0475,
   885.0677,
   834.8829,
   793.8575,
   760.0614,
   732.0505,
   708.7258,
   689.2392,
   672.9276,
   659.2665,
   647.8369,
   638.3005,
   630.3821,
   623.8558,
   618.5347,
   614.2633,
   610.9113,
   608.369,
   606.5431,
   605.3544,
   604.7349,
   604.6264,
   604.9783,
   605.747,
   606.8942,
   608.3869,
   610.1959,
   612.2956,
   614.6633,
   617.2791,
   620.1254,
   623.1863,
   623.1863,
   623.1863,
   0};
   graph = new TGraph(154,full_fx3,full_fy3);
   graph->SetName("full");
   graph->SetTitle("Projection of model_dm");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full3 = new TH1F("Graph_full3","Projection of model_dm",154,138.4352,151.1648);
   Graph_full3->SetMinimum(0);
   Graph_full3->SetMaximum(31379.07);
   Graph_full3->SetDirectory(0);
   Graph_full3->SetStats(0);
   Graph_full3->SetMarkerStyle(20);
   Graph_full3->GetXaxis()->SetNdivisions(505);
   Graph_full3->GetXaxis()->SetLabelFont(132);
   Graph_full3->GetXaxis()->SetLabelOffset(0.01);
   Graph_full3->GetXaxis()->SetLabelSize(0.06);
   Graph_full3->GetXaxis()->SetTitleSize(0.072);
   Graph_full3->GetXaxis()->SetTitleOffset(0.95);
   Graph_full3->GetXaxis()->SetTitleFont(132);
   Graph_full3->GetYaxis()->SetLabelFont(132);
   Graph_full3->GetYaxis()->SetLabelOffset(0.01);
   Graph_full3->GetYaxis()->SetLabelSize(0.06);
   Graph_full3->GetYaxis()->SetTitleSize(0.072);
   Graph_full3->GetYaxis()->SetTitleOffset(0.95);
   Graph_full3->GetYaxis()->SetTitleFont(132);
   Graph_full3->GetZaxis()->SetLabelFont(132);
   Graph_full3->GetZaxis()->SetLabelSize(0.06);
   Graph_full3->GetZaxis()->SetTitleSize(0.072);
   Graph_full3->GetZaxis()->SetTitleOffset(1.2);
   Graph_full3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full3);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[80] = {
   139.665,
   139.795,
   139.925,
   140.055,
   140.185,
   140.315,
   140.445,
   140.575,
   140.705,
   140.835,
   140.965,
   141.095,
   141.225,
   141.355,
   141.485,
   141.615,
   141.745,
   141.875,
   142.005,
   142.135,
   142.265,
   142.395,
   142.525,
   142.655,
   142.785,
   142.915,
   143.045,
   143.175,
   143.305,
   143.435,
   143.565,
   143.695,
   143.825,
   143.955,
   144.085,
   144.215,
   144.345,
   144.475,
   144.605,
   144.735,
   144.865,
   144.995,
   145.125,
   145.255,
   145.385,
   145.515,
   145.645,
   145.775,
   145.905,
   146.035,
   146.165,
   146.295,
   146.425,
   146.555,
   146.685,
   146.815,
   146.945,
   147.075,
   147.205,
   147.335,
   147.465,
   147.595,
   147.725,
   147.855,
   147.985,
   148.115,
   148.245,
   148.375,
   148.505,
   148.635,
   148.765,
   148.895,
   149.025,
   149.155,
   149.285,
   149.415,
   149.545,
   149.675,
   149.805,
   149.935};
   Double_t h_data_fy3002[80] = {
   45,
   69,
   97,
   103,
   150,
   139,
   163,
   200,
   187,
   158,
   193,
   232,
   271,
   244,
   278,
   311,
   260,
   271,
   333,
   346,
   376,
   338,
   388,
   442,
   437,
   469,
   502,
   527,
   533,
   569,
   561,
   614,
   682,
   704,
   728,
   888,
   1045,
   1163,
   1505,
   2166,
   3540,
   6488,
   12418,
   20688,
   27154,
   25992,
   18434,
   10704,
   5641,
   3294,
   2158,
   1524,
   1268,
   1110,
   1006,
   905,
   850,
   816,
   785,
   717,
   734,
   689,
   700,
   665,
   670,
   620,
   651,
   638,
   605,
   598,
   578,
   606,
   585,
   607,
   556,
   608,
   565,
   511,
   597,
   532};
   Double_t h_data_felx3002[80] = {
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065};
   Double_t h_data_fely3002[80] = {
   6.683179,
   8.286444,
   9.831854,
   9.661201,
   11.75765,
   11.30042,
   12.27693,
   13.65097,
   13.18393,
   12.07975,
   13.40144,
   14.73975,
   15.96967,
   15.1285,
   16.18083,
   17.14228,
   15.63227,
   15.96967,
   17.75514,
   18.10779,
   18.89716,
   17.89157,
   19.20406,
   20.52974,
   20.41052,
   21.16218,
   21.91093,
   22.46193,
   22.59221,
   23.35896,
   23.19072,
   24.28407,
   25.61992,
   26.03771,
   26.48611,
   29.30352,
   31.83033,
   33.60645,
   38.29755,
   46.04299,
   59,
   80.04967,
   110.9372,
   143.3341,
   164.2855,
   160.7211,
   135.2728,
   102.9613,
   74.60826,
   56.89556,
   45.95697,
   38.54164,
   35.1125,
   32.82041,
   31.22144,
   29.58737,
   28.65905,
   28.07009,
   27.52231,
   26.28152,
   26.59705,
   25.75357,
   25.96224,
   25.29244,
   25.38919,
   24.40482,
   25.0196,
   24.76361,
   24.10183,
   23.95915,
   23.54683,
   24.12214,
   23.69194,
   24.14244,
   23.08495,
   24.16272,
   23.27499,
   22.11084,
   23.9387,
   22.57054};
   Double_t h_data_fehx3002[80] = {
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065,
   0.065};
   Double_t h_data_fehy3002[80] = {
   7.757905,
   9.346779,
   10.88273,
   10.6612,
   12.75765,
   12.30042,
   13.27693,
   14.65097,
   14.18393,
   13.07975,
   14.40144,
   15.73975,
   16.96967,
   16.1285,
   17.18083,
   18.14228,
   16.63227,
   16.96967,
   18.75514,
   19.10779,
   19.89716,
   18.89157,
   20.20406,
   21.52974,
   21.41052,
   22.16218,
   22.91093,
   23.46193,
   23.59221,
   24.35896,
   24.19072,
   25.28407,
   26.61992,
   27.03771,
   27.48611,
   30.30352,
   32.83033,
   34.60645,
   39.29755,
   47.04299,
   60,
   81.04967,
   111.9372,
   144.3341,
   165.2855,
   161.7211,
   136.2728,
   103.9613,
   75.60826,
   57.89556,
   46.95697,
   39.54164,
   36.1125,
   33.82041,
   32.22144,
   30.58737,
   29.65905,
   29.07009,
   28.52231,
   27.28152,
   27.59705,
   26.75357,
   26.96224,
   26.29244,
   26.38919,
   25.40482,
   26.0196,
   25.76361,
   25.10183,
   24.95915,
   24.54683,
   25.12214,
   24.69194,
   25.14244,
   24.08495,
   25.16272,
   24.27499,
   23.11084,
   24.9387,
   23.57054};
   grae = new TGraphAsymmErrors(80,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__Dst_DTF_Delta_M",100,138.56,151.04);
   Graph_h_data3002->SetMinimum(34.48514);
   Graph_h_data3002->SetMaximum(30047.38);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_dc54ae0__2 = new TH1D("frame_dc54ae0__2","Plot",100,139.6,150);
   frame_dc54ae0__2->SetBinContent(1,29952.74);
   frame_dc54ae0__2->SetMinimum(5);
   frame_dc54ae0__2->SetMaximum(29952.74);
   frame_dc54ae0__2->SetEntries(3);
   frame_dc54ae0__2->SetDirectory(0);
   frame_dc54ae0__2->SetStats(0);
   frame_dc54ae0__2->SetMarkerStyle(20);
   frame_dc54ae0__2->GetXaxis()->SetTitle("#it{#Delta m} [MeV/#it{c}^{2}]");
   frame_dc54ae0__2->GetXaxis()->SetNdivisions(505);
   frame_dc54ae0__2->GetXaxis()->SetLabelFont(132);
   frame_dc54ae0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_dc54ae0__2->GetXaxis()->SetLabelSize(0.06);
   frame_dc54ae0__2->GetXaxis()->SetTitleSize(0.072);
   frame_dc54ae0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_dc54ae0__2->GetXaxis()->SetTitleFont(132);
   frame_dc54ae0__2->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_dc54ae0__2->GetYaxis()->SetLabelFont(132);
   frame_dc54ae0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_dc54ae0__2->GetYaxis()->SetLabelSize(0.06);
   frame_dc54ae0__2->GetYaxis()->SetTitleSize(0.072);
   frame_dc54ae0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_dc54ae0__2->GetYaxis()->SetTitleFont(132);
   frame_dc54ae0__2->GetZaxis()->SetLabelFont(132);
   frame_dc54ae0__2->GetZaxis()->SetLabelSize(0.06);
   frame_dc54ae0__2->GetZaxis()->SetTitleSize(0.072);
   frame_dc54ae0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_dc54ae0__2->GetZaxis()->SetTitleFont(132);
   frame_dc54ae0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.19,0.45,0.54,0.73,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data ","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Fitted model","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Comb. background","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"6 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);
}


==> figs/Fig2a.C <==
void SData_DALL_MagAll_CD0mumu_d0mass_dstcut_Run1_bin3_paper()
{
//=========Macro generated from canvas: canvas_cut_d0_run13/canvas_cut_d0_run13
//=========  (Tue Dec 20 13:48:19 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_d0_run13 = new TCanvas("canvas_cut_d0_run13", "canvas_cut_d0_run13",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_d0_run13->SetHighLightColor(2);
   canvas_cut_d0_run13->Range(1716.049,-10.39269,2172.84,54.56163);
   canvas_cut_d0_run13->SetFillColor(0);
   canvas_cut_d0_run13->SetBorderMode(0);
   canvas_cut_d0_run13->SetBorderSize(2);
   canvas_cut_d0_run13->SetTickx(1);
   canvas_cut_d0_run13->SetTicky(1);
   canvas_cut_d0_run13->SetLeftMargin(0.14);
   canvas_cut_d0_run13->SetRightMargin(0.05);
   canvas_cut_d0_run13->SetTopMargin(0.05);
   canvas_cut_d0_run13->SetBottomMargin(0.16);
   canvas_cut_d0_run13->SetFrameBorderMode(0);
   canvas_cut_d0_run13->SetFrameBorderMode(0);
   
   TH1D *frame_458e610__33 = new TH1D("frame_458e610__33","",100,1780,2150);
   frame_458e610__33->SetBinContent(1,25.65696);
   frame_458e610__33->SetMaximum(51.31391);
   frame_458e610__33->SetEntries(1);
   frame_458e610__33->SetDirectory(0);
   frame_458e610__33->SetStats(0);
   frame_458e610__33->SetMarkerStyle(20);
   frame_458e610__33->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_458e610__33->GetXaxis()->SetLabelFont(132);
   frame_458e610__33->GetXaxis()->SetLabelOffset(0.01);
   frame_458e610__33->GetXaxis()->SetLabelSize(0.06);
   frame_458e610__33->GetXaxis()->SetTitleSize(0.072);
   frame_458e610__33->GetXaxis()->SetTitleOffset(0.95);
   frame_458e610__33->GetXaxis()->SetTitleFont(132);
   frame_458e610__33->GetYaxis()->SetTitle("Candidates / ( 5.0 MeV/#it{c}^{2} )");
   frame_458e610__33->GetYaxis()->SetLabelFont(132);
   frame_458e610__33->GetYaxis()->SetLabelOffset(0.01);
   frame_458e610__33->GetYaxis()->SetLabelSize(0.06);
   frame_458e610__33->GetYaxis()->SetTitleSize(0.072);
   frame_458e610__33->GetYaxis()->SetTitleOffset(0.95);
   frame_458e610__33->GetYaxis()->SetTitleFont(132);
   frame_458e610__33->GetZaxis()->SetLabelFont(132);
   frame_458e610__33->GetZaxis()->SetLabelSize(0.06);
   frame_458e610__33->GetZaxis()->SetTitleSize(0.072);
   frame_458e610__33->GetZaxis()->SetTitleOffset(1.2);
   frame_458e610__33->GetZaxis()->SetTitleFont(132);
   frame_458e610__33->Draw("FUNC");
   
   Double_t datad0_run1_fx3033[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run1_fy3033[74] = {
   19,
   16,
   16,
   10,
   17,
   13,
   11,
   13,
   11,
   9,
   11,
   15,
   14,
   12,
   14,
   13,
   12,
   9,
   10,
   9,
   2,
   12,
   9,
   6,
   4,
   4,
   8,
   7,
   8,
   8,
   8,
   7,
   10,
   4,
   8,
   5,
   3,
   7,
   7,
   1,
   5,
   6,
   5,
   2,
   5,
   9,
   7,
   6,
   2,
   2,
   6,
   7,
   8,
   10,
   3,
   5,
   1,
   5,
   5,
   2,
   3,
   2,
   2,
   5,
   4,
   3,
   7,
   3,
   2,
   2,
   2,
   4,
   1,
   2};
   Double_t datad0_run1_felx3033[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fely3033[74] = {
   4.320219,
   3.957801,
   3.957801,
   3.108694,
   4.082184,
   3.558662,
   3.265579,
   3.558662,
   3.265579,
   2.943461,
   3.265579,
   3.82938,
   3.6965,
   3.415266,
   3.6965,
   3.558662,
   3.415266,
   2.943461,
   3.108694,
   2.943461,
   1.291815,
   3.415266,
   2.943461,
   2.379931,
   1.914339,
   1.914339,
   2.768386,
   2.58147,
   2.768386,
   2.768386,
   2.768386,
   2.58147,
   3.108694,
   1.914339,
   2.768386,
   2.159691,
   1.632705,
   2.58147,
   2.58147,
   0.8272462,
   2.159691,
   2.379931,
   2.159691,
   1.291815,
   2.159691,
   2.943461,
   2.58147,
   2.379931,
   1.291815,
   1.291815,
   2.379931,
   2.58147,
   2.768386,
   3.108694,
   1.632705,
   2.159691,
   0.8272462,
   2.159691,
   2.159691,
   1.291815,
   1.632705,
   1.291815,
   1.291815,
   2.159691,
   1.914339,
   1.632705,
   2.58147,
   1.632705,
   1.291815,
   1.291815,
   1.291815,
   1.914339,
   0.8272462,
   1.291815};
   Double_t datad0_run1_fehx3033[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fehy3033[74] = {
   5.435196,
   5.083066,
   5.083066,
   4.26695,
   5.203719,
   4.697573,
   4.416521,
   4.697573,
   4.416521,
   4.110204,
   4.416521,
   4.958738,
   4.830381,
   4.559819,
   4.830381,
   4.697573,
   4.559819,
   4.110204,
   4.26695,
   4.110204,
   2.63786,
   4.559819,
   4.110204,
   3.583642,
   3.162753,
   3.162753,
   3.945142,
   3.770281,
   3.945142,
   3.945142,
   3.945142,
   3.770281,
   4.26695,
   3.162753,
   3.945142,
   3.382473,
   2.918186,
   3.770281,
   3.770281,
   2.299527,
   3.382473,
   3.583642,
   3.382473,
   2.63786,
   3.382473,
   4.110204,
   3.770281,
   3.583642,
   2.63786,
   2.63786,
   3.583642,
   3.770281,
   3.945142,
   4.26695,
   2.918186,
   3.382473,
   2.299527,
   3.382473,
   3.382473,
   2.63786,
   2.918186,
   2.63786,
   2.63786,
   3.382473,
   3.162753,
   2.918186,
   3.770281,
   2.918186,
   2.63786,
   2.63786,
   2.63786,
   3.162753,
   2.299527,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(74,datad0_run1_fx3033,datad0_run1_fy3033,datad0_run1_felx3033,datad0_run1_fehx3033,datad0_run1_fely3033,datad0_run1_fehy3033);
   grae->SetName("datad0_run1");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run13033 = new TH1F("Graph_datad0_run13033","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run13033->SetMinimum(0.1554784);
   Graph_datad0_run13033->SetMaximum(26.86144);
   Graph_datad0_run13033->SetDirectory(0);
   Graph_datad0_run13033->SetStats(0);
   Graph_datad0_run13033->SetMarkerStyle(20);
   Graph_datad0_run13033->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run13033->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run13033->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13033->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run13033->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run13033->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13033->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run13033->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run13033->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13033->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run13033->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run13033->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13033->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run13033->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run13033->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run13033->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run13033->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run13033->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run13033);
   
   grae->Draw("p");
   
   Double_t totalpdf_fx81[133] = {
   1780,
   1783.7,
   1785.55,
   1787.4,
   1789.25,
   1791.1,
   1792.95,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1829.95,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1841.05,
   1842.9,
   1844.75,
   1846.6,
   1847.525,
   1848.45,
   1850.3,
   1851.225,
   1852.15,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1866.95,
   1868.8,
   1869.725,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1879.9,
   1881.75,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t totalpdf_fy81[133] = {
   11.09137,
   10.33126,
   9.993342,
   9.706644,
   9.473738,
   9.289962,
   9.147695,
   9.039094,
   8.897189,
   8.826595,
   8.807812,
   8.833083,
   8.902003,
   9.01929,
   9.193975,
   9.439442,
   9.774101,
   9.982294,
   10.22262,
   10.49943,
   10.81779,
   11.1835,
   11.60331,
   12.08506,
   12.63792,
   13.27266,
   14.00209,
   14.407,
   14.84161,
   15.78156,
   16.19955,
   16.5505,
   16.82612,
   17.01987,
   17.12394,
   17.1353,
   17.05392,
   16.8824,
   16.62575,
   16.2912,
   15.88774,
   15.42575,
   14.91655,
   14.37189,
   13.22301,
   12.06706,
   10.97674,
   10.47334,
   10.00413,
   9.572144,
   9.179154,
   8.825751,
   8.511504,
   8.235114,
   7.994582,
   7.787376,
   7.612227,
   7.34781,
   7.167967,
   7.044618,
   6.893478,
   6.801173,
   6.730333,
   6.667725,
   6.60883,
   6.551971,
   6.496415,
   6.441793,
   6.387902,
   6.334625,
   6.281894,
   6.229665,
   6.177912,
   6.126615,
   6.075761,
   6.025342,
   5.97535,
   5.925779,
   5.876623,
   5.827878,
   5.77954,
   5.731605,
   5.684069,
   5.636928,
   5.59018,
   5.543819,
   5.497844,
   5.452251,
   5.407036,
   5.362197,
   5.31773,
   5.273632,
   5.2299,
   5.18653,
   5.143521,
   5.100868,
   5.05857,
   5.016622,
   4.975022,
   4.933767,
   4.892855,
   4.852282,
   4.812045,
   4.772142,
   4.73257,
   4.693326,
   4.654408,
   4.615813,
   4.577537,
   4.539579,
   4.501936,
   4.464605,
   4.427584,
   4.39087,
   4.35446,
   4.318352,
   4.282543,
   4.247032,
   4.211815,
   4.17689,
   4.142254,
   4.107906,
   4.073843,
   4.040062,
   4.006561,
   3.973338,
   3.940391,
   3.907717,
   3.875313,
   3.843179,
   3.811311,
   3.779707,
   3.779707};
   TGraph *graph = new TGraph(133,totalpdf_fx81,totalpdf_fy81);
   graph->SetName("totalpdf");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totalpdf81 = new TH1F("Graph_totalpdf81","Projection of fitmodel_br_bin_constr_run13",133,1743,2187);
   Graph_totalpdf81->SetMinimum(2.444148);
   Graph_totalpdf81->SetMaximum(18.47086);
   Graph_totalpdf81->SetDirectory(0);
   Graph_totalpdf81->SetStats(0);
   Graph_totalpdf81->SetMarkerStyle(20);
   Graph_totalpdf81->GetXaxis()->SetNdivisions(505);
   Graph_totalpdf81->GetXaxis()->SetLabelFont(132);
   Graph_totalpdf81->GetXaxis()->SetLabelOffset(0.01);
   Graph_totalpdf81->GetXaxis()->SetLabelSize(0.06);
   Graph_totalpdf81->GetXaxis()->SetTitleSize(0.072);
   Graph_totalpdf81->GetXaxis()->SetTitleOffset(0.95);
   Graph_totalpdf81->GetXaxis()->SetTitleFont(132);
   Graph_totalpdf81->GetYaxis()->SetLabelFont(132);
   Graph_totalpdf81->GetYaxis()->SetLabelOffset(0.01);
   Graph_totalpdf81->GetYaxis()->SetLabelSize(0.06);
   Graph_totalpdf81->GetYaxis()->SetTitleSize(0.072);
   Graph_totalpdf81->GetYaxis()->SetTitleOffset(0.95);
   Graph_totalpdf81->GetYaxis()->SetTitleFont(132);
   Graph_totalpdf81->GetZaxis()->SetLabelFont(132);
   Graph_totalpdf81->GetZaxis()->SetLabelSize(0.06);
   Graph_totalpdf81->GetZaxis()->SetTitleSize(0.072);
   Graph_totalpdf81->GetZaxis()->SetTitleOffset(1.2);
   Graph_totalpdf81->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totalpdf81);
   
   graph->Draw("l");
   
   Double_t signal_fx82[148] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1841.05,
   1842.9,
   1844.75,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1859.55,
   1860.475,
   1861.4,
   1861.863,
   1862.325,
   1862.787,
   1863.25,
   1863.713,
   1864.175,
   1864.637,
   1865.1,
   1865.562,
   1866.025,
   1866.487,
   1866.95,
   1867.412,
   1867.875,
   1868.338,
   1868.8,
   1869.262,
   1869.725,
   1870.188,
   1870.65,
   1871.575,
   1872.5,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1877.588,
   1878.05,
   1878.513,
   1878.975,
   1879.9,
   1880.825,
   1881.75,
   1882.675,
   1883.6,
   1884.525,
   1885.45,
   1887.3,
   1889.15,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t signal_fy82[148] = {
   8.953474e-05,
   0.0001131911,
   0.0001443588,
   0.0001858579,
   0.0002417452,
   0.0003179422,
   0.0004232293,
   0.000570851,
   0.0007811628,
   0.001086096,
   0.001536884,
   0.002217805,
   0.003271399,
   0.004946342,
   0.007691932,
   0.01235285,
   0.02059109,
   0.02701095,
   0.03585389,
   0.04820996,
   0.06574712,
   0.07722141,
   0.09106922,
   0.1078626,
   0.1283319,
   0.1534164,
   0.1843311,
   0.2024523,
   0.2226604,
   0.2694603,
   0.3218942,
   0.3789933,
   0.4397945,
   0.503,
   0.6299473,
   0.6897984,
   0.7444579,
   0.7691952,
   0.7918775,
   0.8122774,
   0.8301867,
   0.8454193,
   0.8578147,
   0.8672411,
   0.8735971,
   0.876814,
   0.8768569,
   0.8737255,
   0.8674536,
   0.8581091,
   0.8457923,
   0.8306344,
   0.8127951,
   0.7924598,
   0.7698363,
   0.7451514,
   0.718647,
   0.6611999,
   0.5995838,
   0.4720455,
   0.4098272,
   0.3506853,
   0.2957565,
   0.2704598,
   0.2474675,
   0.2265881,
   0.2076132,
   0.1746502,
   0.1473075,
   0.1245626,
   0.1055906,
   0.08972351,
   0.07641888,
   0.06523489,
   0.04785025,
   0.03539264,
   0.02638614,
   0.01499394,
   0.008754868,
   0.005239573,
   0.003207121,
   0.00200395,
   0.001276112,
   0.0008269586,
   0.0005446342,
   0.0003641222,
   0.000246864,
   0.0001695624,
   0.000117895,
   8.291286e-05,
   5.89396e-05,
   4.23229e-05,
   3.068139e-05,
   2.24427e-05,
   1.655632e-05,
   1.231249e-05,
   9.226602e-06,
   6.964414e-06,
   5.293224e-06,
   4.049539e-06,
   3.117508e-06,
   2.41436e-06,
   1.880501e-06,
   1.472698e-06,
   1.159368e-06,
   9.172798e-07,
   7.292324e-07,
   5.824117e-07,
   4.672137e-07,
   3.763988e-07,
   3.044795e-07,
   2.472743e-07,
   2.015806e-07,
   1.649332e-07,
   1.354258e-07,
   1.115771e-07,
   9.223144e-08,
   7.64831e-08,
   6.361931e-08,
   5.307697e-08,
   4.440951e-08,
   3.726139e-08,
   3.134859e-08,
   2.644339e-08,
   2.236259e-08,
   1.895835e-08,
   1.611095e-08,
   1.372316e-08,
   1.171577e-08,
   1.002407e-08,
   8.595028e-09,
   7.385082e-09,
   6.358345e-09,
   5.485173e-09,
   4.741019e-09,
   4.105506e-09,
   3.561679e-09,
   3.095394e-09,
   2.694829e-09,
   2.350076e-09,
   2.052819e-09,
   1.796056e-09,
   1.573887e-09,
   1.381323e-09,
   1.214143e-09,
   1.068765e-09,
   9.421467e-10,
   9.421467e-10};
   graph = new TGraph(148,signal_fx82,signal_fy82);
   graph->SetName("signal");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal82 = new TH1F("Graph_signal82","Projection of fitmodel_br_bin_constr_run13",148,1743,2187);
   Graph_signal82->SetMinimum(8.47932e-10);
   Graph_signal82->SetMaximum(0.9645426);
   Graph_signal82->SetDirectory(0);
   Graph_signal82->SetStats(0);
   Graph_signal82->SetMarkerStyle(20);
   Graph_signal82->GetXaxis()->SetNdivisions(505);
   Graph_signal82->GetXaxis()->SetLabelFont(132);
   Graph_signal82->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal82->GetXaxis()->SetLabelSize(0.06);
   Graph_signal82->GetXaxis()->SetTitleSize(0.072);
   Graph_signal82->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal82->GetXaxis()->SetTitleFont(132);
   Graph_signal82->GetYaxis()->SetLabelFont(132);
   Graph_signal82->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal82->GetYaxis()->SetLabelSize(0.06);
   Graph_signal82->GetYaxis()->SetTitleSize(0.072);
   Graph_signal82->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal82->GetYaxis()->SetTitleFont(132);
   Graph_signal82->GetZaxis()->SetLabelFont(132);
   Graph_signal82->GetZaxis()->SetLabelSize(0.06);
   Graph_signal82->GetZaxis()->SetTitleSize(0.072);
   Graph_signal82->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal82->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal82);
   
   graph->Draw("l");
   
   Double_t comb_fx83[102] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t comb_fy83[102] = {
   8.691181,
   8.619113,
   8.547643,
   8.476765,
   8.406476,
   8.336769,
   8.26764,
   8.199084,
   8.131096,
   8.063673,
   7.996808,
   7.930498,
   7.864738,
   7.799523,
   7.734849,
   7.670711,
   7.607105,
   7.544026,
   7.481471,
   7.419434,
   7.357912,
   7.296899,
   7.236393,
   7.176388,
   7.116881,
   7.057868,
   6.999343,
   6.941304,
   6.883747,
   6.826666,
   6.770059,
   6.713921,
   6.658249,
   6.603038,
   6.548286,
   6.493987,
   6.440138,
   6.386736,
   6.333777,
   6.281257,
   6.229172,
   6.17752,
   6.126295,
   6.075496,
   6.025117,
   5.975156,
   5.92561,
   5.876475,
   5.827746,
   5.779422,
   5.731499,
   5.683973,
   5.636841,
   5.5901,
   5.543747,
   5.497778,
   5.45219,
   5.40698,
   5.362145,
   5.317681,
   5.273587,
   5.229858,
   5.186492,
   5.143485,
   5.100835,
   5.058538,
   5.016593,
   4.974995,
   4.933742,
   4.892831,
   4.852259,
   4.812024,
   4.772122,
   4.732552,
   4.693309,
   4.654392,
   4.615797,
   4.577523,
   4.539566,
   4.501923,
   4.464593,
   4.427572,
   4.390859,
   4.354449,
   4.318342,
   4.282534,
   4.247023,
   4.211806,
   4.176882,
   4.142247,
   4.107899,
   4.073836,
   4.040056,
   4.006555,
   3.973333,
   3.940385,
   3.907711,
   3.875308,
   3.843174,
   3.811306,
   3.779703,
   3.779703};
   graph = new TGraph(102,comb_fx83,comb_fy83);
   graph->SetName("comb");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb83 = new TH1F("Graph_comb83","Projection of fitmodel_br_bin_constr_run13",102,1743,2187);
   Graph_comb83->SetMinimum(3.288555);
   Graph_comb83->SetMaximum(9.182329);
   Graph_comb83->SetDirectory(0);
   Graph_comb83->SetStats(0);
   Graph_comb83->SetMarkerStyle(20);
   Graph_comb83->GetXaxis()->SetNdivisions(505);
   Graph_comb83->GetXaxis()->SetLabelFont(132);
   Graph_comb83->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb83->GetXaxis()->SetLabelSize(0.06);
   Graph_comb83->GetXaxis()->SetTitleSize(0.072);
   Graph_comb83->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb83->GetXaxis()->SetTitleFont(132);
   Graph_comb83->GetYaxis()->SetLabelFont(132);
   Graph_comb83->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb83->GetYaxis()->SetLabelSize(0.06);
   Graph_comb83->GetYaxis()->SetTitleSize(0.072);
   Graph_comb83->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb83->GetYaxis()->SetTitleFont(132);
   Graph_comb83->GetZaxis()->SetLabelFont(132);
   Graph_comb83->GetZaxis()->SetLabelSize(0.06);
   Graph_comb83->GetZaxis()->SetTitleSize(0.072);
   Graph_comb83->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb83->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb83);
   
   graph->Draw("l");
   
   Double_t pipimisid_fx84[144] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1822.55,
   1824.4,
   1826.25,
   1828.1,
   1829.95,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1841.05,
   1842.9,
   1843.825,
   1844.75,
   1845.675,
   1846.6,
   1847.525,
   1848.45,
   1850.3,
   1851.225,
   1851.688,
   1852.15,
   1852.613,
   1853.075,
   1853.537,
   1854,
   1854.463,
   1854.925,
   1855.387,
   1855.85,
   1856.312,
   1856.775,
   1857.238,
   1857.7,
   1858.162,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1866.025,
   1866.95,
   1867.875,
   1868.8,
   1869.725,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1879.9,
   1881.75,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t pipimisid_fy84[144] = {
   0.116146,
   0.1424665,
   0.1750996,
   0.2156445,
   0.2661276,
   0.3291226,
   0.4079064,
   0.5066609,
   0.6307367,
   0.7869967,
   0.9842668,
   1.233927,
   1.382846,
   1.550692,
   1.739995,
   1.953637,
   2.194907,
   2.467563,
   2.775894,
   3.124808,
   3.519922,
   3.967664,
   4.475407,
   5.051602,
   5.368348,
   5.705954,
   6.06586,
   6.449609,
   6.858857,
   7.295382,
   8.229451,
   8.637989,
   8.815578,
   8.973609,
   9.110908,
   9.226443,
   9.319341,
   9.388889,
   9.434555,
   9.455986,
   9.453016,
   9.425668,
   9.374153,
   9.298869,
   9.200393,
   9.079477,
   8.937034,
   8.774133,
   8.391901,
   7.943815,
   7.442359,
   6.900886,
   6.333033,
   5.170871,
   4.600539,
   4.051039,
   3.530505,
   3.045229,
   2.599655,
   2.196465,
   1.836731,
   1.520125,
   1.245162,
   1.009451,
   0.8099484,
   0.6431942,
   0.5055214,
   0.3932327,
   0.230679,
   0.1298426,
   0.07012569,
   0.01806964,
   0.003946618,
   0.0007306407,
   0.0001146531,
   1.525004e-05,
   1.719331e-06,
   1.643051e-07,
   1.330902e-08,
   9.137852e-10,
   5.317965e-11,
   2.623312e-12,
   1.096877e-13,
   3.887485e-15,
   1.167839e-16,
   2.973722e-18,
   6.418314e-20,
   1.174207e-21,
   1.82084e-23,
   2.393328e-25,
   2.666464e-27,
   2.518097e-29,
   2.015637e-31,
   1.367589e-33,
   7.865057e-36,
   3.833994e-38,
   1.584179e-40,
   5.548305e-43,
   1.647098e-45,
   4.144594e-48,
   8.839908e-51,
   1.598147e-53,
   2.449e-56,
   3.181003e-59,
   3.502214e-62,
   3.268319e-65,
   2.585291e-68,
   1.733396e-71,
   9.8512e-75,
   4.74552e-78,
   1.937678e-81,
   6.706297e-85,
   1.967375e-88,
   4.892092e-92,
   1.031111e-95,
   1.842126e-99,
   2.789565e-103,
   3.580609e-107,
   3.895656e-111,
   3.592588e-115,
   2.808261e-119,
   1.860676e-123,
   1.044978e-127,
   4.974472e-132,
   2.007197e-136,
   6.86493e-141,
   1.990148e-145,
   4.890329e-150,
   1.018577e-154,
   1.798262e-159,
   2.691009e-164,
   3.413349e-169,
   3.669859e-174,
   3.344423e-179,
   2.583428e-184,
   1.691511e-189,
   9.387637e-195,
   4.416122e-200,
   1.760877e-205,
   5.951416e-211,
   1.704962e-216,
   4.140115e-222,
   8.521445e-228,
   8.521445e-228};
   graph = new TGraph(144,pipimisid_fx84,pipimisid_fy84);
   graph->SetName("pipimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pipimisid84 = new TH1F("Graph_pipimisid84","Projection of fitmodel_br_bin_constr_run13",144,1743,2187);
   Graph_pipimisid84->SetMinimum(7.669301e-228);
   Graph_pipimisid84->SetMaximum(10.40158);
   Graph_pipimisid84->SetDirectory(0);
   Graph_pipimisid84->SetStats(0);
   Graph_pipimisid84->SetMarkerStyle(20);
   Graph_pipimisid84->GetXaxis()->SetNdivisions(505);
   Graph_pipimisid84->GetXaxis()->SetLabelFont(132);
   Graph_pipimisid84->GetXaxis()->SetLabelOffset(0.01);
   Graph_pipimisid84->GetXaxis()->SetLabelSize(0.06);
   Graph_pipimisid84->GetXaxis()->SetTitleSize(0.072);
   Graph_pipimisid84->GetXaxis()->SetTitleOffset(0.95);
   Graph_pipimisid84->GetXaxis()->SetTitleFont(132);
   Graph_pipimisid84->GetYaxis()->SetLabelFont(132);
   Graph_pipimisid84->GetYaxis()->SetLabelOffset(0.01);
   Graph_pipimisid84->GetYaxis()->SetLabelSize(0.06);
   Graph_pipimisid84->GetYaxis()->SetTitleSize(0.072);
   Graph_pipimisid84->GetYaxis()->SetTitleOffset(0.95);
   Graph_pipimisid84->GetYaxis()->SetTitleFont(132);
   Graph_pipimisid84->GetZaxis()->SetLabelFont(132);
   Graph_pipimisid84->GetZaxis()->SetLabelSize(0.06);
   Graph_pipimisid84->GetZaxis()->SetTitleSize(0.072);
   Graph_pipimisid84->GetZaxis()->SetTitleOffset(1.2);
   Graph_pipimisid84->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pipimisid84);
   
   graph->Draw("l");
   
   Double_t kpimisid_fx85[117] = {
   1780,
   1781.85,
   1782.775,
   1783.7,
   1784.625,
   1785.55,
   1786.475,
   1787.4,
   1788.325,
   1789.25,
   1790.175,
   1791.1,
   1792.025,
   1792.95,
   1793.875,
   1794.8,
   1795.725,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1804.05,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t kpimisid_fy85[117] = {
   2.283951,
   1.922449,
   1.742992,
   1.569569,
   1.405187,
   1.252008,
   1.111344,
   0.983757,
   0.8692001,
   0.7671762,
   0.6768883,
   0.5973664,
   0.5275661,
   0.4664386,
   0.4129781,
   0.3662492,
   0.3254018,
   0.2896754,
   0.2309795,
   0.1857395,
   0.1506256,
   0.1231579,
   0.1014961,
   0.0704692,
   0.05024716,
   0.03667828,
   0.02733164,
   0.0207406,
   0.01599447,
   0.01251234,
   0.009914456,
   0.007946878,
   0.0064363,
   0.005262215,
   0.004339393,
   0.003606608,
   0.003019249,
   0.002544383,
   0.0021574,
   0.00183971,
   0.001577118,
   0.001358687,
   0.001175911,
   0.001022121,
   0.0008920471,
   0.0007814951,
   0.0006871035,
   0.0006061613,
   0.0005364686,
   0.00047623,
   0.0004239726,
   0.0003784816,
   0.0003387503,
   0.0003039407,
   0.0002733521,
   0.000246396,
   0.0002225766,
   0.0002014743,
   0.0001827325,
   0.0001660477,
   0.0001511603,
   0.0001378475,
   0.0001259178,
   0.0001152059,
   0.0001055688,
   9.688251e-05,
   8.903905e-05,
   8.194437e-05,
   7.551625e-05,
   6.968263e-05,
   6.438027e-05,
   5.955351e-05,
   5.515328e-05,
   5.113622e-05,
   4.746394e-05,
   4.410241e-05,
   4.102138e-05,
   3.819393e-05,
   3.559604e-05,
   3.320629e-05,
   3.100548e-05,
   2.897645e-05,
   2.710376e-05,
   2.537357e-05,
   2.37734e-05,
   2.229202e-05,
   2.091929e-05,
   1.964604e-05,
   1.846398e-05,
   1.736561e-05,
   1.634411e-05,
   1.53933e-05,
   1.450755e-05,
   1.368175e-05,
   1.291122e-05,
   1.219173e-05,
   1.151938e-05,
   1.089062e-05,
   1.03022e-05,
   9.751152e-06,
   9.234746e-06,
   8.75048e-06,
   8.296054e-06,
   7.869356e-06,
   7.468442e-06,
   7.091521e-06,
   6.736945e-06,
   6.40319e-06,
   6.088854e-06,
   5.792637e-06,
   5.513341e-06,
   5.249855e-06,
   5.001151e-06,
   4.766277e-06,
   4.544349e-06,
   4.334548e-06,
   4.334548e-06};
   graph = new TGraph(117,kpimisid_fx85,kpimisid_fy85);
   graph->SetName("kpimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_kpimisid85 = new TH1F("Graph_kpimisid85","Projection of fitmodel_br_bin_constr_run13",117,1743,2187);
   Graph_kpimisid85->SetMinimum(3.901094e-06);
   Graph_kpimisid85->SetMaximum(2.512345);
   Graph_kpimisid85->SetDirectory(0);
   Graph_kpimisid85->SetStats(0);
   Graph_kpimisid85->SetMarkerStyle(20);
   Graph_kpimisid85->GetXaxis()->SetNdivisions(505);
   Graph_kpimisid85->GetXaxis()->SetLabelFont(132);
   Graph_kpimisid85->GetXaxis()->SetLabelOffset(0.01);
   Graph_kpimisid85->GetXaxis()->SetLabelSize(0.06);
   Graph_kpimisid85->GetXaxis()->SetTitleSize(0.072);
   Graph_kpimisid85->GetXaxis()->SetTitleOffset(0.95);
   Graph_kpimisid85->GetXaxis()->SetTitleFont(132);
   Graph_kpimisid85->GetYaxis()->SetLabelFont(132);
   Graph_kpimisid85->GetYaxis()->SetLabelOffset(0.01);
   Graph_kpimisid85->GetYaxis()->SetLabelSize(0.06);
   Graph_kpimisid85->GetYaxis()->SetTitleSize(0.072);
   Graph_kpimisid85->GetYaxis()->SetTitleOffset(0.95);
   Graph_kpimisid85->GetYaxis()->SetTitleFont(132);
   Graph_kpimisid85->GetZaxis()->SetLabelFont(132);
   Graph_kpimisid85->GetZaxis()->SetLabelSize(0.06);
   Graph_kpimisid85->GetZaxis()->SetTitleSize(0.072);
   Graph_kpimisid85->GetZaxis()->SetTitleOffset(1.2);
   Graph_kpimisid85->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_kpimisid85);
   
   graph->Draw("l");
   
   Double_t datad0_run1_fx3034[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run1_fy3034[74] = {
   19,
   16,
   16,
   10,
   17,
   13,
   11,
   13,
   11,
   9,
   11,
   15,
   14,
   12,
   14,
   13,
   12,
   9,
   10,
   9,
   2,
   12,
   9,
   6,
   4,
   4,
   8,
   7,
   8,
   8,
   8,
   7,
   10,
   4,
   8,
   5,
   3,
   7,
   7,
   1,
   5,
   6,
   5,
   2,
   5,
   9,
   7,
   6,
   2,
   2,
   6,
   7,
   8,
   10,
   3,
   5,
   1,
   5,
   5,
   2,
   3,
   2,
   2,
   5,
   4,
   3,
   7,
   3,
   2,
   2,
   2,
   4,
   1,
   2};
   Double_t datad0_run1_felx3034[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fely3034[74] = {
   4.320219,
   3.957801,
   3.957801,
   3.108694,
   4.082184,
   3.558662,
   3.265579,
   3.558662,
   3.265579,
   2.943461,
   3.265579,
   3.82938,
   3.6965,
   3.415266,
   3.6965,
   3.558662,
   3.415266,
   2.943461,
   3.108694,
   2.943461,
   1.291815,
   3.415266,
   2.943461,
   2.379931,
   1.914339,
   1.914339,
   2.768386,
   2.58147,
   2.768386,
   2.768386,
   2.768386,
   2.58147,
   3.108694,
   1.914339,
   2.768386,
   2.159691,
   1.632705,
   2.58147,
   2.58147,
   0.8272462,
   2.159691,
   2.379931,
   2.159691,
   1.291815,
   2.159691,
   2.943461,
   2.58147,
   2.379931,
   1.291815,
   1.291815,
   2.379931,
   2.58147,
   2.768386,
   3.108694,
   1.632705,
   2.159691,
   0.8272462,
   2.159691,
   2.159691,
   1.291815,
   1.632705,
   1.291815,
   1.291815,
   2.159691,
   1.914339,
   1.632705,
   2.58147,
   1.632705,
   1.291815,
   1.291815,
   1.291815,
   1.914339,
   0.8272462,
   1.291815};
   Double_t datad0_run1_fehx3034[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fehy3034[74] = {
   5.435196,
   5.083066,
   5.083066,
   4.26695,
   5.203719,
   4.697573,
   4.416521,
   4.697573,
   4.416521,
   4.110204,
   4.416521,
   4.958738,
   4.830381,
   4.559819,
   4.830381,
   4.697573,
   4.559819,
   4.110204,
   4.26695,
   4.110204,
   2.63786,
   4.559819,
   4.110204,
   3.583642,
   3.162753,
   3.162753,
   3.945142,
   3.770281,
   3.945142,
   3.945142,
   3.945142,
   3.770281,
   4.26695,
   3.162753,
   3.945142,
   3.382473,
   2.918186,
   3.770281,
   3.770281,
   2.299527,
   3.382473,
   3.583642,
   3.382473,
   2.63786,
   3.382473,
   4.110204,
   3.770281,
   3.583642,
   2.63786,
   2.63786,
   3.583642,
   3.770281,
   3.945142,
   4.26695,
   2.918186,
   3.382473,
   2.299527,
   3.382473,
   3.382473,
   2.63786,
   2.918186,
   2.63786,
   2.63786,
   3.382473,
   3.162753,
   2.918186,
   3.770281,
   2.918186,
   2.63786,
   2.63786,
   2.63786,
   3.162753,
   2.299527,
   2.63786};
   grae = new TGraphAsymmErrors(74,datad0_run1_fx3034,datad0_run1_fy3034,datad0_run1_felx3034,datad0_run1_fehx3034,datad0_run1_fely3034,datad0_run1_fehy3034);
   grae->SetName("datad0_run1");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run13034 = new TH1F("Graph_datad0_run13034","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run13034->SetMinimum(0.1554784);
   Graph_datad0_run13034->SetMaximum(26.86144);
   Graph_datad0_run13034->SetDirectory(0);
   Graph_datad0_run13034->SetStats(0);
   Graph_datad0_run13034->SetMarkerStyle(20);
   Graph_datad0_run13034->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run13034->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run13034->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13034->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run13034->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run13034->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13034->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run13034->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run13034->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13034->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run13034->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run13034->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13034->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run13034->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run13034->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run13034->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run13034->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run13034->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run13034);
   
   grae->Draw("p");
   
   TH1D *frame_458e610__34 = new TH1D("frame_458e610__34","",100,1780,2150);
   frame_458e610__34->SetBinContent(1,25.65696);
   frame_458e610__34->SetMaximum(51.31391);
   frame_458e610__34->SetEntries(1);
   frame_458e610__34->SetDirectory(0);
   frame_458e610__34->SetStats(0);
   frame_458e610__34->SetMarkerStyle(20);
   frame_458e610__34->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_458e610__34->GetXaxis()->SetLabelFont(132);
   frame_458e610__34->GetXaxis()->SetLabelOffset(0.01);
   frame_458e610__34->GetXaxis()->SetLabelSize(0.06);
   frame_458e610__34->GetXaxis()->SetTitleSize(0.072);
   frame_458e610__34->GetXaxis()->SetTitleOffset(0.95);
   frame_458e610__34->GetXaxis()->SetTitleFont(132);
   frame_458e610__34->GetYaxis()->SetTitle("Candidates / ( 5.0 MeV/#it{c}^{2} )");
   frame_458e610__34->GetYaxis()->SetLabelFont(132);
   frame_458e610__34->GetYaxis()->SetLabelOffset(0.01);
   frame_458e610__34->GetYaxis()->SetLabelSize(0.06);
   frame_458e610__34->GetYaxis()->SetTitleSize(0.072);
   frame_458e610__34->GetYaxis()->SetTitleOffset(0.95);
   frame_458e610__34->GetYaxis()->SetTitleFont(132);
   frame_458e610__34->GetZaxis()->SetLabelFont(132);
   frame_458e610__34->GetZaxis()->SetLabelSize(0.06);
   frame_458e610__34->GetZaxis()->SetTitleSize(0.072);
   frame_458e610__34->GetZaxis()->SetTitleOffset(1.2);
   frame_458e610__34->GetZaxis()->SetTitleFont(132);
   frame_458e610__34->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.666 #leq BDT #leq 1.0}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_d0_run13->Modified();
   canvas_cut_d0_run13->cd();
   canvas_cut_d0_run13->SetSelected(canvas_cut_d0_run13);
}


==> figs/Fig2b.C <==
void SData_DALL_MagAll_CD0mumu_deltam_d0cut_Run1_bin3_paper()
{
//=========Macro generated from canvas: canvas_cut_deltam_run13/canvas_cut_deltam_run13
//=========  (Tue Dec 20 13:48:20 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_deltam_run13 = new TCanvas("canvas_cut_deltam_run13", "canvas_cut_deltam_run13",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_deltam_run13->SetHighLightColor(2);
   canvas_cut_deltam_run13->Range(137.6296,-10.39269,151.7037,54.56163);
   canvas_cut_deltam_run13->SetFillColor(0);
   canvas_cut_deltam_run13->SetBorderMode(0);
   canvas_cut_deltam_run13->SetBorderSize(2);
   canvas_cut_deltam_run13->SetTickx(1);
   canvas_cut_deltam_run13->SetTicky(1);
   canvas_cut_deltam_run13->SetLeftMargin(0.14);
   canvas_cut_deltam_run13->SetRightMargin(0.05);
   canvas_cut_deltam_run13->SetTopMargin(0.05);
   canvas_cut_deltam_run13->SetBottomMargin(0.16);
   canvas_cut_deltam_run13->SetFrameBorderMode(0);
   canvas_cut_deltam_run13->SetFrameBorderMode(0);
   
   TH1D *frame_4f1c340__35 = new TH1D("frame_4f1c340__35","",100,139.6,151);
   frame_4f1c340__35->SetBinContent(1,25.65696);
   frame_4f1c340__35->SetMaximum(51.31391);
   frame_4f1c340__35->SetEntries(1);
   frame_4f1c340__35->SetDirectory(0);
   frame_4f1c340__35->SetStats(0);
   frame_4f1c340__35->SetMarkerStyle(20);
   frame_4f1c340__35->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_4f1c340__35->GetXaxis()->SetLabelFont(132);
   frame_4f1c340__35->GetXaxis()->SetLabelOffset(0.01);
   frame_4f1c340__35->GetXaxis()->SetLabelSize(0.06);
   frame_4f1c340__35->GetXaxis()->SetTitleSize(0.072);
   frame_4f1c340__35->GetXaxis()->SetTitleOffset(0.95);
   frame_4f1c340__35->GetXaxis()->SetTitleFont(132);
   frame_4f1c340__35->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_4f1c340__35->GetYaxis()->SetLabelFont(132);
   frame_4f1c340__35->GetYaxis()->SetLabelOffset(0.01);
   frame_4f1c340__35->GetYaxis()->SetLabelSize(0.06);
   frame_4f1c340__35->GetYaxis()->SetTitleSize(0.072);
   frame_4f1c340__35->GetYaxis()->SetTitleOffset(0.95);
   frame_4f1c340__35->GetYaxis()->SetTitleFont(132);
   frame_4f1c340__35->GetZaxis()->SetLabelFont(132);
   frame_4f1c340__35->GetZaxis()->SetLabelSize(0.06);
   frame_4f1c340__35->GetZaxis()->SetTitleSize(0.072);
   frame_4f1c340__35->GetZaxis()->SetTitleOffset(1.2);
   frame_4f1c340__35->GetZaxis()->SetTitleFont(132);
   frame_4f1c340__35->Draw("FUNC");
   
   Double_t datadeltam_run1_fx3035[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run1_fy3035[60] = {
   2,
   3,
   4,
   6,
   7,
   11,
   4,
   6,
   9,
   4,
   8,
   8,
   12,
   8,
   8,
   8,
   7,
   4,
   10,
   10,
   6,
   8,
   7,
   9,
   8,
   12,
   10,
   17,
   17,
   16,
   17,
   15,
   11,
   12,
   15,
   19,
   11,
   12,
   11,
   11,
   7,
   15,
   13,
   7,
   18,
   11,
   19,
   12,
   11,
   14,
   13,
   16,
   15,
   14,
   10,
   11,
   9,
   13,
   8,
   16};
   Double_t datadeltam_run1_felx3035[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fely3035[60] = {
   1.291815,
   1.632705,
   1.914339,
   2.379931,
   2.58147,
   3.265579,
   1.914339,
   2.379931,
   2.943461,
   1.914339,
   2.768386,
   2.768386,
   3.415266,
   2.768386,
   2.768386,
   2.768386,
   2.58147,
   1.914339,
   3.108694,
   3.108694,
   2.379931,
   2.768386,
   2.58147,
   2.943461,
   2.768386,
   3.415266,
   3.108694,
   4.082184,
   4.082184,
   3.957801,
   4.082184,
   3.82938,
   3.265579,
   3.415266,
   3.82938,
   4.320219,
   3.265579,
   3.415266,
   3.265579,
   3.265579,
   2.58147,
   3.82938,
   3.558662,
   2.58147,
   4.202887,
   3.265579,
   4.320219,
   3.415266,
   3.265579,
   3.6965,
   3.558662,
   3.957801,
   3.82938,
   3.6965,
   3.108694,
   3.265579,
   2.943461,
   3.558662,
   2.768386,
   3.957801};
   Double_t datadeltam_run1_fehx3035[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fehy3035[60] = {
   2.63786,
   2.918186,
   3.162753,
   3.583642,
   3.770281,
   4.416521,
   3.162753,
   3.583642,
   4.110204,
   3.162753,
   3.945142,
   3.945142,
   4.559819,
   3.945142,
   3.945142,
   3.945142,
   3.770281,
   3.162753,
   4.26695,
   4.26695,
   3.583642,
   3.945142,
   3.770281,
   4.110204,
   3.945142,
   4.559819,
   4.26695,
   5.203719,
   5.203719,
   5.083066,
   5.203719,
   4.958738,
   4.416521,
   4.559819,
   4.958738,
   5.435196,
   4.416521,
   4.559819,
   4.416521,
   4.416521,
   3.770281,
   4.958738,
   4.697573,
   3.770281,
   5.321007,
   4.416521,
   5.435196,
   4.559819,
   4.416521,
   4.830381,
   4.697573,
   5.083066,
   4.958738,
   4.830381,
   4.26695,
   4.416521,
   4.110204,
   4.697573,
   3.945142,
   5.083066};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,datadeltam_run1_fx3035,datadeltam_run1_fy3035,datadeltam_run1_felx3035,datadeltam_run1_fehx3035,datadeltam_run1_fely3035,datadeltam_run1_fehy3035);
   grae->SetName("datadeltam_run1");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run13035 = new TH1F("Graph_datadeltam_run13035","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run13035->SetMinimum(0.6373669);
   Graph_datadeltam_run13035->SetMaximum(26.8079);
   Graph_datadeltam_run13035->SetDirectory(0);
   Graph_datadeltam_run13035->SetStats(0);
   Graph_datadeltam_run13035->SetMarkerStyle(20);
   Graph_datadeltam_run13035->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run13035->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run13035->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13035->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13035->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13035->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13035->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run13035->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run13035->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13035->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13035->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13035->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13035->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run13035->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run13035->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13035->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13035->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run13035->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run13035);
   
   grae->Draw("p");
   
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx86[125] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.673,
   144.73,
   144.787,
   144.844,
   144.901,
   144.9295,
   144.958,
   144.9865,
   145.015,
   145.072,
   145.186,
   145.243,
   145.2715,
   145.3,
   145.3285,
   145.357,
   145.3855,
   145.414,
   145.4425,
   145.471,
   145.4995,
   145.528,
   145.5565,
   145.585,
   145.642,
   145.699,
   145.756,
   145.813,
   145.8415,
   145.87,
   145.8985,
   145.927,
   145.984,
   146.041,
   146.098,
   146.155,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy86[125] = {
   0.294005,
   1.289843,
   2.146213,
   2.88435,
   3.522263,
   4.075223,
   4.556184,
   4.976133,
   5.344388,
   5.668854,
   5.956235,
   6.212221,
   6.441637,
   6.648579,
   6.836521,
   7.00841,
   7.166748,
   7.313658,
   7.450938,
   7.580117,
   7.702489,
   7.81915,
   7.931031,
   8.038917,
   8.143474,
   8.245265,
   8.344767,
   8.442384,
   8.538461,
   8.633297,
   8.727155,
   8.820279,
   8.912903,
   9.005284,
   9.097728,
   9.190657,
   9.284718,
   9.38097,
   9.481244,
   9.588778,
   9.709396,
   9.85363,
   10.04052,
   10.30417,
   10.70412,
   10.98422,
   11.33945,
   11.79039,
   12.36085,
   13.07706,
   13.49856,
   13.96743,
   14.48564,
   15.04867,
   16.29739,
   19.08253,
   20.41547,
   21.00685,
   21.52325,
   21.94727,
   22.26394,
   22.46183,
   22.5339,
   22.47808,
   22.29741,
   21.99983,
   21.59749,
   21.10586,
   20.54263,
   19.27604,
   17.94105,
   16.65501,
   15.49703,
   14.98024,
   14.51276,
   14.09482,
   13.72271,
   13.10221,
   12.62425,
   12.263,
   11.995,
   11.80002,
   11.56557,
   11.46327,
   11.43544,
   11.44911,
   11.48589,
   11.53556,
   11.5925,
   11.65356,
   11.71701,
   11.78187,
   11.8476,
   11.9139,
   11.98061,
   12.04765,
   12.11499,
   12.18262,
   12.25055,
   12.31879,
   12.38736,
   12.45627,
   12.52553,
   12.59516,
   12.66516,
   12.73555,
   12.80632,
   12.87747,
   12.94901,
   13.02092,
   13.09319,
   13.16583,
   13.23881,
   13.31213,
   13.38577,
   13.45971,
   13.53394,
   13.60845,
   13.68321,
   13.75821,
   13.83343,
   13.90886,
   13.98448,
   14.06027,
   14.06027};
   TGraph *graph = new TGraph(125,fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx86,fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy86);
   graph->SetName("fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86 = new TH1F("Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86","Projection of fitmodel_br_bin_constr_run13",125,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->SetMinimum(0.2646045);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->SetMaximum(24.75789);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->SetStats(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]86);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run03]_Range[full]_NormRange[full]_fx87[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.673,
   144.73,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.9438,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5422,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.8558,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run03]_Range[full]_NormRange[full]_fy87[147] = {
   0.001895465,
   0.00195269,
   0.002012906,
   0.002076336,
   0.002143229,
   0.002213857,
   0.002288521,
   0.002367555,
   0.002451326,
   0.002540247,
   0.002634774,
   0.002735419,
   0.002842756,
   0.00295743,
   0.003080167,
   0.003211792,
   0.003353238,
   0.003505572,
   0.003670013,
   0.003847965,
   0.004041046,
   0.004251135,
   0.004480423,
   0.004731481,
   0.005007339,
   0.005311598,
   0.005648561,
   0.006023411,
   0.006442445,
   0.006913376,
   0.00744575,
   0.008051507,
   0.008745757,
   0.009547886,
   0.01048313,
   0.0115849,
   0.01289827,
   0.01448544,
   0.01643434,
   0.01887313,
   0.0219953,
   0.02610562,
   0.03171035,
   0.03970863,
   0.05184454,
   0.06050548,
   0.07193806,
   0.08758035,
   0.09771229,
   0.1100033,
   0.1251637,
   0.1442376,
   0.1688168,
   0.1839099,
   0.2014405,
   0.2435451,
   0.291245,
   0.3441274,
   0.4017555,
   0.4634322,
   0.5281924,
   0.6618344,
   0.7276131,
   0.7903754,
   0.8482972,
   0.8995894,
   0.9222224,
   0.9425891,
   0.9605159,
   0.975848,
   0.9884511,
   0.998214,
   1.00505,
   1.008897,
   1.009722,
   1.007516,
   1.002299,
   0.9941192,
   0.9830485,
   0.9691853,
   0.9526517,
   0.9335916,
   0.9121686,
   0.8885641,
   0.8356074,
   0.7764215,
   0.7128112,
   0.5795269,
   0.5132108,
   0.4490551,
   0.3882265,
   0.331629,
   0.2799549,
   0.2575492,
   0.2380586,
   0.2058921,
   0.1805351,
   0.1601095,
   0.1433576,
   0.129408,
   0.1176393,
   0.09894442,
   0.08483216,
   0.07385782,
   0.05801361,
   0.04722939,
   0.03948414,
   0.03369167,
   0.02922045,
   0.02568034,
   0.02281842,
   0.0204641,
   0.01849853,
   0.01683655,
   0.01541569,
   0.01418919,
   0.01312137,
   0.01218462,
   0.01135723,
   0.01062194,
   0.009964851,
   0.009374673,
   0.008842136,
   0.008359569,
   0.007920573,
   0.007519771,
   0.007152615,
   0.006815236,
   0.00650432,
   0.006217017,
   0.005950862,
   0.005703712,
   0.005473699,
   0.005259185,
   0.005058729,
   0.004871059,
   0.004695049,
   0.004529697,
   0.00437411,
   0.004227491,
   0.004089122,
   0.003958362,
   0.003834629,
   0.0037174,
   0.0036062,
   0.0035006,
   0.0035006};
   graph = new TGraph(147,fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run03]_Range[full]_NormRange[full]_fx87,fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run03]_Range[full]_NormRange[full]_fy87);
   graph->SetName("fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run03]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87 = new TH1F("Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87","Projection of fitmodel_br_bin_constr_run13",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->SetMinimum(0.001705919);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->SetMaximum(1.110504);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->SetStats(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run03]_Range[full]_NormRange[full]87);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run03]_Range[full]_NormRange[full]_fx88[104] = {
   139.6,
   139.657,
   139.714,
   139.771,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.958,
   145.072,
   145.186,
   145.3,
   145.414,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run03]_Range[full]_NormRange[full]_fy88[104] = {
   0.2872813,
   0.8022667,
   1.279533,
   1.722065,
   2.132614,
   2.867687,
   3.502696,
   4.052858,
   4.531073,
   4.948282,
   5.313761,
   5.635376,
   5.919798,
   6.172682,
   6.398823,
   6.602289,
   6.786526,
   6.954459,
   7.108568,
   7.250953,
   7.383398,
   7.507415,
   7.624285,
   7.735094,
   7.840765,
   7.942078,
   8.039697,
   8.134182,
   8.226011,
   8.315588,
   8.403254,
   8.489301,
   8.573974,
   8.657483,
   8.740005,
   8.821689,
   8.902663,
   8.983035,
   9.062897,
   9.142325,
   9.221387,
   9.300138,
   9.378624,
   9.456887,
   9.534961,
   9.612873,
   9.690649,
   9.768309,
   9.845871,
   9.92335,
   10.00076,
   10.07811,
   10.1554,
   10.23266,
   10.30988,
   10.38707,
   10.46423,
   10.54137,
   10.61849,
   10.69559,
   10.77268,
   10.84976,
   10.92683,
   11.00389,
   11.08094,
   11.15799,
   11.23504,
   11.31207,
   11.38911,
   11.46614,
   11.54317,
   11.6202,
   11.69722,
   11.77425,
   11.85127,
   11.92829,
   12.00531,
   12.08233,
   12.15935,
   12.23637,
   12.31339,
   12.39041,
   12.46742,
   12.54444,
   12.62146,
   12.69847,
   12.77549,
   12.8525,
   12.92952,
   13.00654,
   13.08355,
   13.16057,
   13.23758,
   13.3146,
   13.39161,
   13.46863,
   13.54564,
   13.62266,
   13.69967,
   13.77669,
   13.8537,
   13.93072,
   14.00773,
   14.00773};
   graph = new TGraph(104,fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run03]_Range[full]_NormRange[full]_fx88,fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run03]_Range[full]_NormRange[full]_fy88);
   graph->SetName("fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run03]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88 = new TH1F("Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88","Projection of fitmodel_br_bin_constr_run13",104,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->SetMinimum(0.2585532);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->SetMaximum(15.37978);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->SetStats(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run03]_Range[full]_NormRange[full]88);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run03]_Range[full]_NormRange[full]_fx89[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.7585,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.528,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.0695,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run03]_Range[full]_NormRange[full]_fy89[147] = {
   0.003981498,
   0.004659983,
   0.005437652,
   0.006325978,
   0.007337249,
   0.008484535,
   0.00978165,
   0.01124309,
   0.01288393,
   0.01471975,
   0.0167665,
   0.01904029,
   0.02155732,
   0.02433357,
   0.02738463,
   0.03072547,
   0.03437011,
   0.0383314,
   0.04262071,
   0.0472476,
   0.05221958,
   0.05754181,
   0.06321688,
   0.06924459,
   0.07562193,
   0.08234309,
   0.08939975,
   0.09678177,
   0.1044784,
   0.1124805,
   0.1207842,
   0.1293975,
   0.1383511,
   0.1477178,
   0.157645,
   0.1684138,
   0.1805426,
   0.1949748,
   0.2134195,
   0.238974,
   0.2772638,
   0.3385161,
   0.4412611,
   0.5177427,
   0.6186732,
   0.752126,
   0.9285307,
   1.16109,
   1.466042,
   1.651556,
   1.862547,
   2.10173,
   2.371829,
   2.675477,
   3.01508,
   3.392639,
   3.809538,
   4.266295,
   4.762274,
   5.295392,
   5.861808,
   7.068873,
   8.309497,
   8.909608,
   9.475206,
   9.98932,
   10.43508,
   10.62733,
   10.79674,
   10.9417,
   11.0608,
   11.15286,
   11.21697,
   11.25246,
   11.25899,
   11.23649,
   11.18519,
   11.10561,
   10.99855,
   10.86509,
   10.70653,
   10.32042,
   9.854447,
   9.324791,
   8.748447,
   8.142243,
   6.901779,
   5.707445,
   5.150503,
   4.628127,
   4.143635,
   3.698672,
   3.293519,
   2.927388,
   2.598698,
   2.305312,
   2.044746,
   1.814328,
   1.611327,
   1.433047,
   1.140441,
   0.9177274,
   0.749098,
   0.6217585,
   0.5256351,
   0.452948,
   0.3556364,
   0.2979478,
   0.2620974,
   0.2382734,
   0.2210793,
   0.2075446,
   0.1960325,
   0.1856426,
   0.1758847,
   0.1664982,
   0.1573523,
   0.1483895,
   0.1395936,
   0.1309712,
   0.1225406,
   0.1143256,
   0.1063514,
   0.09864259,
   0.09122153,
   0.08410755,
   0.07731662,
   0.07086107,
   0.06474965,
   0.05898756,
   0.05357665,
   0.04851568,
   0.04380054,
   0.03942459,
   0.03537896,
   0.03165284,
   0.02823385,
   0.02510829,
   0.02226146,
   0.01967793,
   0.01734182,
   0.01523699,
   0.01334729,
   0.01165671,
   0.01014958,
   0.008810686,
   0.008810686};
   graph = new TGraph(147,fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run03]_Range[full]_NormRange[full]_fx89,fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run03]_Range[full]_NormRange[full]_fy89);
   graph->SetName("fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run03]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89 = new TH1F("Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89","Projection of fitmodel_br_bin_constr_run13",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->SetMinimum(0.003583348);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->SetMaximum(12.38449);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->SetStats(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run03]_Range[full]_NormRange[full]89);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run03]_Range[full]_NormRange[full]_fx90[129] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   142.963,
   143.02,
   143.077,
   143.134,
   143.191,
   143.248,
   143.305,
   143.362,
   143.419,
   143.476,
   143.533,
   143.59,
   143.647,
   143.704,
   143.818,
   143.932,
   143.989,
   144.046,
   144.103,
   144.16,
   144.217,
   144.274,
   144.331,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.787,
   144.844,
   144.958,
   145.072,
   145.129,
   145.186,
   145.243,
   145.3,
   145.357,
   145.414,
   145.471,
   145.528,
   145.585,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.497,
   146.554,
   146.611,
   146.668,
   146.725,
   146.782,
   146.839,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run03]_Range[full]_NormRange[full]_fy90[129] = {
   2.179271e-05,
   2.3149e-05,
   2.453912e-05,
   2.595921e-05,
   2.740501e-05,
   2.887183e-05,
   3.035461e-05,
   3.18479e-05,
   3.334594e-05,
   3.484267e-05,
   3.633177e-05,
   3.780672e-05,
   3.92609e-05,
   4.06877e-05,
   4.20808e-05,
   4.343461e-05,
   4.47454e-05,
   4.601352e-05,
   4.724832e-05,
   4.84782e-05,
   4.977067e-05,
   5.127031e-05,
   5.3267e-05,
   5.631162e-05,
   6.139987e-05,
   7.02435e-05,
   8.563693e-05,
   0.0001119,
   0.0001553314,
   0.000224545,
   0.0002721614,
   0.0003304953,
   0.0004011973,
   0.0004859594,
   0.0005864546,
   0.0007042631,
   0.0008407868,
   0.000997153,
   0.001174113,
   0.001371942,
   0.001590339,
   0.001828348,
   0.002084294,
   0.002355747,
   0.002931715,
   0.003522674,
   0.003810965,
   0.004087079,
   0.004345489,
   0.004580955,
   0.004788754,
   0.004964894,
   0.005106313,
   0.005211025,
   0.005278223,
   0.005308327,
   0.005302968,
   0.005264913,
   0.005197938,
   0.005106651,
   0.00499628,
   0.00487244,
   0.004607282,
   0.004354772,
   0.004244865,
   0.004150631,
   0.004074606,
   0.004018447,
   0.003982952,
   0.003968102,
   0.003973143,
   0.003996679,
   0.004036786,
   0.004091129,
   0.004231818,
   0.004396097,
   0.004561346,
   0.004707189,
   0.004767432,
   0.004816866,
   0.004854069,
   0.004877899,
   0.004887488,
   0.004882233,
   0.004861784,
   0.004826032,
   0.004775093,
   0.004709286,
   0.004629122,
   0.00453528,
   0.004428588,
   0.004310005,
   0.004041518,
   0.003739285,
   0.003413518,
   0.003074558,
   0.00273231,
   0.002395772,
   0.00207268,
   0.001769273,
   0.00149018,
   0.001238432,
   0.001015559,
   0.0008217705,
   0.0006561845,
   0.0005170754,
   0.0004021278,
   0.0003086712,
   0.000233885,
   0.0001749658,
   0.0001292538,
   9.431923e-05,
   6.801394e-05,
   4.84923e-05,
   3.420954e-05,
   2.390348e-05,
   1.656574e-05,
   1.140774e-05,
   7.825134e-06,
   5.363732e-06,
   3.688509e-06,
   2.556776e-06,
   1.795786e-06,
   1.284632e-06,
   9.400588e-07,
   7.056206e-07,
   5.436026e-07,
   4.291422e-07,
   4.291422e-07};
   graph = new TGraph(129,fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run03]_Range[full]_NormRange[full]_fx90,fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run03]_Range[full]_NormRange[full]_fy90);
   graph->SetName("fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run03]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90 = new TH1F("Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90","Projection of fitmodel_br_bin_constr_run13",129,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->SetMinimum(3.86228e-07);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->SetMaximum(0.005839117);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->SetStats(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run03]_Range[full]_NormRange[full]90);
   
   graph->Draw("l");
   
   Double_t datadeltam_run1_fx3036[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run1_fy3036[60] = {
   2,
   3,
   4,
   6,
   7,
   11,
   4,
   6,
   9,
   4,
   8,
   8,
   12,
   8,
   8,
   8,
   7,
   4,
   10,
   10,
   6,
   8,
   7,
   9,
   8,
   12,
   10,
   17,
   17,
   16,
   17,
   15,
   11,
   12,
   15,
   19,
   11,
   12,
   11,
   11,
   7,
   15,
   13,
   7,
   18,
   11,
   19,
   12,
   11,
   14,
   13,
   16,
   15,
   14,
   10,
   11,
   9,
   13,
   8,
   16};
   Double_t datadeltam_run1_felx3036[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fely3036[60] = {
   1.291815,
   1.632705,
   1.914339,
   2.379931,
   2.58147,
   3.265579,
   1.914339,
   2.379931,
   2.943461,
   1.914339,
   2.768386,
   2.768386,
   3.415266,
   2.768386,
   2.768386,
   2.768386,
   2.58147,
   1.914339,
   3.108694,
   3.108694,
   2.379931,
   2.768386,
   2.58147,
   2.943461,
   2.768386,
   3.415266,
   3.108694,
   4.082184,
   4.082184,
   3.957801,
   4.082184,
   3.82938,
   3.265579,
   3.415266,
   3.82938,
   4.320219,
   3.265579,
   3.415266,
   3.265579,
   3.265579,
   2.58147,
   3.82938,
   3.558662,
   2.58147,
   4.202887,
   3.265579,
   4.320219,
   3.415266,
   3.265579,
   3.6965,
   3.558662,
   3.957801,
   3.82938,
   3.6965,
   3.108694,
   3.265579,
   2.943461,
   3.558662,
   2.768386,
   3.957801};
   Double_t datadeltam_run1_fehx3036[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fehy3036[60] = {
   2.63786,
   2.918186,
   3.162753,
   3.583642,
   3.770281,
   4.416521,
   3.162753,
   3.583642,
   4.110204,
   3.162753,
   3.945142,
   3.945142,
   4.559819,
   3.945142,
   3.945142,
   3.945142,
   3.770281,
   3.162753,
   4.26695,
   4.26695,
   3.583642,
   3.945142,
   3.770281,
   4.110204,
   3.945142,
   4.559819,
   4.26695,
   5.203719,
   5.203719,
   5.083066,
   5.203719,
   4.958738,
   4.416521,
   4.559819,
   4.958738,
   5.435196,
   4.416521,
   4.559819,
   4.416521,
   4.416521,
   3.770281,
   4.958738,
   4.697573,
   3.770281,
   5.321007,
   4.416521,
   5.435196,
   4.559819,
   4.416521,
   4.830381,
   4.697573,
   5.083066,
   4.958738,
   4.830381,
   4.26695,
   4.416521,
   4.110204,
   4.697573,
   3.945142,
   5.083066};
   grae = new TGraphAsymmErrors(60,datadeltam_run1_fx3036,datadeltam_run1_fy3036,datadeltam_run1_felx3036,datadeltam_run1_fehx3036,datadeltam_run1_fely3036,datadeltam_run1_fehy3036);
   grae->SetName("datadeltam_run1");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run13036 = new TH1F("Graph_datadeltam_run13036","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run13036->SetMinimum(0.6373669);
   Graph_datadeltam_run13036->SetMaximum(26.8079);
   Graph_datadeltam_run13036->SetDirectory(0);
   Graph_datadeltam_run13036->SetStats(0);
   Graph_datadeltam_run13036->SetMarkerStyle(20);
   Graph_datadeltam_run13036->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run13036->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run13036->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13036->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13036->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13036->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13036->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run13036->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run13036->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13036->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13036->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13036->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13036->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run13036->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run13036->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13036->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13036->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run13036->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run13036);
   
   grae->Draw("p");
   
   TH1D *frame_4f1c340__36 = new TH1D("frame_4f1c340__36","",100,139.6,151);
   frame_4f1c340__36->SetBinContent(1,25.65696);
   frame_4f1c340__36->SetMaximum(51.31391);
   frame_4f1c340__36->SetEntries(1);
   frame_4f1c340__36->SetDirectory(0);
   frame_4f1c340__36->SetStats(0);
   frame_4f1c340__36->SetMarkerStyle(20);
   frame_4f1c340__36->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_4f1c340__36->GetXaxis()->SetLabelFont(132);
   frame_4f1c340__36->GetXaxis()->SetLabelOffset(0.01);
   frame_4f1c340__36->GetXaxis()->SetLabelSize(0.06);
   frame_4f1c340__36->GetXaxis()->SetTitleSize(0.072);
   frame_4f1c340__36->GetXaxis()->SetTitleOffset(0.95);
   frame_4f1c340__36->GetXaxis()->SetTitleFont(132);
   frame_4f1c340__36->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_4f1c340__36->GetYaxis()->SetLabelFont(132);
   frame_4f1c340__36->GetYaxis()->SetLabelOffset(0.01);
   frame_4f1c340__36->GetYaxis()->SetLabelSize(0.06);
   frame_4f1c340__36->GetYaxis()->SetTitleSize(0.072);
   frame_4f1c340__36->GetYaxis()->SetTitleOffset(0.95);
   frame_4f1c340__36->GetYaxis()->SetTitleFont(132);
   frame_4f1c340__36->GetZaxis()->SetLabelFont(132);
   frame_4f1c340__36->GetZaxis()->SetLabelSize(0.06);
   frame_4f1c340__36->GetZaxis()->SetTitleSize(0.072);
   frame_4f1c340__36->GetZaxis()->SetTitleOffset(1.2);
   frame_4f1c340__36->GetZaxis()->SetTitleFont(132);
   frame_4f1c340__36->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.666 #leq BDT #leq 1.0}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_deltam_run13->Modified();
   canvas_cut_deltam_run13->cd();
   canvas_cut_deltam_run13->SetSelected(canvas_cut_deltam_run13);
}


==> figs/Fig2c.C <==
void SData_DALL_MagAll_CD0mumu_d0mass_dstcut_Run2_bin3_paper()
{
//=========Macro generated from canvas: canvas_cut_d0_run23/canvas_cut_d0_run23
//=========  (Tue Dec 20 13:48:20 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_d0_run23 = new TCanvas("canvas_cut_d0_run23", "canvas_cut_d0_run23",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_d0_run23->SetHighLightColor(2);
   canvas_cut_d0_run23->Range(1716.049,-45.8843,2172.84,240.8926);
   canvas_cut_d0_run23->SetFillColor(0);
   canvas_cut_d0_run23->SetBorderMode(0);
   canvas_cut_d0_run23->SetBorderSize(2);
   canvas_cut_d0_run23->SetTickx(1);
   canvas_cut_d0_run23->SetTicky(1);
   canvas_cut_d0_run23->SetLeftMargin(0.14);
   canvas_cut_d0_run23->SetRightMargin(0.05);
   canvas_cut_d0_run23->SetTopMargin(0.05);
   canvas_cut_d0_run23->SetBottomMargin(0.16);
   canvas_cut_d0_run23->SetFrameBorderMode(0);
   canvas_cut_d0_run23->SetFrameBorderMode(0);
   
   TH1D *frame_4ba1f60__37 = new TH1D("frame_4ba1f60__37","",100,1780,2150);
   frame_4ba1f60__37->SetBinContent(1,113.2769);
   frame_4ba1f60__37->SetMaximum(226.5537);
   frame_4ba1f60__37->SetEntries(1);
   frame_4ba1f60__37->SetDirectory(0);
   frame_4ba1f60__37->SetStats(0);
   frame_4ba1f60__37->SetMarkerStyle(20);
   frame_4ba1f60__37->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_4ba1f60__37->GetXaxis()->SetLabelFont(132);
   frame_4ba1f60__37->GetXaxis()->SetLabelOffset(0.01);
   frame_4ba1f60__37->GetXaxis()->SetLabelSize(0.06);
   frame_4ba1f60__37->GetXaxis()->SetTitleSize(0.072);
   frame_4ba1f60__37->GetXaxis()->SetTitleOffset(0.95);
   frame_4ba1f60__37->GetXaxis()->SetTitleFont(132);
   frame_4ba1f60__37->GetYaxis()->SetTitle("Candidates / ( 5.0 MeV/#it{c}^{2} )");
   frame_4ba1f60__37->GetYaxis()->SetLabelFont(132);
   frame_4ba1f60__37->GetYaxis()->SetLabelOffset(0.01);
   frame_4ba1f60__37->GetYaxis()->SetLabelSize(0.06);
   frame_4ba1f60__37->GetYaxis()->SetTitleSize(0.072);
   frame_4ba1f60__37->GetYaxis()->SetTitleOffset(0.95);
   frame_4ba1f60__37->GetYaxis()->SetTitleFont(132);
   frame_4ba1f60__37->GetZaxis()->SetLabelFont(132);
   frame_4ba1f60__37->GetZaxis()->SetLabelSize(0.06);
   frame_4ba1f60__37->GetZaxis()->SetTitleSize(0.072);
   frame_4ba1f60__37->GetZaxis()->SetTitleOffset(1.2);
   frame_4ba1f60__37->GetZaxis()->SetTitleFont(132);
   frame_4ba1f60__37->Draw("FUNC");
   
   Double_t datad0_run2_fx3037[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run2_fy3037[74] = {
   97,
   64,
   51,
   54,
   50,
   66,
   70,
   48,
   49,
   57,
   52,
   62,
   56,
   90,
   65,
   89,
   68,
   58,
   51,
   40,
   47,
   37,
   34,
   34,
   27,
   41,
   32,
   36,
   23,
   30,
   24,
   20,
   22,
   36,
   25,
   28,
   37,
   19,
   26,
   18,
   30,
   26,
   29,
   18,
   26,
   16,
   31,
   29,
   30,
   24,
   21,
   29,
   21,
   24,
   27,
   25,
   19,
   24,
   20,
   27,
   19,
   23,
   25,
   29,
   27,
   25,
   21,
   16,
   17,
   14,
   16,
   23,
   16,
   23};
   Double_t datad0_run2_felx3037[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fely3037[74] = {
   9.831854,
   7.979042,
   7.117933,
   7.32564,
   7.047337,
   8.103403,
   8.346566,
   6.903979,
   6.976026,
   7.527619,
   7.187836,
   7.852713,
   7.4609,
   9.469177,
   8.041463,
   9.416226,
   8.225883,
   7.593751,
   7.117933,
   6.298,
   6.831172,
   6.055143,
   5.802128,
   5.802128,
   5.163771,
   6.376898,
   5.627135,
   5.971996,
   4.760717,
   5.446522,
   4.864612,
   4.434448,
   4.654502,
   5.971996,
   4.966335,
   5.259711,
   6.055143,
   4.320219,
   5.066015,
   4.202887,
   5.446522,
   5.066015,
   5.353932,
   4.202887,
   5.066015,
   3.957801,
   5.537565,
   5.353932,
   5.446522,
   4.864612,
   4.545807,
   5.353932,
   4.545807,
   4.864612,
   5.163771,
   4.966335,
   4.320219,
   4.864612,
   4.434448,
   5.163771,
   4.320219,
   4.760717,
   4.966335,
   5.353932,
   5.163771,
   4.966335,
   4.545807,
   3.957801,
   4.082184,
   3.6965,
   3.957801,
   4.760717,
   3.957801,
   4.760717};
   Double_t datad0_run2_fehx3037[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fehy3037[74] = {
   10.88273,
   9.041691,
   8.188122,
   8.39385,
   8.118225,
   9.165094,
   9.406468,
   7.97633,
   8.047634,
   8.594007,
   8.257346,
   8.916365,
   8.527879,
   10.522,
   9.103628,
   10.46934,
   9.28666,
   8.659564,
   8.188122,
   7.377261,
   7.904289,
   7.137555,
   6.888101,
   6.888101,
   6.260244,
   7.455185,
   6.715753,
   7.055545,
   5.865235,
   6.538046,
   5.966932,
   5.546519,
   5.761366,
   7.055545,
   6.066589,
   6.354446,
   7.137555,
   5.435196,
   6.164324,
   5.321007,
   6.538046,
   6.164324,
   6.44702,
   5.321007,
   6.164324,
   5.083066,
   6.627601,
   6.44702,
   6.538046,
   5.966932,
   5.655182,
   6.44702,
   5.655182,
   5.966932,
   6.260244,
   6.066589,
   5.435196,
   5.966932,
   5.546519,
   6.260244,
   5.435196,
   5.865235,
   6.066589,
   6.44702,
   6.260244,
   6.066589,
   5.655182,
   5.083066,
   5.203719,
   4.830381,
   5.083066,
   5.865235,
   5.083066,
   5.865235};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(74,datad0_run2_fx3037,datad0_run2_fy3037,datad0_run2_felx3037,datad0_run2_fehx3037,datad0_run2_fely3037,datad0_run2_fehy3037);
   grae->SetName("datad0_run2");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run23037 = new TH1F("Graph_datad0_run23037","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run23037->SetMinimum(0.5455766);
   Graph_datad0_run23037->SetMaximum(117.6407);
   Graph_datad0_run23037->SetDirectory(0);
   Graph_datad0_run23037->SetStats(0);
   Graph_datad0_run23037->SetMarkerStyle(20);
   Graph_datad0_run23037->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run23037->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run23037->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23037->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run23037->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run23037->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23037->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run23037->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run23037->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23037->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run23037->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run23037->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23037->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run23037->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run23037->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run23037->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run23037->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run23037->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run23037);
   
   grae->Draw("p");
   
   Double_t totalpdf_fx91[138] = {
   1780,
   1783.7,
   1785.55,
   1787.4,
   1789.25,
   1791.1,
   1792.95,
   1794.8,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1840.125,
   1841.05,
   1841.975,
   1842.9,
   1843.825,
   1844.75,
   1845.675,
   1846.6,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1868.8,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1878.975,
   1879.9,
   1881.75,
   1883.6,
   1885.45,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t totalpdf_fy91[138] = {
   73.57794,
   67.05758,
   64.0931,
   61.44653,
   59.15103,
   57.20579,
   55.58792,
   54.26265,
   53.19093,
   52.33435,
   51.65788,
   51.13121,
   50.43066,
   50.08425,
   50.00348,
   50.14446,
   50.49795,
   51.08615,
   51.96818,
   53.25882,
   54.11901,
   55.17604,
   56.49306,
   58.16561,
   59.17939,
   60.34555,
   61.69989,
   63.2908,
   65.18558,
   67.48078,
   70.29896,
   73.28602,
   79.01662,
   81.64479,
   84.04111,
   86.1568,
   87.95176,
   89.39761,
   90.47163,
   91.12883,
   91.3532,
   91.14176,
   90.50135,
   89.44804,
   88.00625,
   86.20767,
   84.0901,
   81.69608,
   79.07169,
   73.32606,
   61.20127,
   55.51664,
   52.88938,
   50.43725,
   48.17658,
   46.11765,
   44.26493,
   42.6175,
   41.16969,
   39.926,
   38.88514,
   38.01694,
   36.69382,
   35.77893,
   35.14012,
   34.68286,
   34.07487,
   33.66073,
   33.32333,
   33.0191,
   32.73152,
   32.45368,
   32.18223,
   31.9154,
   31.65219,
   31.39201,
   31.13451,
   30.87946,
   30.62671,
   30.37618,
   30.12779,
   29.88149,
   29.63725,
   29.39504,
   29.15483,
   28.9166,
   28.68032,
   28.44598,
   28.21356,
   27.98305,
   27.75442,
   27.52766,
   27.30275,
   27.07969,
   26.85845,
   26.63901,
   26.42137,
   26.20551,
   25.99141,
   25.77906,
   25.56845,
   25.35956,
   25.15237,
   24.94688,
   24.74307,
   24.54092,
   24.34042,
   24.14156,
   23.94433,
   23.7487,
   23.55468,
   23.36224,
   23.17137,
   22.98207,
   22.79431,
   22.60808,
   22.42337,
   22.24018,
   22.05848,
   21.87826,
   21.69952,
   21.52224,
   21.3464,
   21.172,
   20.99903,
   20.82747,
   20.65731,
   20.48855,
   20.32116,
   20.15513,
   19.99047,
   19.82715,
   19.66516,
   19.5045,
   19.34515,
   19.1871,
   19.03035,
   19.03035};
   TGraph *graph = new TGraph(138,totalpdf_fx91,totalpdf_fy91);
   graph->SetName("totalpdf");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totalpdf91 = new TH1F("Graph_totalpdf91","Projection of fitmodel_br_bin_constr_run23",138,1743,2187);
   Graph_totalpdf91->SetMinimum(11.79806);
   Graph_totalpdf91->SetMaximum(98.58549);
   Graph_totalpdf91->SetDirectory(0);
   Graph_totalpdf91->SetStats(0);
   Graph_totalpdf91->SetMarkerStyle(20);
   Graph_totalpdf91->GetXaxis()->SetNdivisions(505);
   Graph_totalpdf91->GetXaxis()->SetLabelFont(132);
   Graph_totalpdf91->GetXaxis()->SetLabelOffset(0.01);
   Graph_totalpdf91->GetXaxis()->SetLabelSize(0.06);
   Graph_totalpdf91->GetXaxis()->SetTitleSize(0.072);
   Graph_totalpdf91->GetXaxis()->SetTitleOffset(0.95);
   Graph_totalpdf91->GetXaxis()->SetTitleFont(132);
   Graph_totalpdf91->GetYaxis()->SetLabelFont(132);
   Graph_totalpdf91->GetYaxis()->SetLabelOffset(0.01);
   Graph_totalpdf91->GetYaxis()->SetLabelSize(0.06);
   Graph_totalpdf91->GetYaxis()->SetTitleSize(0.072);
   Graph_totalpdf91->GetYaxis()->SetTitleOffset(0.95);
   Graph_totalpdf91->GetYaxis()->SetTitleFont(132);
   Graph_totalpdf91->GetZaxis()->SetLabelFont(132);
   Graph_totalpdf91->GetZaxis()->SetLabelSize(0.06);
   Graph_totalpdf91->GetZaxis()->SetTitleSize(0.072);
   Graph_totalpdf91->GetZaxis()->SetTitleOffset(1.2);
   Graph_totalpdf91->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totalpdf91);
   
   graph->Draw("l");
   
   Double_t signal_fx92[148] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1841.05,
   1842.9,
   1844.75,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1859.55,
   1860.475,
   1861.4,
   1861.863,
   1862.325,
   1862.787,
   1863.25,
   1863.713,
   1864.175,
   1864.637,
   1865.1,
   1865.562,
   1866.025,
   1866.487,
   1866.95,
   1867.412,
   1867.875,
   1868.338,
   1868.8,
   1869.262,
   1869.725,
   1870.188,
   1870.65,
   1871.575,
   1872.5,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1877.588,
   1878.05,
   1878.513,
   1878.975,
   1879.9,
   1880.825,
   1881.75,
   1882.675,
   1883.6,
   1884.525,
   1885.45,
   1887.3,
   1889.15,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t signal_fy92[148] = {
   0.0007771851,
   0.0009825282,
   0.001253072,
   0.001613295,
   0.002098412,
   0.002759822,
   0.003673742,
   0.004955137,
   0.006780698,
   0.009427599,
   0.01334056,
   0.01925113,
   0.02839661,
   0.04293555,
   0.06676799,
   0.107226,
   0.1787361,
   0.2344621,
   0.3112212,
   0.4184752,
   0.5707023,
   0.6703022,
   0.7905048,
   0.9362754,
   1.113955,
   1.331695,
   1.600043,
   1.757339,
   1.932751,
   2.338986,
   2.794126,
   3.289761,
   3.817532,
   4.366172,
   5.468108,
   5.987632,
   6.46209,
   6.676817,
   6.873705,
   7.050782,
   7.206239,
   7.338462,
   7.446058,
   7.527881,
   7.583052,
   7.610976,
   7.611349,
   7.584167,
   7.529726,
   7.448613,
   7.3417,
   7.210125,
   7.055276,
   6.87876,
   6.682382,
   6.46811,
   6.238045,
   5.739389,
   5.204545,
   4.097479,
   3.557408,
   3.044041,
   2.567245,
   2.347663,
   2.148083,
   1.966844,
   1.802137,
   1.51601,
   1.278668,
   1.081236,
   0.9165544,
   0.7788237,
   0.663336,
   0.566256,
   0.4153528,
   0.3072174,
   0.2290387,
   0.1301513,
   0.07599456,
   0.04548087,
   0.02783865,
   0.01739481,
   0.01107699,
   0.007178218,
   0.004727568,
   0.003160676,
   0.002142844,
   0.001471846,
   0.001023359,
   0.0007197055,
   0.0005116112,
   0.000367374,
   0.0002663225,
   0.0001948085,
   0.0001437132,
   0.0001068757,
   8.008933e-05,
   6.045295e-05,
   4.594658e-05,
   3.515107e-05,
   2.706079e-05,
   2.095728e-05,
   1.632324e-05,
   1.278341e-05,
   1.006362e-05,
   7.96223e-06,
   6.329929e-06,
   5.055487e-06,
   4.055538e-06,
   3.267241e-06,
   2.642962e-06,
   2.146406e-06,
   1.749773e-06,
   1.431664e-06,
   1.175531e-06,
   9.685184e-07,
   8.005932e-07,
   6.638934e-07,
   5.522323e-07,
   4.607221e-07,
   3.854862e-07,
   3.234387e-07,
   2.72114e-07,
   2.295355e-07,
   1.941132e-07,
   1.645635e-07,
   1.398473e-07,
   1.191207e-07,
   1.01696e-07,
   8.701157e-08,
   7.46071e-08,
   6.410446e-08,
   5.519211e-08,
   4.761274e-08,
   4.115329e-08,
   3.563687e-08,
   3.091631e-08,
   2.686884e-08,
   2.339182e-08,
   2.039928e-08,
   1.781901e-08,
   1.559024e-08,
   1.366175e-08,
   1.199025e-08,
   1.053908e-08,
   9.277165e-09,
   8.178081e-09,
   8.178081e-09};
   graph = new TGraph(148,signal_fx92,signal_fy92);
   graph->SetName("signal");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal92 = new TH1F("Graph_signal92","Projection of fitmodel_br_bin_constr_run23",148,1743,2187);
   Graph_signal92->SetMinimum(7.360273e-09);
   Graph_signal92->SetMaximum(8.372484);
   Graph_signal92->SetDirectory(0);
   Graph_signal92->SetStats(0);
   Graph_signal92->SetMarkerStyle(20);
   Graph_signal92->GetXaxis()->SetNdivisions(505);
   Graph_signal92->GetXaxis()->SetLabelFont(132);
   Graph_signal92->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal92->GetXaxis()->SetLabelSize(0.06);
   Graph_signal92->GetXaxis()->SetTitleSize(0.072);
   Graph_signal92->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal92->GetXaxis()->SetTitleFont(132);
   Graph_signal92->GetYaxis()->SetLabelFont(132);
   Graph_signal92->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal92->GetYaxis()->SetLabelSize(0.06);
   Graph_signal92->GetYaxis()->SetTitleSize(0.072);
   Graph_signal92->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal92->GetYaxis()->SetTitleFont(132);
   Graph_signal92->GetZaxis()->SetLabelFont(132);
   Graph_signal92->GetZaxis()->SetLabelSize(0.06);
   Graph_signal92->GetZaxis()->SetTitleSize(0.072);
   Graph_signal92->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal92->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal92);
   
   graph->Draw("l");
   
   Double_t comb_fx93[102] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t comb_fy93[102] = {
   43.22328,
   42.87015,
   42.5199,
   42.17252,
   41.82798,
   41.48625,
   41.14731,
   40.81114,
   40.47772,
   40.14702,
   39.81902,
   39.49371,
   39.17105,
   38.85102,
   38.53362,
   38.2188,
   37.90656,
   37.59687,
   37.2897,
   36.98505,
   36.68289,
   36.38319,
   36.08595,
   35.79113,
   35.49872,
   35.2087,
   34.92105,
   34.63575,
   34.35278,
   34.07212,
   33.79375,
   33.51766,
   33.24383,
   32.97223,
   32.70285,
   32.43567,
   32.17067,
   31.90784,
   31.64716,
   31.38861,
   31.13216,
   30.87782,
   30.62555,
   30.37534,
   30.12718,
   29.88104,
   29.63692,
   29.39479,
   29.15464,
   28.91645,
   28.6802,
   28.44589,
   28.21349,
   27.98299,
   27.75437,
   27.52762,
   27.30272,
   27.07966,
   26.85842,
   26.63899,
   26.42136,
   26.2055,
   25.9914,
   25.77905,
   25.56844,
   25.35955,
   25.15237,
   24.94688,
   24.74306,
   24.54091,
   24.34042,
   24.14156,
   23.94433,
   23.7487,
   23.55468,
   23.36224,
   23.17137,
   22.98207,
   22.7943,
   22.60808,
   22.42337,
   22.24018,
   22.05848,
   21.87826,
   21.69952,
   21.52224,
   21.3464,
   21.172,
   20.99903,
   20.82747,
   20.65731,
   20.48854,
   20.32116,
   20.15513,
   19.99047,
   19.82715,
   19.66516,
   19.5045,
   19.34515,
   19.1871,
   19.03035,
   19.03035};
   graph = new TGraph(102,comb_fx93,comb_fy93);
   graph->SetName("comb");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb93 = new TH1F("Graph_comb93","Projection of fitmodel_br_bin_constr_run23",102,1743,2187);
   Graph_comb93->SetMinimum(16.61105);
   Graph_comb93->SetMaximum(45.64257);
   Graph_comb93->SetDirectory(0);
   Graph_comb93->SetStats(0);
   Graph_comb93->SetMarkerStyle(20);
   Graph_comb93->GetXaxis()->SetNdivisions(505);
   Graph_comb93->GetXaxis()->SetLabelFont(132);
   Graph_comb93->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb93->GetXaxis()->SetLabelSize(0.06);
   Graph_comb93->GetXaxis()->SetTitleSize(0.072);
   Graph_comb93->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb93->GetXaxis()->SetTitleFont(132);
   Graph_comb93->GetYaxis()->SetLabelFont(132);
   Graph_comb93->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb93->GetYaxis()->SetLabelSize(0.06);
   Graph_comb93->GetYaxis()->SetTitleSize(0.072);
   Graph_comb93->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb93->GetYaxis()->SetTitleFont(132);
   Graph_comb93->GetZaxis()->SetLabelFont(132);
   Graph_comb93->GetZaxis()->SetLabelSize(0.06);
   Graph_comb93->GetZaxis()->SetTitleSize(0.072);
   Graph_comb93->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb93->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb93);
   
   graph->Draw("l");
   
   Double_t pipimisid_fx94[146] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1829.95,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1840.125,
   1841.05,
   1841.975,
   1842.9,
   1843.825,
   1844.287,
   1844.75,
   1845.213,
   1845.675,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1853.537,
   1854,
   1854.463,
   1854.925,
   1855.387,
   1855.85,
   1856.312,
   1856.775,
   1857.238,
   1857.7,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1866.95,
   1867.875,
   1868.8,
   1869.725,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1878.975,
   1879.9,
   1881.75,
   1883.6,
   1885.45,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t pipimisid_fy94[146] = {
   5.853902,
   6.079017,
   6.32598,
   6.598347,
   6.900512,
   7.237983,
   7.617758,
   8.048884,
   8.543282,
   9.117008,
   9.792268,
   10.60075,
   11.58941,
   12.83124,
   13.58192,
   14.4468,
   15.45606,
   16.65189,
   18.09544,
   19.87901,
   20.94101,
   22.14943,
   23.53898,
   25.1567,
   27.06812,
   28.16189,
   29.36753,
   30.70429,
   32.17464,
   35.13547,
   38.01784,
   40.76043,
   43.30118,
   45.57958,
   47.53905,
   49.12927,
   49.77243,
   50.30832,
   50.73331,
   51.04449,
   51.23976,
   51.31775,
   51.27795,
   51.12061,
   50.84682,
   50.45846,
   49.95818,
   49.34937,
   47.82322,
   45.92041,
   43.69002,
   41.18778,
   38.47372,
   35.6098,
   29.67627,
   23.83897,
   21.07371,
   18.45883,
   16.02053,
   13.77715,
   11.73955,
   9.911815,
   8.2921,
   6.87362,
   5.645678,
   4.594691,
   3.705153,
   2.960504,
   2.343877,
   1.838711,
   1.100778,
   0.6352209,
   0.3533362,
   0.189448,
   0.04877638,
   0.01084134,
   0.002080227,
   0.0003445818,
   4.927517e-05,
   6.083002e-06,
   6.482789e-07,
   5.964306e-08,
   4.737094e-09,
   3.248016e-10,
   1.922554e-11,
   9.824101e-13,
   4.333724e-14,
   1.650379e-15,
   5.425757e-17,
   1.539895e-18,
   3.772904e-20,
   7.980215e-22,
   1.457161e-23,
   2.296966e-25,
   3.12576e-27,
   3.672069e-29,
   3.724089e-31,
   3.260494e-33,
   2.464341e-35,
   1.607949e-37,
   9.057281e-40,
   4.404306e-42,
   1.848891e-44,
   6.700375e-47,
   2.09624e-49,
   5.661572e-52,
   1.32004e-54,
   2.656998e-57,
   4.616889e-60,
   6.92567e-63,
   8.968673e-66,
   1.002648e-68,
   9.67661e-72,
   8.062169e-75,
   5.798753e-78,
   3.600572e-81,
   1.930022e-84,
   8.931149e-88,
   3.567848e-91,
   1.230437e-94,
   3.663252e-98,
   9.415168e-102,
   2.089024e-105,
   4.001409e-109,
   6.616625e-113,
   9.445265e-117,
   1.163981e-120,
   1.238317e-124,
   1.137291e-128,
   9.017072e-133,
   6.171825e-137,
   3.646832e-141,
   1.860253e-145,
   8.191855e-150,
   3.114201e-154,
   1.022033e-158,
   2.895594e-163,
   7.082136e-168,
   1.495357e-172,
   2.725711e-177,
   4.289125e-182,
   5.826552e-187,
   6.832957e-192,
   6.917669e-197,
   6.045956e-202,
   6.045956e-202};
   graph = new TGraph(146,pipimisid_fx94,pipimisid_fy94);
   graph->SetName("pipimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pipimisid94 = new TH1F("Graph_pipimisid94","Projection of fitmodel_br_bin_constr_run23",146,1743,2187);
   Graph_pipimisid94->SetMinimum(5.441361e-202);
   Graph_pipimisid94->SetMaximum(56.44953);
   Graph_pipimisid94->SetDirectory(0);
   Graph_pipimisid94->SetStats(0);
   Graph_pipimisid94->SetMarkerStyle(20);
   Graph_pipimisid94->GetXaxis()->SetNdivisions(505);
   Graph_pipimisid94->GetXaxis()->SetLabelFont(132);
   Graph_pipimisid94->GetXaxis()->SetLabelOffset(0.01);
   Graph_pipimisid94->GetXaxis()->SetLabelSize(0.06);
   Graph_pipimisid94->GetXaxis()->SetTitleSize(0.072);
   Graph_pipimisid94->GetXaxis()->SetTitleOffset(0.95);
   Graph_pipimisid94->GetXaxis()->SetTitleFont(132);
   Graph_pipimisid94->GetYaxis()->SetLabelFont(132);
   Graph_pipimisid94->GetYaxis()->SetLabelOffset(0.01);
   Graph_pipimisid94->GetYaxis()->SetLabelSize(0.06);
   Graph_pipimisid94->GetYaxis()->SetTitleSize(0.072);
   Graph_pipimisid94->GetYaxis()->SetTitleOffset(0.95);
   Graph_pipimisid94->GetYaxis()->SetTitleFont(132);
   Graph_pipimisid94->GetZaxis()->SetLabelFont(132);
   Graph_pipimisid94->GetZaxis()->SetLabelSize(0.06);
   Graph_pipimisid94->GetZaxis()->SetTitleSize(0.072);
   Graph_pipimisid94->GetZaxis()->SetTitleOffset(1.2);
   Graph_pipimisid94->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pipimisid94);
   
   graph->Draw("l");
   
   Double_t kpimisid_fx95[117] = {
   1780,
   1781.85,
   1783.7,
   1784.625,
   1785.55,
   1786.475,
   1787.4,
   1788.325,
   1789.25,
   1790.175,
   1791.1,
   1792.025,
   1792.95,
   1793.875,
   1794.8,
   1795.725,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1804.05,
   1805.9,
   1807.75,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t kpimisid_fy95[117] = {
   24.45724,
   21.2073,
   18.06304,
   16.57255,
   15.15249,
   13.81095,
   12.55319,
   11.38195,
   10.29784,
   9.299732,
   8.385117,
   7.550468,
   6.791531,
   6.103586,
   5.481664,
   4.920713,
   4.415731,
   3.554486,
   2.861982,
   2.306821,
   1.862443,
   1.506873,
   1.222212,
   0.9940384,
   0.6633834,
   0.448238,
   0.306705,
   0.2124854,
   0.1489943,
   0.1056888,
   0.07580014,
   0.05493486,
   0.04020872,
   0.0297065,
   0.02214205,
   0.01664207,
   0.01260728,
   0.009622205,
   0.007395944,
   0.005722916,
   0.004456521,
   0.003491322,
   0.002750867,
   0.002179285,
   0.001735445,
   0.001388849,
   0.001116731,
   0.0009019875,
   0.000731686,
   0.0005959932,
   0.0004873884,
   0.0004000882,
   0.0003296226,
   0.0002725188,
   0.0002260662,
   0.0001881391,
   0.0001570633,
   0.0001315145,
   0.0001104406,
   9.300278e-05,
   7.852968e-05,
   6.648178e-05,
   5.642412e-05,
   4.80048e-05,
   4.093815e-05,
   3.499154e-05,
   2.997496e-05,
   2.573271e-05,
   2.213685e-05,
   1.908195e-05,
   1.64809e-05,
   1.426152e-05,
   1.236387e-05,
   1.073801e-05,
   9.342291e-06,
   8.141834e-06,
   7.107401e-06,
   6.214415e-06,
   5.442175e-06,
   4.773206e-06,
   4.192726e-06,
   3.688208e-06,
   3.249014e-06,
   2.866091e-06,
   2.531725e-06,
   2.239324e-06,
   1.983254e-06,
   1.758684e-06,
   1.561467e-06,
   1.388038e-06,
   1.235327e-06,
   1.100687e-06,
   9.818281e-07,
   8.767724e-07,
   7.838047e-07,
   7.01437e-07,
   6.283763e-07,
   5.634978e-07,
   5.05821e-07,
   4.54491e-07,
   4.087606e-07,
   3.679765e-07,
   3.315665e-07,
   2.990288e-07,
   2.699229e-07,
   2.438618e-07,
   2.205049e-07,
   1.99552e-07,
   1.807386e-07,
   1.63831e-07,
   1.486229e-07,
   1.349316e-07,
   1.225954e-07,
   1.114707e-07,
   1.014306e-07,
   9.236181e-08,
   9.236181e-08};
   graph = new TGraph(117,kpimisid_fx95,kpimisid_fy95);
   graph->SetName("kpimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_kpimisid95 = new TH1F("Graph_kpimisid95","Projection of fitmodel_br_bin_constr_run23",117,1743,2187);
   Graph_kpimisid95->SetMinimum(8.312563e-08);
   Graph_kpimisid95->SetMaximum(26.90296);
   Graph_kpimisid95->SetDirectory(0);
   Graph_kpimisid95->SetStats(0);
   Graph_kpimisid95->SetMarkerStyle(20);
   Graph_kpimisid95->GetXaxis()->SetNdivisions(505);
   Graph_kpimisid95->GetXaxis()->SetLabelFont(132);
   Graph_kpimisid95->GetXaxis()->SetLabelOffset(0.01);
   Graph_kpimisid95->GetXaxis()->SetLabelSize(0.06);
   Graph_kpimisid95->GetXaxis()->SetTitleSize(0.072);
   Graph_kpimisid95->GetXaxis()->SetTitleOffset(0.95);
   Graph_kpimisid95->GetXaxis()->SetTitleFont(132);
   Graph_kpimisid95->GetYaxis()->SetLabelFont(132);
   Graph_kpimisid95->GetYaxis()->SetLabelOffset(0.01);
   Graph_kpimisid95->GetYaxis()->SetLabelSize(0.06);
   Graph_kpimisid95->GetYaxis()->SetTitleSize(0.072);
   Graph_kpimisid95->GetYaxis()->SetTitleOffset(0.95);
   Graph_kpimisid95->GetYaxis()->SetTitleFont(132);
   Graph_kpimisid95->GetZaxis()->SetLabelFont(132);
   Graph_kpimisid95->GetZaxis()->SetLabelSize(0.06);
   Graph_kpimisid95->GetZaxis()->SetTitleSize(0.072);
   Graph_kpimisid95->GetZaxis()->SetTitleOffset(1.2);
   Graph_kpimisid95->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_kpimisid95);
   
   graph->Draw("l");
   
   Double_t datad0_run2_fx3038[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run2_fy3038[74] = {
   97,
   64,
   51,
   54,
   50,
   66,
   70,
   48,
   49,
   57,
   52,
   62,
   56,
   90,
   65,
   89,
   68,
   58,
   51,
   40,
   47,
   37,
   34,
   34,
   27,
   41,
   32,
   36,
   23,
   30,
   24,
   20,
   22,
   36,
   25,
   28,
   37,
   19,
   26,
   18,
   30,
   26,
   29,
   18,
   26,
   16,
   31,
   29,
   30,
   24,
   21,
   29,
   21,
   24,
   27,
   25,
   19,
   24,
   20,
   27,
   19,
   23,
   25,
   29,
   27,
   25,
   21,
   16,
   17,
   14,
   16,
   23,
   16,
   23};
   Double_t datad0_run2_felx3038[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fely3038[74] = {
   9.831854,
   7.979042,
   7.117933,
   7.32564,
   7.047337,
   8.103403,
   8.346566,
   6.903979,
   6.976026,
   7.527619,
   7.187836,
   7.852713,
   7.4609,
   9.469177,
   8.041463,
   9.416226,
   8.225883,
   7.593751,
   7.117933,
   6.298,
   6.831172,
   6.055143,
   5.802128,
   5.802128,
   5.163771,
   6.376898,
   5.627135,
   5.971996,
   4.760717,
   5.446522,
   4.864612,
   4.434448,
   4.654502,
   5.971996,
   4.966335,
   5.259711,
   6.055143,
   4.320219,
   5.066015,
   4.202887,
   5.446522,
   5.066015,
   5.353932,
   4.202887,
   5.066015,
   3.957801,
   5.537565,
   5.353932,
   5.446522,
   4.864612,
   4.545807,
   5.353932,
   4.545807,
   4.864612,
   5.163771,
   4.966335,
   4.320219,
   4.864612,
   4.434448,
   5.163771,
   4.320219,
   4.760717,
   4.966335,
   5.353932,
   5.163771,
   4.966335,
   4.545807,
   3.957801,
   4.082184,
   3.6965,
   3.957801,
   4.760717,
   3.957801,
   4.760717};
   Double_t datad0_run2_fehx3038[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fehy3038[74] = {
   10.88273,
   9.041691,
   8.188122,
   8.39385,
   8.118225,
   9.165094,
   9.406468,
   7.97633,
   8.047634,
   8.594007,
   8.257346,
   8.916365,
   8.527879,
   10.522,
   9.103628,
   10.46934,
   9.28666,
   8.659564,
   8.188122,
   7.377261,
   7.904289,
   7.137555,
   6.888101,
   6.888101,
   6.260244,
   7.455185,
   6.715753,
   7.055545,
   5.865235,
   6.538046,
   5.966932,
   5.546519,
   5.761366,
   7.055545,
   6.066589,
   6.354446,
   7.137555,
   5.435196,
   6.164324,
   5.321007,
   6.538046,
   6.164324,
   6.44702,
   5.321007,
   6.164324,
   5.083066,
   6.627601,
   6.44702,
   6.538046,
   5.966932,
   5.655182,
   6.44702,
   5.655182,
   5.966932,
   6.260244,
   6.066589,
   5.435196,
   5.966932,
   5.546519,
   6.260244,
   5.435196,
   5.865235,
   6.066589,
   6.44702,
   6.260244,
   6.066589,
   5.655182,
   5.083066,
   5.203719,
   4.830381,
   5.083066,
   5.865235,
   5.083066,
   5.865235};
   grae = new TGraphAsymmErrors(74,datad0_run2_fx3038,datad0_run2_fy3038,datad0_run2_felx3038,datad0_run2_fehx3038,datad0_run2_fely3038,datad0_run2_fehy3038);
   grae->SetName("datad0_run2");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run23038 = new TH1F("Graph_datad0_run23038","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run23038->SetMinimum(0.5455766);
   Graph_datad0_run23038->SetMaximum(117.6407);
   Graph_datad0_run23038->SetDirectory(0);
   Graph_datad0_run23038->SetStats(0);
   Graph_datad0_run23038->SetMarkerStyle(20);
   Graph_datad0_run23038->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run23038->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run23038->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23038->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run23038->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run23038->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23038->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run23038->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run23038->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23038->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run23038->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run23038->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23038->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run23038->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run23038->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run23038->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run23038->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run23038->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run23038);
   
   grae->Draw("p");
   
   TH1D *frame_4ba1f60__38 = new TH1D("frame_4ba1f60__38","",100,1780,2150);
   frame_4ba1f60__38->SetBinContent(1,113.2769);
   frame_4ba1f60__38->SetMaximum(226.5537);
   frame_4ba1f60__38->SetEntries(1);
   frame_4ba1f60__38->SetDirectory(0);
   frame_4ba1f60__38->SetStats(0);
   frame_4ba1f60__38->SetMarkerStyle(20);
   frame_4ba1f60__38->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_4ba1f60__38->GetXaxis()->SetLabelFont(132);
   frame_4ba1f60__38->GetXaxis()->SetLabelOffset(0.01);
   frame_4ba1f60__38->GetXaxis()->SetLabelSize(0.06);
   frame_4ba1f60__38->GetXaxis()->SetTitleSize(0.072);
   frame_4ba1f60__38->GetXaxis()->SetTitleOffset(0.95);
   frame_4ba1f60__38->GetXaxis()->SetTitleFont(132);
   frame_4ba1f60__38->GetYaxis()->SetTitle("Candidates / ( 5.0 MeV/#it{c}^{2} )");
   frame_4ba1f60__38->GetYaxis()->SetLabelFont(132);
   frame_4ba1f60__38->GetYaxis()->SetLabelOffset(0.01);
   frame_4ba1f60__38->GetYaxis()->SetLabelSize(0.06);
   frame_4ba1f60__38->GetYaxis()->SetTitleSize(0.072);
   frame_4ba1f60__38->GetYaxis()->SetTitleOffset(0.95);
   frame_4ba1f60__38->GetYaxis()->SetTitleFont(132);
   frame_4ba1f60__38->GetZaxis()->SetLabelFont(132);
   frame_4ba1f60__38->GetZaxis()->SetLabelSize(0.06);
   frame_4ba1f60__38->GetZaxis()->SetTitleSize(0.072);
   frame_4ba1f60__38->GetZaxis()->SetTitleOffset(1.2);
   frame_4ba1f60__38->GetZaxis()->SetTitleFont(132);
   frame_4ba1f60__38->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"6 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.666 #leq BDT #leq 1.0}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_d0_run23->Modified();
   canvas_cut_d0_run23->cd();
   canvas_cut_d0_run23->SetSelected(canvas_cut_d0_run23);
}


==> figs/Fig2d.C <==
void SData_DALL_MagAll_CD0mumu_deltam_d0cut_Run2_bin3_paper()
{
//=========Macro generated from canvas: canvas_cut_deltam_run23/canvas_cut_deltam_run23
//=========  (Tue Dec 20 13:48:20 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_deltam_run23 = new TCanvas("canvas_cut_deltam_run23", "canvas_cut_deltam_run23",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_deltam_run23->SetHighLightColor(2);
   canvas_cut_deltam_run23->Range(137.6296,-56.35926,151.7037,295.8861);
   canvas_cut_deltam_run23->SetFillColor(0);
   canvas_cut_deltam_run23->SetBorderMode(0);
   canvas_cut_deltam_run23->SetBorderSize(2);
   canvas_cut_deltam_run23->SetTickx(1);
   canvas_cut_deltam_run23->SetTicky(1);
   canvas_cut_deltam_run23->SetLeftMargin(0.14);
   canvas_cut_deltam_run23->SetRightMargin(0.05);
   canvas_cut_deltam_run23->SetTopMargin(0.05);
   canvas_cut_deltam_run23->SetBottomMargin(0.16);
   canvas_cut_deltam_run23->SetFrameBorderMode(0);
   canvas_cut_deltam_run23->SetFrameBorderMode(0);
   
   TH1D *frame_461f030__39 = new TH1D("frame_461f030__39","",100,139.6,151);
   frame_461f030__39->SetBinContent(1,139.1369);
   frame_461f030__39->SetMaximum(278.2739);
   frame_461f030__39->SetEntries(1);
   frame_461f030__39->SetDirectory(0);
   frame_461f030__39->SetStats(0);
   frame_461f030__39->SetMarkerStyle(20);
   frame_461f030__39->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_461f030__39->GetXaxis()->SetLabelFont(132);
   frame_461f030__39->GetXaxis()->SetLabelOffset(0.01);
   frame_461f030__39->GetXaxis()->SetLabelSize(0.06);
   frame_461f030__39->GetXaxis()->SetTitleSize(0.072);
   frame_461f030__39->GetXaxis()->SetTitleOffset(0.95);
   frame_461f030__39->GetXaxis()->SetTitleFont(132);
   frame_461f030__39->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_461f030__39->GetYaxis()->SetLabelFont(132);
   frame_461f030__39->GetYaxis()->SetLabelOffset(0.01);
   frame_461f030__39->GetYaxis()->SetLabelSize(0.06);
   frame_461f030__39->GetYaxis()->SetTitleSize(0.072);
   frame_461f030__39->GetYaxis()->SetTitleOffset(0.95);
   frame_461f030__39->GetYaxis()->SetTitleFont(132);
   frame_461f030__39->GetZaxis()->SetLabelFont(132);
   frame_461f030__39->GetZaxis()->SetLabelSize(0.06);
   frame_461f030__39->GetZaxis()->SetTitleSize(0.072);
   frame_461f030__39->GetZaxis()->SetTitleOffset(1.2);
   frame_461f030__39->GetZaxis()->SetTitleFont(132);
   frame_461f030__39->Draw("FUNC");
   
   Double_t datadeltam_run2_fx3039[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run2_fy3039[60] = {
   5,
   16,
   18,
   18,
   18,
   15,
   30,
   33,
   29,
   27,
   24,
   30,
   30,
   35,
   22,
   24,
   36,
   48,
   43,
   47,
   39,
   41,
   47,
   57,
   48,
   43,
   51,
   53,
   72,
   106,
   121,
   118,
   76,
   48,
   56,
   53,
   56,
   61,
   68,
   52,
   65,
   60,
   81,
   54,
   46,
   61,
   69,
   54,
   68,
   66,
   60,
   81,
   54,
   83,
   71,
   66,
   60,
   76,
   70,
   63};
   Double_t datadeltam_run2_felx3039[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fely3039[60] = {
   2.159691,
   3.957801,
   4.202887,
   4.202887,
   4.202887,
   3.82938,
   5.446522,
   5.715302,
   5.353932,
   5.163771,
   4.864612,
   5.446522,
   5.446522,
   5.887675,
   4.654502,
   4.864612,
   5.971996,
   6.903979,
   6.531834,
   6.831172,
   6.218102,
   6.376898,
   6.831172,
   7.527619,
   6.903979,
   6.531834,
   7.117933,
   7.257065,
   8.465529,
   9.807764,
   10.51136,
   10.37428,
   8.698576,
   6.903979,
   7.4609,
   7.257065,
   7.4609,
   7.788779,
   8.225883,
   7.187836,
   8.041463,
   7.724317,
   8.981384,
   7.32564,
   6.757581,
   7.788779,
   8.286444,
   7.32564,
   8.225883,
   8.103403,
   7.724317,
   8.981384,
   7.32564,
   9.092044,
   8.406258,
   8.103403,
   7.724317,
   8.698576,
   8.346566,
   7.916129};
   Double_t datadeltam_run2_fehx3039[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fehy3039[60] = {
   3.382473,
   5.083066,
   5.321007,
   5.321007,
   5.321007,
   4.958738,
   6.538046,
   6.802567,
   6.44702,
   6.260244,
   5.966932,
   6.538046,
   6.538046,
   6.97241,
   5.761366,
   5.966932,
   7.055545,
   7.97633,
   7.608278,
   7.904289,
   7.298372,
   7.455185,
   7.904289,
   8.594007,
   7.97633,
   7.608278,
   8.188122,
   8.325916,
   9.524592,
   10.80776,
   11.51136,
   11.37428,
   9.756061,
   7.97633,
   8.527879,
   8.325916,
   8.527879,
   8.852952,
   9.28666,
   8.257346,
   9.103628,
   8.789023,
   10.03706,
   8.39385,
   7.831489,
   8.852952,
   9.346779,
   8.39385,
   9.28666,
   9.165094,
   8.789023,
   10.03706,
   8.39385,
   10.14705,
   9.465736,
   9.165094,
   8.789023,
   9.756061,
   9.406468,
   8.979274};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,datadeltam_run2_fx3039,datadeltam_run2_fy3039,datadeltam_run2_felx3039,datadeltam_run2_fehx3039,datadeltam_run2_fely3039,datadeltam_run2_fehy3039);
   grae->SetName("datadeltam_run2");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run23039 = new TH1F("Graph_datadeltam_run23039","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run23039->SetMinimum(2.556278);
   Graph_datadeltam_run23039->SetMaximum(145.4785);
   Graph_datadeltam_run23039->SetDirectory(0);
   Graph_datadeltam_run23039->SetStats(0);
   Graph_datadeltam_run23039->SetMarkerStyle(20);
   Graph_datadeltam_run23039->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run23039->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run23039->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23039->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23039->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23039->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23039->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run23039->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run23039->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23039->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23039->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23039->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23039->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run23039->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run23039->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23039->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23039->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run23039->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run23039);
   
   grae->Draw("p");
   
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx96[127] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.673,
   144.73,
   144.787,
   144.844,
   144.901,
   144.9295,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.129,
   145.186,
   145.243,
   145.2715,
   145.3,
   145.3285,
   145.357,
   145.3855,
   145.414,
   145.4425,
   145.471,
   145.4995,
   145.528,
   145.5565,
   145.585,
   145.642,
   145.699,
   145.756,
   145.813,
   145.8415,
   145.87,
   145.8985,
   145.927,
   145.984,
   146.041,
   146.098,
   146.155,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy96[127] = {
   1.143329,
   4.480102,
   7.501,
   10.24117,
   12.73183,
   15.00077,
   17.07266,
   18.96943,
   20.71059,
   22.31347,
   23.7935,
   25.16437,
   26.43827,
   27.62605,
   28.73735,
   29.78074,
   30.76389,
   31.69359,
   32.57592,
   33.41631,
   34.21962,
   34.99021,
   35.73201,
   36.44859,
   37.1432,
   37.81886,
   38.47841,
   39.12455,
   39.75998,
   40.3874,
   41.00969,
   41.63002,
   42.252,
   42.87997,
   43.51934,
   44.17712,
   44.86271,
   45.58907,
   46.37457,
   47.24588,
   48.24242,
   49.42371,
   50.88119,
   52.75778,
   55.28026,
   56.89003,
   58.81276,
   61.13005,
   63.94714,
   67.40361,
   69.43038,
   71.7002,
   74.23758,
   77.0187,
   80.04677,
   83.31985,
   90.54369,
   98.43854,
   106.4768,
   110.2975,
   113.8161,
   116.8926,
   119.3896,
   121.1854,
   122.1879,
   122.3464,
   121.6585,
   120.1706,
   117.9713,
   115.1806,
   111.9353,
   104.6367,
   97.06767,
   89.93061,
   83.61762,
   80.8245,
   78.31895,
   76.09425,
   74.1152,
   70.78583,
   68.1507,
   66.07004,
   64.43224,
   63.148,
   61.3703,
   60.32688,
   59.76047,
   59.50886,
   59.4686,
   59.57266,
   59.77693,
   60.0519,
   60.37748,
   60.73983,
   61.12923,
   61.53877,
   61.9635,
   62.3998,
   62.84498,
   63.29706,
   63.75453,
   64.21623,
   64.68127,
   65.14896,
   65.61877,
   66.09025,
   66.56307,
   67.03696,
   67.51169,
   67.98709,
   68.46303,
   68.93938,
   69.41605,
   69.89298,
   70.3701,
   70.84736,
   71.32474,
   71.80219,
   72.2797,
   72.75724,
   73.23481,
   73.71239,
   74.18998,
   74.66757,
   75.14515,
   75.62273,
   75.62273};
   TGraph *graph = new TGraph(127,fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx96,fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy96);
   graph->SetName("fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96 = new TH1F("Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96","Projection of fitmodel_br_bin_constr_run23",127,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->SetMinimum(1.028997);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->SetMaximum(134.4667);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->SetStats(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]96);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run13]_Range[full]_NormRange[full]_fx97[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.673,
   144.73,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.9438,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5422,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.8558,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run13]_Range[full]_NormRange[full]_fy97[147] = {
   0.01651958,
   0.01701832,
   0.01754312,
   0.01809593,
   0.01867893,
   0.01929447,
   0.0199452,
   0.020634,
   0.02136409,
   0.02213906,
   0.0229629,
   0.02384005,
   0.02477553,
   0.02577495,
   0.02684464,
   0.02799179,
   0.02922454,
   0.03055218,
   0.03198534,
   0.03353624,
   0.035219,
   0.03705,
   0.03904832,
   0.04123637,
   0.04364056,
   0.04629227,
   0.04922901,
   0.05249595,
   0.05614796,
   0.06025228,
   0.06489209,
   0.07017145,
   0.07622206,
   0.08321287,
   0.09136382,
   0.1009661,
   0.1124126,
   0.1262452,
   0.1432305,
   0.1644854,
   0.191696,
   0.2275188,
   0.2763659,
   0.3460734,
   0.4518417,
   0.5273246,
   0.6269632,
   0.7632907,
   0.8515938,
   0.9587135,
   1.090842,
   1.257076,
   1.471292,
   1.602834,
   1.755619,
   2.122573,
   2.538293,
   2.999181,
   3.501428,
   4.038959,
   4.603366,
   5.768098,
   6.341381,
   6.888374,
   7.393181,
   7.840209,
   8.037463,
   8.214965,
   8.371203,
   8.504827,
   8.614667,
   8.699754,
   8.759329,
   8.792861,
   8.800046,
   8.780821,
   8.735358,
   8.664066,
   8.567581,
   8.44676,
   8.302664,
   8.136549,
   7.949841,
   7.74412,
   7.282585,
   6.766761,
   6.212377,
   5.050762,
   4.472796,
   3.913659,
   3.383518,
   2.890253,
   2.439896,
   2.244623,
   2.074757,
   1.794416,
   1.573421,
   1.395405,
   1.249408,
   1.127832,
   1.025264,
   0.8623322,
   0.7393394,
   0.6436945,
   0.5056071,
   0.4116193,
   0.3441169,
   0.2936337,
   0.2546655,
   0.2238124,
   0.1988698,
   0.1783512,
   0.1612206,
   0.1467359,
   0.1343527,
   0.1236633,
   0.114357,
   0.1061929,
   0.0989819,
   0.09257359,
   0.08684686,
   0.08170327,
   0.07706204,
   0.07285631,
   0.06903032,
   0.06553721,
   0.06233733,
   0.05939696,
   0.05668723,
   0.05418329,
   0.05186366,
   0.04970967,
   0.04770504,
   0.04583548,
   0.04408844,
   0.04245284,
   0.04091885,
   0.03947776,
   0.03812177,
   0.03684393,
   0.03563801,
   0.03449839,
   0.03342002,
   0.03239833,
   0.03142919,
   0.03050885,
   0.03050885};
   graph = new TGraph(147,fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run13]_Range[full]_NormRange[full]_fx97,fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run13]_Range[full]_NormRange[full]_fy97);
   graph->SetName("fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run13]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97 = new TH1F("Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97","Projection of fitmodel_br_bin_constr_run23",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->SetMinimum(0.01486763);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->SetMaximum(9.678398);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->SetStats(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run13]_Range[full]_NormRange[full]97);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run13]_Range[full]_NormRange[full]_fx98[102] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.958,
   145.072,
   145.186,
   145.3,
   145.414,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run13]_Range[full]_NormRange[full]_fy98[102] = {
   0.9280337,
   4.237814,
   7.233401,
   9.949726,
   12.41783,
   14.66532,
   16.71671,
   18.59381,
   20.316,
   21.90049,
   23.36259,
   24.71591,
   25.97255,
   27.14325,
   28.23757,
   29.26399,
   30.23007,
   31.14252,
   32.00729,
   32.82969,
   33.61443,
   34.36569,
   35.0872,
   35.78227,
   36.45383,
   37.1045,
   37.73659,
   38.35219,
   38.95311,
   39.54099,
   40.11729,
   40.68328,
   41.24012,
   41.78881,
   42.33028,
   42.86531,
   43.39464,
   43.91888,
   44.43861,
   44.95432,
   45.46647,
   45.97545,
   46.48161,
   46.98527,
   47.4867,
   47.98615,
   48.48385,
   48.97998,
   49.47472,
   49.96823,
   50.46064,
   50.95207,
   51.44264,
   51.93243,
   52.42154,
   52.91005,
   53.39801,
   53.88549,
   54.37254,
   54.85921,
   55.34555,
   55.83159,
   56.31735,
   56.80288,
   57.2882,
   57.77334,
   58.2583,
   58.74312,
   59.22781,
   59.71238,
   60.19685,
   60.68122,
   61.16551,
   61.64973,
   62.13388,
   62.61798,
   63.10202,
   63.58602,
   64.06998,
   64.5539,
   65.0378,
   65.52166,
   66.00549,
   66.48931,
   66.9731,
   67.45688,
   67.94064,
   68.42439,
   68.90812,
   69.39185,
   69.87556,
   70.35927,
   70.84296,
   71.32665,
   71.81034,
   72.29402,
   72.77769,
   73.26136,
   73.74503,
   74.22869,
   74.71235,
   74.71235};
   graph = new TGraph(102,fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run13]_Range[full]_NormRange[full]_fx98,fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run13]_Range[full]_NormRange[full]_fy98);
   graph->SetName("fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run13]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98 = new TH1F("Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98","Projection of fitmodel_br_bin_constr_run23",102,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->SetMinimum(0.8352304);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->SetMaximum(82.09078);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->SetStats(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run13]_Range[full]_NormRange[full]98);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run13]_Range[full]_NormRange[full]_fx99[144] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.787,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.243,
   145.2715,
   145.3,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run13]_Range[full]_NormRange[full]_fy99[144] = {
   0.1931476,
   0.2000038,
   0.2070165,
   0.2141878,
   0.2215207,
   0.2290186,
   0.2366862,
   0.2445291,
   0.2525546,
   0.2607718,
   0.2691919,
   0.2778292,
   0.2867014,
   0.2958307,
   0.3052446,
   0.3149774,
   0.3250718,
   0.3355813,
   0.3465723,
   0.3581283,
   0.3703537,
   0.3833798,
   0.3973726,
   0.4125419,
   0.4291552,
   0.4475543,
   0.4681788,
   0.4915971,
   0.5185499,
   0.5500081,
   0.5872553,
   0.6320023,
   0.6865504,
   0.754025,
   0.8387162,
   0.9465798,
   1.085984,
   1.268843,
   1.51235,
   1.841687,
   2.294302,
   2.926748,
   3.825743,
   5.126026,
   5.988598,
   7.038791,
   8.321987,
   9.8945,
   11.82535,
   14.19733,
   15.57824,
   17.10614,
   18.79416,
   20.65521,
   22.70126,
   24.94236,
   27.38531,
   30.03197,
   32.87707,
   35.90568,
   42.38783,
   49.05798,
   52.25013,
   55.19788,
   57.77587,
   58.88685,
   59.8593,
   60.67976,
   61.33648,
   61.81974,
   62.12223,
   62.2393,
   62.16916,
   61.9129,
   61.47447,
   60.86055,
   60.0803,
   59.14501,
   58.06775,
   55.54595,
   52.63881,
   49.47223,
   46.16365,
   39.50957,
   36.31055,
   33.26313,
   30.39657,
   27.7272,
   25.26133,
   22.99785,
   20.93045,
   19.0494,
   17.34292,
   15.79818,
   14.40202,
   13.14149,
   10.97823,
   9.218067,
   7.784284,
   6.613628,
   5.654811,
   4.866642,
   4.216203,
   3.228773,
   2.539743,
   2.05109,
   1.699132,
   1.441885,
   1.251236,
   1.108065,
   0.9991776,
   0.9153369,
   0.8499907,
   0.7984329,
   0.7572438,
   0.7239116,
   0.6965725,
   0.6738306,
   0.6546313,
   0.6381713,
   0.6238347,
   0.6111455,
   0.5997341,
   0.5893114,
   0.579651,
   0.5705742,
   0.5619398,
   0.553636,
   0.5455741,
   0.537684,
   0.5299099,
   0.522208,
   0.5145438,
   0.5068907,
   0.4992282,
   0.4915407,
   0.4838171,
   0.4760496,
   0.4682331,
   0.4603649,
   0.4524444,
   0.4444724,
   0.4364509,
   0.4364509};
   graph = new TGraph(144,fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run13]_Range[full]_NormRange[full]_fx99,fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run13]_Range[full]_NormRange[full]_fy99);
   graph->SetName("fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run13]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99 = new TH1F("Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99","Projection of fitmodel_br_bin_constr_run23",144,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->SetMinimum(0.1738329);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->SetMaximum(68.44392);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->SetStats(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run13]_Range[full]_NormRange[full]99);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run13]_Range[full]_NormRange[full]_fx100[127] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   142.963,
   143.02,
   143.077,
   143.134,
   143.191,
   143.248,
   143.305,
   143.362,
   143.419,
   143.476,
   143.533,
   143.59,
   143.704,
   143.818,
   143.932,
   143.989,
   144.046,
   144.103,
   144.16,
   144.217,
   144.274,
   144.331,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.73,
   144.844,
   144.958,
   145.015,
   145.072,
   145.129,
   145.186,
   145.243,
   145.3,
   145.357,
   145.414,
   145.471,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.041,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.497,
   146.554,
   146.611,
   146.668,
   146.725,
   146.782,
   146.839,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run13]_Range[full]_NormRange[full]_fy100[127] = {
   0.0001236005,
   0.000127964,
   0.0001324071,
   0.0001369274,
   0.0001415224,
   0.0001461894,
   0.0001509255,
   0.0001557273,
   0.0001605917,
   0.000165515,
   0.0001704936,
   0.0001755241,
   0.0001806037,
   0.0001857316,
   0.0001909121,
   0.0001961618,
   0.0002015242,
   0.0002071016,
   0.0002131162,
   0.0002200257,
   0.0002287292,
   0.0002409143,
   0.0002596084,
   0.0002899977,
   0.0003405533,
   0.0004244394,
   0.0005610605,
   0.000777434,
   0.001108876,
   0.001598318,
   0.00191716,
   0.002293538,
   0.002733295,
   0.003241746,
   0.003823374,
   0.004481488,
   0.005217892,
   0.006032543,
   0.006923258,
   0.007885463,
   0.008912023,
   0.009993172,
   0.01226741,
   0.01458239,
   0.01678675,
   0.01779781,
   0.01872294,
   0.0195454,
   0.0202511,
   0.02082921,
   0.02127271,
   0.02157875,
   0.02174882,
   0.02178875,
   0.02170851,
   0.02152178,
   0.02124541,
   0.02050267,
   0.01964988,
   0.01885664,
   0.01852923,
   0.01826817,
   0.01808483,
   0.01798729,
   0.01798025,
   0.01806505,
   0.01823991,
   0.01850018,
   0.01883864,
   0.01924597,
   0.02022174,
   0.02132627,
   0.02245077,
   0.02348996,
   0.02394774,
   0.02435046,
   0.02468923,
   0.0249565,
   0.0251461,
   0.02525325,
   0.02527458,
   0.02520808,
   0.02505313,
   0.02481035,
   0.02448159,
   0.02406984,
   0.02357908,
   0.02301425,
   0.02238106,
   0.0216859,
   0.02013785,
   0.01842974,
   0.01662365,
   0.01478023,
   0.0129553,
   0.01119728,
   0.009545405,
   0.008028816,
   0.006666514,
   0.005467983,
   0.004434357,
   0.003559938,
   0.002833869,
   0.002241804,
   0.001767438,
   0.001393819,
   0.001104383,
   0.000883702,
   0.0007179624,
   0.0005952133,
   0.0005054239,
   0.0004404057,
   0.0003936443,
   0.0003600811,
   0.0003358779,
   0.000318186,
   0.0003049365,
   0.0002946574,
   0.0002863236,
   0.0002792349,
   0.0002729235,
   0.0002670833,
   0.0002615184,
   0.0002561068,
   0.0002507749,
   0.00024548,
   0.00024548};
   graph = new TGraph(127,fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run13]_Range[full]_NormRange[full]_fx100,fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run13]_Range[full]_NormRange[full]_fy100);
   graph->SetName("fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run13]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100 = new TH1F("Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100","Projection of fitmodel_br_bin_constr_run23",127,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->SetMinimum(0.0001112404);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->SetMaximum(0.02778967);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->SetStats(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run13]_Range[full]_NormRange[full]100);
   
   graph->Draw("l");
   
   Double_t datadeltam_run2_fx3040[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run2_fy3040[60] = {
   5,
   16,
   18,
   18,
   18,
   15,
   30,
   33,
   29,
   27,
   24,
   30,
   30,
   35,
   22,
   24,
   36,
   48,
   43,
   47,
   39,
   41,
   47,
   57,
   48,
   43,
   51,
   53,
   72,
   106,
   121,
   118,
   76,
   48,
   56,
   53,
   56,
   61,
   68,
   52,
   65,
   60,
   81,
   54,
   46,
   61,
   69,
   54,
   68,
   66,
   60,
   81,
   54,
   83,
   71,
   66,
   60,
   76,
   70,
   63};
   Double_t datadeltam_run2_felx3040[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fely3040[60] = {
   2.159691,
   3.957801,
   4.202887,
   4.202887,
   4.202887,
   3.82938,
   5.446522,
   5.715302,
   5.353932,
   5.163771,
   4.864612,
   5.446522,
   5.446522,
   5.887675,
   4.654502,
   4.864612,
   5.971996,
   6.903979,
   6.531834,
   6.831172,
   6.218102,
   6.376898,
   6.831172,
   7.527619,
   6.903979,
   6.531834,
   7.117933,
   7.257065,
   8.465529,
   9.807764,
   10.51136,
   10.37428,
   8.698576,
   6.903979,
   7.4609,
   7.257065,
   7.4609,
   7.788779,
   8.225883,
   7.187836,
   8.041463,
   7.724317,
   8.981384,
   7.32564,
   6.757581,
   7.788779,
   8.286444,
   7.32564,
   8.225883,
   8.103403,
   7.724317,
   8.981384,
   7.32564,
   9.092044,
   8.406258,
   8.103403,
   7.724317,
   8.698576,
   8.346566,
   7.916129};
   Double_t datadeltam_run2_fehx3040[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fehy3040[60] = {
   3.382473,
   5.083066,
   5.321007,
   5.321007,
   5.321007,
   4.958738,
   6.538046,
   6.802567,
   6.44702,
   6.260244,
   5.966932,
   6.538046,
   6.538046,
   6.97241,
   5.761366,
   5.966932,
   7.055545,
   7.97633,
   7.608278,
   7.904289,
   7.298372,
   7.455185,
   7.904289,
   8.594007,
   7.97633,
   7.608278,
   8.188122,
   8.325916,
   9.524592,
   10.80776,
   11.51136,
   11.37428,
   9.756061,
   7.97633,
   8.527879,
   8.325916,
   8.527879,
   8.852952,
   9.28666,
   8.257346,
   9.103628,
   8.789023,
   10.03706,
   8.39385,
   7.831489,
   8.852952,
   9.346779,
   8.39385,
   9.28666,
   9.165094,
   8.789023,
   10.03706,
   8.39385,
   10.14705,
   9.465736,
   9.165094,
   8.789023,
   9.756061,
   9.406468,
   8.979274};
   grae = new TGraphAsymmErrors(60,datadeltam_run2_fx3040,datadeltam_run2_fy3040,datadeltam_run2_felx3040,datadeltam_run2_fehx3040,datadeltam_run2_fely3040,datadeltam_run2_fehy3040);
   grae->SetName("datadeltam_run2");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run23040 = new TH1F("Graph_datadeltam_run23040","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run23040->SetMinimum(2.556278);
   Graph_datadeltam_run23040->SetMaximum(145.4785);
   Graph_datadeltam_run23040->SetDirectory(0);
   Graph_datadeltam_run23040->SetStats(0);
   Graph_datadeltam_run23040->SetMarkerStyle(20);
   Graph_datadeltam_run23040->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run23040->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run23040->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23040->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23040->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23040->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23040->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run23040->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run23040->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23040->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23040->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23040->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23040->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run23040->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run23040->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23040->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23040->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run23040->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run23040);
   
   grae->Draw("p");
   
   TH1D *frame_461f030__40 = new TH1D("frame_461f030__40","",100,139.6,151);
   frame_461f030__40->SetBinContent(1,139.1369);
   frame_461f030__40->SetMaximum(278.2739);
   frame_461f030__40->SetEntries(1);
   frame_461f030__40->SetDirectory(0);
   frame_461f030__40->SetStats(0);
   frame_461f030__40->SetMarkerStyle(20);
   frame_461f030__40->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_461f030__40->GetXaxis()->SetLabelFont(132);
   frame_461f030__40->GetXaxis()->SetLabelOffset(0.01);
   frame_461f030__40->GetXaxis()->SetLabelSize(0.06);
   frame_461f030__40->GetXaxis()->SetTitleSize(0.072);
   frame_461f030__40->GetXaxis()->SetTitleOffset(0.95);
   frame_461f030__40->GetXaxis()->SetTitleFont(132);
   frame_461f030__40->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_461f030__40->GetYaxis()->SetLabelFont(132);
   frame_461f030__40->GetYaxis()->SetLabelOffset(0.01);
   frame_461f030__40->GetYaxis()->SetLabelSize(0.06);
   frame_461f030__40->GetYaxis()->SetTitleSize(0.072);
   frame_461f030__40->GetYaxis()->SetTitleOffset(0.95);
   frame_461f030__40->GetYaxis()->SetTitleFont(132);
   frame_461f030__40->GetZaxis()->SetLabelFont(132);
   frame_461f030__40->GetZaxis()->SetLabelSize(0.06);
   frame_461f030__40->GetZaxis()->SetTitleSize(0.072);
   frame_461f030__40->GetZaxis()->SetTitleOffset(1.2);
   frame_461f030__40->GetZaxis()->SetTitleFont(132);
   frame_461f030__40->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"6 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.666 #leq BDT #leq 1.0}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_deltam_run23->Modified();
   canvas_cut_deltam_run23->cd();
   canvas_cut_deltam_run23->SetSelected(canvas_cut_deltam_run23);
}


==> figs/Fig3a.C <==
void SData_DALL_MagAll_CD0mumu_d0mass_dstcut_Run1_bin1_paper()
{
//=========Macro generated from canvas: canvas_cut_d0_run11/canvas_cut_d0_run11
//=========  (Tue Dec 20 13:48:16 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_d0_run11 = new TCanvas("canvas_cut_d0_run11", "canvas_cut_d0_run11",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_d0_run11->SetHighLightColor(2);
   canvas_cut_d0_run11->Range(1716.049,-15.54023,2172.84,81.58622);
   canvas_cut_d0_run11->SetFillColor(0);
   canvas_cut_d0_run11->SetBorderMode(0);
   canvas_cut_d0_run11->SetBorderSize(2);
   canvas_cut_d0_run11->SetTickx(1);
   canvas_cut_d0_run11->SetTicky(1);
   canvas_cut_d0_run11->SetLeftMargin(0.14);
   canvas_cut_d0_run11->SetRightMargin(0.05);
   canvas_cut_d0_run11->SetTopMargin(0.05);
   canvas_cut_d0_run11->SetBottomMargin(0.16);
   canvas_cut_d0_run11->SetFrameBorderMode(0);
   canvas_cut_d0_run11->SetFrameBorderMode(0);
   
   TH1D *frame_56dd620__1 = new TH1D("frame_56dd620__1","",100,1780,2150);
   frame_56dd620__1->SetBinContent(1,38.36495);
   frame_56dd620__1->SetMaximum(76.7299);
   frame_56dd620__1->SetEntries(1);
   frame_56dd620__1->SetDirectory(0);
   frame_56dd620__1->SetStats(0);
   frame_56dd620__1->SetMarkerStyle(20);
   frame_56dd620__1->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_56dd620__1->GetXaxis()->SetLabelFont(132);
   frame_56dd620__1->GetXaxis()->SetLabelOffset(0.01);
   frame_56dd620__1->GetXaxis()->SetLabelSize(0.06);
   frame_56dd620__1->GetXaxis()->SetTitleSize(0.072);
   frame_56dd620__1->GetXaxis()->SetTitleOffset(0.95);
   frame_56dd620__1->GetXaxis()->SetTitleFont(132);
   frame_56dd620__1->GetYaxis()->SetTitle("Candidates / ( 5.0 MeV/#it{c}^{2} )");
   frame_56dd620__1->GetYaxis()->SetLabelFont(132);
   frame_56dd620__1->GetYaxis()->SetLabelOffset(0.01);
   frame_56dd620__1->GetYaxis()->SetLabelSize(0.06);
   frame_56dd620__1->GetYaxis()->SetTitleSize(0.072);
   frame_56dd620__1->GetYaxis()->SetTitleOffset(0.95);
   frame_56dd620__1->GetYaxis()->SetTitleFont(132);
   frame_56dd620__1->GetZaxis()->SetLabelFont(132);
   frame_56dd620__1->GetZaxis()->SetLabelSize(0.06);
   frame_56dd620__1->GetZaxis()->SetTitleSize(0.072);
   frame_56dd620__1->GetZaxis()->SetTitleOffset(1.2);
   frame_56dd620__1->GetZaxis()->SetTitleFont(132);
   frame_56dd620__1->Draw("FUNC");
   
   Double_t datad0_run1_fx3001[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run1_fy3001[74] = {
   23,
   17,
   23,
   26,
   19,
   26,
   21,
   17,
   20,
   13,
   17,
   26,
   21,
   23,
   17,
   21,
   30,
   10,
   20,
   22,
   18,
   15,
   24,
   26,
   11,
   16,
   17,
   15,
   26,
   20,
   21,
   20,
   13,
   9,
   24,
   21,
   16,
   12,
   23,
   9,
   11,
   17,
   20,
   13,
   24,
   18,
   24,
   21,
   28,
   23,
   13,
   9,
   19,
   17,
   16,
   19,
   25,
   17,
   12,
   16,
   17,
   15,
   21,
   23,
   22,
   15,
   24,
   14,
   12,
   19,
   22,
   20,
   12,
   14};
   Double_t datad0_run1_felx3001[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fely3001[74] = {
   4.760717,
   4.082184,
   4.760717,
   5.066015,
   4.320219,
   5.066015,
   4.545807,
   4.082184,
   4.434448,
   3.558662,
   4.082184,
   5.066015,
   4.545807,
   4.760717,
   4.082184,
   4.545807,
   5.446522,
   3.108694,
   4.434448,
   4.654502,
   4.202887,
   3.82938,
   4.864612,
   5.066015,
   3.265579,
   3.957801,
   4.082184,
   3.82938,
   5.066015,
   4.434448,
   4.545807,
   4.434448,
   3.558662,
   2.943461,
   4.864612,
   4.545807,
   3.957801,
   3.415266,
   4.760717,
   2.943461,
   3.265579,
   4.082184,
   4.434448,
   3.558662,
   4.864612,
   4.202887,
   4.864612,
   4.545807,
   5.259711,
   4.760717,
   3.558662,
   2.943461,
   4.320219,
   4.082184,
   3.957801,
   4.320219,
   4.966335,
   4.082184,
   3.415266,
   3.957801,
   4.082184,
   3.82938,
   4.545807,
   4.760717,
   4.654502,
   3.82938,
   4.864612,
   3.6965,
   3.415266,
   4.320219,
   4.654502,
   4.434448,
   3.415266,
   3.6965};
   Double_t datad0_run1_fehx3001[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fehy3001[74] = {
   5.865235,
   5.203719,
   5.865235,
   6.164324,
   5.435196,
   6.164324,
   5.655182,
   5.203719,
   5.546519,
   4.697573,
   5.203719,
   6.164324,
   5.655182,
   5.865235,
   5.203719,
   5.655182,
   6.538046,
   4.26695,
   5.546519,
   5.761366,
   5.321007,
   4.958738,
   5.966932,
   6.164324,
   4.416521,
   5.083066,
   5.203719,
   4.958738,
   6.164324,
   5.546519,
   5.655182,
   5.546519,
   4.697573,
   4.110204,
   5.966932,
   5.655182,
   5.083066,
   4.559819,
   5.865235,
   4.110204,
   4.416521,
   5.203719,
   5.546519,
   4.697573,
   5.966932,
   5.321007,
   5.966932,
   5.655182,
   6.354446,
   5.865235,
   4.697573,
   4.110204,
   5.435196,
   5.203719,
   5.083066,
   5.435196,
   6.066589,
   5.203719,
   4.559819,
   5.083066,
   5.203719,
   4.958738,
   5.655182,
   5.865235,
   5.761366,
   4.958738,
   5.966932,
   4.830381,
   4.559819,
   5.435196,
   5.761366,
   5.546519,
   4.559819,
   4.830381};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(74,datad0_run1_fx3001,datad0_run1_fy3001,datad0_run1_felx3001,datad0_run1_fehx3001,datad0_run1_fely3001,datad0_run1_fehy3001);
   grae->SetName("datad0_run1");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run13001 = new TH1F("Graph_datad0_run13001","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run13001->SetMinimum(3.008388);
   Graph_datad0_run13001->SetMaximum(39.5862);
   Graph_datad0_run13001->SetDirectory(0);
   Graph_datad0_run13001->SetStats(0);
   Graph_datad0_run13001->SetMarkerStyle(20);
   Graph_datad0_run13001->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run13001->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run13001->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13001->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run13001->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run13001->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13001->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run13001->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run13001->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13001->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run13001->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run13001->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13001->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run13001->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run13001->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run13001->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run13001->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run13001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run13001);
   
   grae->Draw("p");
   
   Double_t totalpdf_fx1[161] = {
   1780,
   1781.85,
   1782.775,
   1783.7,
   1784.625,
   1785.55,
   1786.475,
   1787.4,
   1788.325,
   1789.25,
   1790.175,
   1791.1,
   1792.025,
   1792.95,
   1793.875,
   1794.8,
   1795.725,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1804.05,
   1805.9,
   1807.75,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1822.55,
   1824.4,
   1826.25,
   1828.1,
   1829.95,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1841.05,
   1841.975,
   1842.9,
   1843.825,
   1844.75,
   1845.675,
   1846.6,
   1847.525,
   1848.45,
   1850.3,
   1851.225,
   1852.15,
   1853.075,
   1853.537,
   1854,
   1854.463,
   1854.925,
   1855.387,
   1855.85,
   1856.312,
   1856.775,
   1857.238,
   1857.7,
   1858.162,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1864.175,
   1865.1,
   1866.95,
   1868.8,
   1869.725,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1878.975,
   1879.9,
   1880.825,
   1881.75,
   1883.6,
   1885.45,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t totalpdf_fy1[161] = {
   19.70332,
   19.39406,
   19.24068,
   19.09267,
   18.95265,
   18.82253,
   18.70345,
   18.59592,
   18.49989,
   18.41494,
   18.34039,
   18.27538,
   18.21902,
   18.1704,
   18.12864,
   18.09294,
   18.06257,
   18.03687,
   17.99726,
   17.97034,
   17.95332,
   17.94416,
   17.9414,
   17.94402,
   17.95131,
   17.97829,
   18.02082,
   18.07949,
   18.11552,
   18.15654,
   18.20309,
   18.2558,
   18.31541,
   18.38279,
   18.45899,
   18.54519,
   18.64281,
   18.7535,
   18.87919,
   18.94836,
   19.02219,
   19.10103,
   19.18528,
   19.27538,
   19.37183,
   19.47517,
   19.58604,
   19.82653,
   19.93596,
   20.03088,
   20.10969,
   20.14274,
   20.17108,
   20.1944,
   20.21258,
   20.22556,
   20.23328,
   20.23573,
   20.23294,
   20.22497,
   20.2119,
   20.19386,
   20.17098,
   20.11148,
   20.03505,
   19.9437,
   19.83962,
   19.72519,
   19.60282,
   19.47496,
   19.21212,
   18.95404,
   18.83139,
   18.71497,
   18.60593,
   18.50516,
   18.41325,
   18.33052,
   18.25706,
   18.19273,
   18.13716,
   18.0906,
   18.05302,
   18.02293,
   17.99902,
   17.98017,
   17.95404,
   17.93875,
   17.93036,
   17.92494,
   17.9267,
   17.93143,
   17.93754,
   17.94436,
   17.95157,
   17.959,
   17.96657,
   17.97423,
   17.98193,
   17.98968,
   17.99745,
   18.00523,
   18.01303,
   18.02084,
   18.02865,
   18.03648,
   18.04431,
   18.05214,
   18.05998,
   18.06783,
   18.07568,
   18.08353,
   18.09139,
   18.09925,
   18.10712,
   18.11499,
   18.12286,
   18.13074,
   18.13862,
   18.14651,
   18.1544,
   18.16229,
   18.17019,
   18.17809,
   18.18599,
   18.1939,
   18.20181,
   18.20973,
   18.21764,
   18.22556,
   18.23349,
   18.24142,
   18.24935,
   18.25729,
   18.26523,
   18.27317,
   18.28111,
   18.28906,
   18.29702,
   18.30497,
   18.31293,
   18.3209,
   18.32887,
   18.33684,
   18.34481,
   18.35279,
   18.36077,
   18.36876,
   18.37674,
   18.38474,
   18.39273,
   18.40073,
   18.40873,
   18.41674,
   18.42475,
   18.43276,
   18.44078,
   18.4488,
   18.45682,
   18.46485,
   18.46485};
   TGraph *graph = new TGraph(161,totalpdf_fx1,totalpdf_fy1);
   graph->SetName("totalpdf");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run11");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totalpdf1 = new TH1F("Graph_totalpdf1","Projection of fitmodel_br_bin_constr_run11",161,1743,2187);
   Graph_totalpdf1->SetMinimum(17.69386);
   Graph_totalpdf1->SetMaximum(20.46681);
   Graph_totalpdf1->SetDirectory(0);
   Graph_totalpdf1->SetStats(0);
   Graph_totalpdf1->SetMarkerStyle(20);
   Graph_totalpdf1->GetXaxis()->SetNdivisions(505);
   Graph_totalpdf1->GetXaxis()->SetLabelFont(132);
   Graph_totalpdf1->GetXaxis()->SetLabelOffset(0.01);
   Graph_totalpdf1->GetXaxis()->SetLabelSize(0.06);
   Graph_totalpdf1->GetXaxis()->SetTitleSize(0.072);
   Graph_totalpdf1->GetXaxis()->SetTitleOffset(0.95);
   Graph_totalpdf1->GetXaxis()->SetTitleFont(132);
   Graph_totalpdf1->GetYaxis()->SetLabelFont(132);
   Graph_totalpdf1->GetYaxis()->SetLabelOffset(0.01);
   Graph_totalpdf1->GetYaxis()->SetLabelSize(0.06);
   Graph_totalpdf1->GetYaxis()->SetTitleSize(0.072);
   Graph_totalpdf1->GetYaxis()->SetTitleOffset(0.95);
   Graph_totalpdf1->GetYaxis()->SetTitleFont(132);
   Graph_totalpdf1->GetZaxis()->SetLabelFont(132);
   Graph_totalpdf1->GetZaxis()->SetLabelSize(0.06);
   Graph_totalpdf1->GetZaxis()->SetTitleSize(0.072);
   Graph_totalpdf1->GetZaxis()->SetTitleOffset(1.2);
   Graph_totalpdf1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totalpdf1);
   
   graph->Draw("l");
   
   Double_t signal_fx2[148] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1841.05,
   1842.9,
   1844.75,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1859.55,
   1860.475,
   1861.4,
   1861.863,
   1862.325,
   1862.787,
   1863.25,
   1863.713,
   1864.175,
   1864.637,
   1865.1,
   1865.562,
   1866.025,
   1866.487,
   1866.95,
   1867.412,
   1867.875,
   1868.338,
   1868.8,
   1869.262,
   1869.725,
   1870.188,
   1870.65,
   1871.575,
   1872.5,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1877.588,
   1878.05,
   1878.513,
   1878.975,
   1879.9,
   1880.825,
   1881.75,
   1882.675,
   1883.6,
   1884.525,
   1885.45,
   1887.3,
   1889.15,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t signal_fy2[148] = {
   4.081473e-05,
   5.159854e-05,
   6.580645e-05,
   8.472397e-05,
   0.0001102004,
   0.0001449351,
   0.0001929306,
   0.0002602244,
   0.0003560958,
   0.0004951007,
   0.000700594,
   0.001010994,
   0.001491279,
   0.002254807,
   0.003506394,
   0.00563109,
   0.009386522,
   0.01231303,
   0.01634412,
   0.02197668,
   0.02997106,
   0.03520165,
   0.04151423,
   0.04916953,
   0.05850057,
   0.0699354,
   0.08402799,
   0.0922886,
   0.1015005,
   0.1228344,
   0.1467366,
   0.1727654,
   0.2004819,
   0.2292943,
   0.2871637,
   0.314447,
   0.3393637,
   0.3506403,
   0.3609801,
   0.3702795,
   0.3784435,
   0.3853874,
   0.3910379,
   0.3953349,
   0.3982323,
   0.3996987,
   0.3997183,
   0.3982909,
   0.3954318,
   0.391172,
   0.3855574,
   0.3786476,
   0.3705155,
   0.3612456,
   0.3509326,
   0.3396799,
   0.3275978,
   0.3014103,
   0.2733224,
   0.2151836,
   0.1868212,
   0.1598611,
   0.1348217,
   0.1232901,
   0.1128089,
   0.103291,
   0.09464122,
   0.07961493,
   0.06715064,
   0.05678231,
   0.04813386,
   0.04090078,
   0.03483582,
   0.02973755,
   0.02181271,
   0.01613386,
   0.01202822,
   0.00683504,
   0.003990937,
   0.002388478,
   0.001461977,
   0.0009135077,
   0.0005817204,
   0.000376972,
   0.0002482734,
   0.0001659864,
   0.0001125338,
   7.729563e-05,
   5.374284e-05,
   3.779612e-05,
   2.686782e-05,
   1.929305e-05,
   1.398622e-05,
   1.023058e-05,
   7.547256e-06,
   5.612694e-06,
   4.205979e-06,
   3.174753e-06,
   2.412935e-06,
   1.845997e-06,
   1.421127e-06,
   1.100595e-06,
   8.572329e-07,
   6.713346e-07,
   5.285021e-07,
   4.181452e-07,
   3.324232e-07,
   2.654944e-07,
   2.12981e-07,
   1.715827e-07,
   1.387981e-07,
   1.127209e-07,
   9.189124e-08,
   7.51854e-08,
   6.173431e-08,
   5.08628e-08,
   4.204403e-08,
   3.486509e-08,
   2.900109e-08,
   2.419533e-08,
   2.024423e-08,
   1.698574e-08,
   1.429036e-08,
   1.205431e-08,
   1.019407e-08,
   8.642232e-09,
   7.344235e-09,
   6.255753e-09,
   5.340677e-09,
   4.569508e-09,
   3.918074e-09,
   3.366516e-09,
   2.898474e-09,
   2.500435e-09,
   2.16121e-09,
   1.871509e-09,
   1.623604e-09,
   1.411046e-09,
   1.228447e-09,
   1.071291e-09,
   9.357847e-10,
   8.187387e-10,
   7.174619e-10,
   6.29681e-10,
   5.534713e-10,
   4.872005e-10,
   4.294809e-10,
   4.294809e-10};
   graph = new TGraph(148,signal_fx2,signal_fy2);
   graph->SetName("signal");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run11");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal2 = new TH1F("Graph_signal2","Projection of fitmodel_br_bin_constr_run11",148,1743,2187);
   Graph_signal2->SetMinimum(3.865328e-10);
   Graph_signal2->SetMaximum(0.4396902);
   Graph_signal2->SetDirectory(0);
   Graph_signal2->SetStats(0);
   Graph_signal2->SetMarkerStyle(20);
   Graph_signal2->GetXaxis()->SetNdivisions(505);
   Graph_signal2->GetXaxis()->SetLabelFont(132);
   Graph_signal2->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal2->GetXaxis()->SetLabelSize(0.06);
   Graph_signal2->GetXaxis()->SetTitleSize(0.072);
   Graph_signal2->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal2->GetXaxis()->SetTitleFont(132);
   Graph_signal2->GetYaxis()->SetLabelFont(132);
   Graph_signal2->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal2->GetYaxis()->SetLabelSize(0.06);
   Graph_signal2->GetYaxis()->SetTitleSize(0.072);
   Graph_signal2->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal2->GetYaxis()->SetTitleFont(132);
   Graph_signal2->GetZaxis()->SetLabelFont(132);
   Graph_signal2->GetZaxis()->SetLabelSize(0.06);
   Graph_signal2->GetZaxis()->SetTitleSize(0.072);
   Graph_signal2->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal2);
   
   graph->Draw("l");
   
   Double_t comb_fx3[102] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t comb_fy3[102] = {
   17.67918,
   17.68687,
   17.69456,
   17.70225,
   17.70995,
   17.71766,
   17.72536,
   17.73307,
   17.74078,
   17.7485,
   17.75622,
   17.76394,
   17.77166,
   17.77939,
   17.78713,
   17.79486,
   17.8026,
   17.81034,
   17.81809,
   17.82584,
   17.83359,
   17.84135,
   17.8491,
   17.85687,
   17.86463,
   17.8724,
   17.88018,
   17.88795,
   17.89573,
   17.90351,
   17.9113,
   17.91909,
   17.92688,
   17.93468,
   17.94248,
   17.95028,
   17.95809,
   17.9659,
   17.97371,
   17.98153,
   17.98935,
   17.99717,
   18.005,
   18.01283,
   18.02067,
   18.0285,
   18.03634,
   18.04419,
   18.05203,
   18.05989,
   18.06774,
   18.0756,
   18.08346,
   18.09132,
   18.09919,
   18.10706,
   18.11494,
   18.12282,
   18.1307,
   18.13858,
   18.14647,
   18.15436,
   18.16226,
   18.17016,
   18.17806,
   18.18597,
   18.19387,
   18.20179,
   18.2097,
   18.21762,
   18.22555,
   18.23347,
   18.2414,
   18.24933,
   18.25727,
   18.26521,
   18.27316,
   18.2811,
   18.28905,
   18.29701,
   18.30496,
   18.31292,
   18.32089,
   18.32886,
   18.33683,
   18.3448,
   18.35278,
   18.36076,
   18.36875,
   18.37674,
   18.38473,
   18.39272,
   18.40072,
   18.40873,
   18.41673,
   18.42474,
   18.43275,
   18.44077,
   18.44879,
   18.45681,
   18.46484,
   18.46484};
   graph = new TGraph(102,comb_fx3,comb_fy3);
   graph->SetName("comb");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run11");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb3 = new TH1F("Graph_comb3","Projection of fitmodel_br_bin_constr_run11",102,1743,2187);
   Graph_comb3->SetMinimum(17.60061);
   Graph_comb3->SetMaximum(18.54341);
   Graph_comb3->SetDirectory(0);
   Graph_comb3->SetStats(0);
   Graph_comb3->SetMarkerStyle(20);
   Graph_comb3->GetXaxis()->SetNdivisions(505);
   Graph_comb3->GetXaxis()->SetLabelFont(132);
   Graph_comb3->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb3->GetXaxis()->SetLabelSize(0.06);
   Graph_comb3->GetXaxis()->SetTitleSize(0.072);
   Graph_comb3->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb3->GetXaxis()->SetTitleFont(132);
   Graph_comb3->GetYaxis()->SetLabelFont(132);
   Graph_comb3->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb3->GetYaxis()->SetLabelSize(0.06);
   Graph_comb3->GetYaxis()->SetTitleSize(0.072);
   Graph_comb3->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb3->GetYaxis()->SetTitleFont(132);
   Graph_comb3->GetZaxis()->SetLabelFont(132);
   Graph_comb3->GetZaxis()->SetLabelSize(0.06);
   Graph_comb3->GetZaxis()->SetTitleSize(0.072);
   Graph_comb3->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb3);
   
   graph->Draw("l");
   
   Double_t pipimisid_fx4[144] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1822.55,
   1824.4,
   1826.25,
   1828.1,
   1829.95,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1841.05,
   1842.9,
   1843.825,
   1844.75,
   1845.675,
   1846.6,
   1847.525,
   1848.45,
   1850.3,
   1851.225,
   1851.688,
   1852.15,
   1852.613,
   1853.075,
   1853.537,
   1854,
   1854.463,
   1854.925,
   1855.387,
   1855.85,
   1856.312,
   1856.775,
   1857.238,
   1857.7,
   1858.162,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1866.025,
   1866.95,
   1867.875,
   1868.8,
   1869.725,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1879.9,
   1881.75,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t pipimisid_fy4[144] = {
   0.02735754,
   0.03355719,
   0.04124374,
   0.05079387,
   0.06268488,
   0.07752302,
   0.09608012,
   0.1193412,
   0.1485666,
   0.1853727,
   0.2318386,
   0.2906448,
   0.3257217,
   0.365257,
   0.4098462,
   0.4601684,
   0.5169983,
   0.5812208,
   0.6538465,
   0.7360314,
   0.8290982,
   0.9345615,
   1.054157,
   1.189877,
   1.264485,
   1.344006,
   1.42878,
   1.51917,
   1.615566,
   1.718387,
   1.938402,
   2.034631,
   2.076461,
   2.113684,
   2.146024,
   2.173238,
   2.195119,
   2.211501,
   2.222258,
   2.227305,
   2.226606,
   2.220164,
   2.20803,
   2.190297,
   2.167102,
   2.138621,
   2.105069,
   2.066699,
   1.976666,
   1.871122,
   1.753007,
   1.625466,
   1.491711,
   1.21797,
   1.083632,
   0.9541999,
   0.831591,
   0.7172869,
   0.6123345,
   0.5173652,
   0.4326318,
   0.3580572,
   0.2932912,
   0.2377707,
   0.1907789,
   0.1515008,
   0.1190728,
   0.0926238,
   0.05433516,
   0.03058371,
   0.01651772,
   0.004256204,
   0.0009296041,
   0.0001720984,
   2.700591e-05,
   3.592064e-06,
   4.04979e-07,
   3.870117e-08,
   3.134866e-09,
   2.152371e-10,
   1.252617e-11,
   6.179068e-13,
   2.583632e-14,
   9.156757e-16,
   2.75078e-17,
   7.004438e-19,
   1.511799e-20,
   2.765781e-22,
   4.288889e-24,
   5.637351e-26,
   6.280708e-28,
   5.931238e-30,
   4.747722e-32,
   3.22128e-34,
   1.852571e-36,
   9.030762e-39,
   3.731447e-41,
   1.306873e-43,
   3.87965e-46,
   9.762364e-49,
   2.082192e-51,
   3.764347e-54,
   5.768484e-57,
   7.492678e-60,
   8.249272e-63,
   7.698346e-66,
   6.089511e-69,
   4.082918e-72,
   2.320396e-75,
   1.117781e-78,
   4.564095e-82,
   1.579631e-85,
   4.634043e-89,
   1.152305e-92,
   2.428725e-96,
   4.339027e-100,
   6.570668e-104,
   8.433928e-108,
   9.176003e-112,
   8.462143e-116,
   6.614704e-120,
   4.38272e-124,
   2.461389e-128,
   1.17171e-132,
   4.727841e-137,
   1.616996e-141,
   4.687685e-146,
   1.15189e-150,
   2.399202e-155,
   4.235707e-160,
   6.338524e-165,
   8.039955e-170,
   8.64415e-175,
   7.877605e-180,
   6.085123e-185,
   3.98426e-190,
   2.211206e-195,
   1.040193e-200,
   4.147649e-206,
   1.401823e-211,
   4.015944e-217,
   9.751813e-223,
   2.00718e-228,
   2.00718e-228};
   graph = new TGraph(144,pipimisid_fx4,pipimisid_fy4);
   graph->SetName("pipimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run11");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pipimisid4 = new TH1F("Graph_pipimisid4","Projection of fitmodel_br_bin_constr_run11",144,1743,2187);
   Graph_pipimisid4->SetMinimum(1.806462e-228);
   Graph_pipimisid4->SetMaximum(2.450036);
   Graph_pipimisid4->SetDirectory(0);
   Graph_pipimisid4->SetStats(0);
   Graph_pipimisid4->SetMarkerStyle(20);
   Graph_pipimisid4->GetXaxis()->SetNdivisions(505);
   Graph_pipimisid4->GetXaxis()->SetLabelFont(132);
   Graph_pipimisid4->GetXaxis()->SetLabelOffset(0.01);
   Graph_pipimisid4->GetXaxis()->SetLabelSize(0.06);
   Graph_pipimisid4->GetXaxis()->SetTitleSize(0.072);
   Graph_pipimisid4->GetXaxis()->SetTitleOffset(0.95);
   Graph_pipimisid4->GetXaxis()->SetTitleFont(132);
   Graph_pipimisid4->GetYaxis()->SetLabelFont(132);
   Graph_pipimisid4->GetYaxis()->SetLabelOffset(0.01);
   Graph_pipimisid4->GetYaxis()->SetLabelSize(0.06);
   Graph_pipimisid4->GetYaxis()->SetTitleSize(0.072);
   Graph_pipimisid4->GetYaxis()->SetTitleOffset(0.95);
   Graph_pipimisid4->GetYaxis()->SetTitleFont(132);
   Graph_pipimisid4->GetZaxis()->SetLabelFont(132);
   Graph_pipimisid4->GetZaxis()->SetLabelSize(0.06);
   Graph_pipimisid4->GetZaxis()->SetTitleSize(0.072);
   Graph_pipimisid4->GetZaxis()->SetTitleOffset(1.2);
   Graph_pipimisid4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pipimisid4);
   
   graph->Draw("l");
   
   Double_t kpimisid_fx5[117] = {
   1780,
   1781.85,
   1782.775,
   1783.7,
   1784.625,
   1785.55,
   1786.475,
   1787.4,
   1788.325,
   1789.25,
   1790.175,
   1791.1,
   1792.025,
   1792.95,
   1793.875,
   1794.8,
   1795.725,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1804.05,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t kpimisid_fy5[117] = {
   1.99674,
   1.680698,
   1.523808,
   1.372193,
   1.228483,
   1.094566,
   0.9715906,
   0.860048,
   0.7598968,
   0.6707026,
   0.5917685,
   0.5222466,
   0.4612238,
   0.4077832,
   0.3610454,
   0.3201928,
   0.284482,
   0.2532482,
   0.2019334,
   0.1623825,
   0.1316842,
   0.1076706,
   0.08873277,
   0.06160759,
   0.0439285,
   0.03206593,
   0.02389464,
   0.01813244,
   0.01398314,
   0.0109389,
   0.008667698,
   0.006947545,
   0.005626925,
   0.004600483,
   0.003793707,
   0.003153071,
   0.002639574,
   0.002224423,
   0.001886104,
   0.001608363,
   0.001378793,
   0.00118783,
   0.001028038,
   0.0008935876,
   0.0007798707,
   0.0006832208,
   0.0006006992,
   0.0005299356,
   0.0004690068,
   0.0004163433,
   0.0003706574,
   0.0003308869,
   0.0002961519,
   0.0002657197,
   0.0002389776,
   0.0002154113,
   0.0001945873,
   0.0001761386,
   0.0001597536,
   0.000145167,
   0.0001321517,
   0.000120513,
   0.0001100834,
   0.0001007186,
   9.229338e-05,
   8.469938e-05,
   7.784225e-05,
   7.163974e-05,
   6.601996e-05,
   6.091992e-05,
   5.628434e-05,
   5.206456e-05,
   4.821766e-05,
   4.470575e-05,
   4.149528e-05,
   3.855647e-05,
   3.586288e-05,
   3.339098e-05,
   3.111978e-05,
   2.903054e-05,
   2.71065e-05,
   2.533261e-05,
   2.369542e-05,
   2.21828e-05,
   2.078386e-05,
   1.948876e-05,
   1.828865e-05,
   1.717552e-05,
   1.614211e-05,
   1.518186e-05,
   1.428882e-05,
   1.345757e-05,
   1.26832e-05,
   1.196125e-05,
   1.128762e-05,
   1.06586e-05,
   1.00708e-05,
   9.521103e-06,
   9.006681e-06,
   8.524929e-06,
   8.073462e-06,
   7.650093e-06,
   7.252812e-06,
   6.879772e-06,
   6.529273e-06,
   6.199751e-06,
   5.889763e-06,
   5.597979e-06,
   5.323171e-06,
   5.064204e-06,
   4.82003e-06,
   4.589677e-06,
   4.372248e-06,
   4.16691e-06,
   3.97289e-06,
   3.789472e-06,
   3.789472e-06};
   graph = new TGraph(117,kpimisid_fx5,kpimisid_fy5);
   graph->SetName("kpimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run11");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_kpimisid5 = new TH1F("Graph_kpimisid5","Projection of fitmodel_br_bin_constr_run11",117,1743,2187);
   Graph_kpimisid5->SetMinimum(3.410525e-06);
   Graph_kpimisid5->SetMaximum(2.196414);
   Graph_kpimisid5->SetDirectory(0);
   Graph_kpimisid5->SetStats(0);
   Graph_kpimisid5->SetMarkerStyle(20);
   Graph_kpimisid5->GetXaxis()->SetNdivisions(505);
   Graph_kpimisid5->GetXaxis()->SetLabelFont(132);
   Graph_kpimisid5->GetXaxis()->SetLabelOffset(0.01);
   Graph_kpimisid5->GetXaxis()->SetLabelSize(0.06);
   Graph_kpimisid5->GetXaxis()->SetTitleSize(0.072);
   Graph_kpimisid5->GetXaxis()->SetTitleOffset(0.95);
   Graph_kpimisid5->GetXaxis()->SetTitleFont(132);
   Graph_kpimisid5->GetYaxis()->SetLabelFont(132);
   Graph_kpimisid5->GetYaxis()->SetLabelOffset(0.01);
   Graph_kpimisid5->GetYaxis()->SetLabelSize(0.06);
   Graph_kpimisid5->GetYaxis()->SetTitleSize(0.072);
   Graph_kpimisid5->GetYaxis()->SetTitleOffset(0.95);
   Graph_kpimisid5->GetYaxis()->SetTitleFont(132);
   Graph_kpimisid5->GetZaxis()->SetLabelFont(132);
   Graph_kpimisid5->GetZaxis()->SetLabelSize(0.06);
   Graph_kpimisid5->GetZaxis()->SetTitleSize(0.072);
   Graph_kpimisid5->GetZaxis()->SetTitleOffset(1.2);
   Graph_kpimisid5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_kpimisid5);
   
   graph->Draw("l");
   
   Double_t datad0_run1_fx3002[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run1_fy3002[74] = {
   23,
   17,
   23,
   26,
   19,
   26,
   21,
   17,
   20,
   13,
   17,
   26,
   21,
   23,
   17,
   21,
   30,
   10,
   20,
   22,
   18,
   15,
   24,
   26,
   11,
   16,
   17,
   15,
   26,
   20,
   21,
   20,
   13,
   9,
   24,
   21,
   16,
   12,
   23,
   9,
   11,
   17,
   20,
   13,
   24,
   18,
   24,
   21,
   28,
   23,
   13,
   9,
   19,
   17,
   16,
   19,
   25,
   17,
   12,
   16,
   17,
   15,
   21,
   23,
   22,
   15,
   24,
   14,
   12,
   19,
   22,
   20,
   12,
   14};
   Double_t datad0_run1_felx3002[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fely3002[74] = {
   4.760717,
   4.082184,
   4.760717,
   5.066015,
   4.320219,
   5.066015,
   4.545807,
   4.082184,
   4.434448,
   3.558662,
   4.082184,
   5.066015,
   4.545807,
   4.760717,
   4.082184,
   4.545807,
   5.446522,
   3.108694,
   4.434448,
   4.654502,
   4.202887,
   3.82938,
   4.864612,
   5.066015,
   3.265579,
   3.957801,
   4.082184,
   3.82938,
   5.066015,
   4.434448,
   4.545807,
   4.434448,
   3.558662,
   2.943461,
   4.864612,
   4.545807,
   3.957801,
   3.415266,
   4.760717,
   2.943461,
   3.265579,
   4.082184,
   4.434448,
   3.558662,
   4.864612,
   4.202887,
   4.864612,
   4.545807,
   5.259711,
   4.760717,
   3.558662,
   2.943461,
   4.320219,
   4.082184,
   3.957801,
   4.320219,
   4.966335,
   4.082184,
   3.415266,
   3.957801,
   4.082184,
   3.82938,
   4.545807,
   4.760717,
   4.654502,
   3.82938,
   4.864612,
   3.6965,
   3.415266,
   4.320219,
   4.654502,
   4.434448,
   3.415266,
   3.6965};
   Double_t datad0_run1_fehx3002[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fehy3002[74] = {
   5.865235,
   5.203719,
   5.865235,
   6.164324,
   5.435196,
   6.164324,
   5.655182,
   5.203719,
   5.546519,
   4.697573,
   5.203719,
   6.164324,
   5.655182,
   5.865235,
   5.203719,
   5.655182,
   6.538046,
   4.26695,
   5.546519,
   5.761366,
   5.321007,
   4.958738,
   5.966932,
   6.164324,
   4.416521,
   5.083066,
   5.203719,
   4.958738,
   6.164324,
   5.546519,
   5.655182,
   5.546519,
   4.697573,
   4.110204,
   5.966932,
   5.655182,
   5.083066,
   4.559819,
   5.865235,
   4.110204,
   4.416521,
   5.203719,
   5.546519,
   4.697573,
   5.966932,
   5.321007,
   5.966932,
   5.655182,
   6.354446,
   5.865235,
   4.697573,
   4.110204,
   5.435196,
   5.203719,
   5.083066,
   5.435196,
   6.066589,
   5.203719,
   4.559819,
   5.083066,
   5.203719,
   4.958738,
   5.655182,
   5.865235,
   5.761366,
   4.958738,
   5.966932,
   4.830381,
   4.559819,
   5.435196,
   5.761366,
   5.546519,
   4.559819,
   4.830381};
   grae = new TGraphAsymmErrors(74,datad0_run1_fx3002,datad0_run1_fy3002,datad0_run1_felx3002,datad0_run1_fehx3002,datad0_run1_fely3002,datad0_run1_fehy3002);
   grae->SetName("datad0_run1");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run13002 = new TH1F("Graph_datad0_run13002","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run13002->SetMinimum(3.008388);
   Graph_datad0_run13002->SetMaximum(39.5862);
   Graph_datad0_run13002->SetDirectory(0);
   Graph_datad0_run13002->SetStats(0);
   Graph_datad0_run13002->SetMarkerStyle(20);
   Graph_datad0_run13002->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run13002->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run13002->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13002->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run13002->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run13002->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13002->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run13002->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run13002->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13002->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run13002->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run13002->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13002->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run13002->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run13002->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run13002->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run13002->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run13002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run13002);
   
   grae->Draw("p");
   
   TH1D *frame_56dd620__2 = new TH1D("frame_56dd620__2","",100,1780,2150);
   frame_56dd620__2->SetBinContent(1,38.36495);
   frame_56dd620__2->SetMaximum(76.7299);
   frame_56dd620__2->SetEntries(1);
   frame_56dd620__2->SetDirectory(0);
   frame_56dd620__2->SetStats(0);
   frame_56dd620__2->SetMarkerStyle(20);
   frame_56dd620__2->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_56dd620__2->GetXaxis()->SetLabelFont(132);
   frame_56dd620__2->GetXaxis()->SetLabelOffset(0.01);
   frame_56dd620__2->GetXaxis()->SetLabelSize(0.06);
   frame_56dd620__2->GetXaxis()->SetTitleSize(0.072);
   frame_56dd620__2->GetXaxis()->SetTitleOffset(0.95);
   frame_56dd620__2->GetXaxis()->SetTitleFont(132);
   frame_56dd620__2->GetYaxis()->SetTitle("Candidates / ( 5.0 MeV/#it{c}^{2} )");
   frame_56dd620__2->GetYaxis()->SetLabelFont(132);
   frame_56dd620__2->GetYaxis()->SetLabelOffset(0.01);
   frame_56dd620__2->GetYaxis()->SetLabelSize(0.06);
   frame_56dd620__2->GetYaxis()->SetTitleSize(0.072);
   frame_56dd620__2->GetYaxis()->SetTitleOffset(0.95);
   frame_56dd620__2->GetYaxis()->SetTitleFont(132);
   frame_56dd620__2->GetZaxis()->SetLabelFont(132);
   frame_56dd620__2->GetZaxis()->SetLabelSize(0.06);
   frame_56dd620__2->GetZaxis()->SetTitleSize(0.072);
   frame_56dd620__2->GetZaxis()->SetTitleOffset(1.2);
   frame_56dd620__2->GetZaxis()->SetTitleFont(132);
   frame_56dd620__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.15  #leq BDT < 0.333}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_d0_run11->Modified();
   canvas_cut_d0_run11->cd();
   canvas_cut_d0_run11->SetSelected(canvas_cut_d0_run11);
}


==> figs/Fig3b.C <==
void SData_DALL_MagAll_CD0mumu_deltam_d0cut_Run1_bin1_paper()
{
//=========Macro generated from canvas: canvas_cut_deltam_run11/canvas_cut_deltam_run11
//=========  (Tue Dec 20 13:48:16 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_deltam_run11 = new TCanvas("canvas_cut_deltam_run11", "canvas_cut_deltam_run11",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_deltam_run11->SetHighLightColor(2);
   canvas_cut_deltam_run11->Range(137.6296,-21.06685,151.7037,110.601);
   canvas_cut_deltam_run11->SetFillColor(0);
   canvas_cut_deltam_run11->SetBorderMode(0);
   canvas_cut_deltam_run11->SetBorderSize(2);
   canvas_cut_deltam_run11->SetTickx(1);
   canvas_cut_deltam_run11->SetTicky(1);
   canvas_cut_deltam_run11->SetLeftMargin(0.14);
   canvas_cut_deltam_run11->SetRightMargin(0.05);
   canvas_cut_deltam_run11->SetTopMargin(0.05);
   canvas_cut_deltam_run11->SetBottomMargin(0.16);
   canvas_cut_deltam_run11->SetFrameBorderMode(0);
   canvas_cut_deltam_run11->SetFrameBorderMode(0);
   
   TH1D *frame_474e0a0__3 = new TH1D("frame_474e0a0__3","",100,139.6,151);
   frame_474e0a0__3->SetBinContent(1,52.00879);
   frame_474e0a0__3->SetMaximum(104.0176);
   frame_474e0a0__3->SetEntries(1);
   frame_474e0a0__3->SetDirectory(0);
   frame_474e0a0__3->SetStats(0);
   frame_474e0a0__3->SetMarkerStyle(20);
   frame_474e0a0__3->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_474e0a0__3->GetXaxis()->SetLabelFont(132);
   frame_474e0a0__3->GetXaxis()->SetLabelOffset(0.01);
   frame_474e0a0__3->GetXaxis()->SetLabelSize(0.06);
   frame_474e0a0__3->GetXaxis()->SetTitleSize(0.072);
   frame_474e0a0__3->GetXaxis()->SetTitleOffset(0.95);
   frame_474e0a0__3->GetXaxis()->SetTitleFont(132);
   frame_474e0a0__3->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_474e0a0__3->GetYaxis()->SetLabelFont(132);
   frame_474e0a0__3->GetYaxis()->SetLabelOffset(0.01);
   frame_474e0a0__3->GetYaxis()->SetLabelSize(0.06);
   frame_474e0a0__3->GetYaxis()->SetTitleSize(0.072);
   frame_474e0a0__3->GetYaxis()->SetTitleOffset(0.95);
   frame_474e0a0__3->GetYaxis()->SetTitleFont(132);
   frame_474e0a0__3->GetZaxis()->SetLabelFont(132);
   frame_474e0a0__3->GetZaxis()->SetLabelSize(0.06);
   frame_474e0a0__3->GetZaxis()->SetTitleSize(0.072);
   frame_474e0a0__3->GetZaxis()->SetTitleOffset(1.2);
   frame_474e0a0__3->GetZaxis()->SetTitleFont(132);
   frame_474e0a0__3->Draw("FUNC");
   
   Double_t datadeltam_run1_fx3003[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run1_fy3003[60] = {
   3,
   5,
   7,
   14,
   15,
   9,
   8,
   12,
   18,
   10,
   17,
   18,
   26,
   15,
   23,
   19,
   27,
   21,
   20,
   22,
   19,
   27,
   21,
   19,
   24,
   19,
   28,
   25,
   25,
   36,
   32,
   23,
   33,
   24,
   32,
   26,
   18,
   36,
   24,
   32,
   20,
   23,
   24,
   35,
   31,
   19,
   36,
   29,
   31,
   29,
   30,
   36,
   31,
   36,
   31,
   26,
   33,
   42,
   22,
   22};
   Double_t datadeltam_run1_felx3003[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fely3003[60] = {
   1.632705,
   2.159691,
   2.58147,
   3.6965,
   3.82938,
   2.943461,
   2.768386,
   3.415266,
   4.202887,
   3.108694,
   4.082184,
   4.202887,
   5.066015,
   3.82938,
   4.760717,
   4.320219,
   5.163771,
   4.545807,
   4.434448,
   4.654502,
   4.320219,
   5.163771,
   4.545807,
   4.320219,
   4.864612,
   4.320219,
   5.259711,
   4.966335,
   4.966335,
   5.971996,
   5.627135,
   4.760717,
   5.715302,
   4.864612,
   5.627135,
   5.066015,
   4.202887,
   5.971996,
   4.864612,
   5.627135,
   4.434448,
   4.760717,
   4.864612,
   5.887675,
   5.537565,
   4.320219,
   5.971996,
   5.353932,
   5.537565,
   5.353932,
   5.446522,
   5.971996,
   5.537565,
   5.971996,
   5.537565,
   5.066015,
   5.715302,
   6.454831,
   4.654502,
   4.654502};
   Double_t datadeltam_run1_fehx3003[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fehy3003[60] = {
   2.918186,
   3.382473,
   3.770281,
   4.830381,
   4.958738,
   4.110204,
   3.945142,
   4.559819,
   5.321007,
   4.26695,
   5.203719,
   5.321007,
   6.164324,
   4.958738,
   5.865235,
   5.435196,
   6.260244,
   5.655182,
   5.546519,
   5.761366,
   5.435196,
   6.260244,
   5.655182,
   5.435196,
   5.966932,
   5.435196,
   6.354446,
   6.066589,
   6.066589,
   7.055545,
   6.715753,
   5.865235,
   6.802567,
   5.966932,
   6.715753,
   6.164324,
   5.321007,
   7.055545,
   5.966932,
   6.715753,
   5.546519,
   5.865235,
   5.966932,
   6.97241,
   6.627601,
   5.435196,
   7.055545,
   6.44702,
   6.627601,
   6.44702,
   6.538046,
   7.055545,
   6.627601,
   7.055545,
   6.627601,
   6.164324,
   6.802567,
   7.53218,
   5.761366,
   5.761366};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,datadeltam_run1_fx3003,datadeltam_run1_fy3003,datadeltam_run1_felx3003,datadeltam_run1_fehx3003,datadeltam_run1_fely3003,datadeltam_run1_fehy3003);
   grae->SetName("datadeltam_run1");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run13003 = new TH1F("Graph_datadeltam_run13003","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run13003->SetMinimum(1.230566);
   Graph_datadeltam_run13003->SetMaximum(54.34867);
   Graph_datadeltam_run13003->SetDirectory(0);
   Graph_datadeltam_run13003->SetStats(0);
   Graph_datadeltam_run13003->SetMarkerStyle(20);
   Graph_datadeltam_run13003->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run13003->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run13003->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13003->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13003->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13003->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13003->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run13003->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run13003->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13003->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13003->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13003->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13003->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run13003->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run13003->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13003->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13003->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run13003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run13003);
   
   grae->Draw("p");
   
   Double_t fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx6[104] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.958,
   145.072,
   145.186,
   145.3,
   145.357,
   145.414,
   145.471,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy6[104] = {
   0.4048534,
   1.869442,
   3.233907,
   4.505953,
   5.692695,
   6.8007,
   7.836031,
   8.804284,
   9.710625,
   10.55982,
   11.35629,
   12.10407,
   12.80694,
   13.46834,
   14.09149,
   14.67933,
   15.23459,
   15.75978,
   16.25722,
   16.72906,
   17.17728,
   17.6037,
   18.01002,
   18.39777,
   18.7684,
   19.12325,
   19.46352,
   19.79035,
   20.10479,
   20.40782,
   20.70032,
   20.98315,
   21.25707,
   21.52283,
   21.78112,
   22.03261,
   22.278,
   22.518,
   22.75351,
   22.9857,
   23.21633,
   23.44827,
   23.68639,
   23.93916,
   24.22119,
   24.55675,
   24.98354,
   25.55614,
   26.31923,
   27.19956,
   27.99237,
   28.26654,
   28.42071,
   28.44554,
   28.35155,
   27.92501,
   27.41748,
   27.03205,
   26.84185,
   26.79504,
   26.83928,
   26.93792,
   27.06758,
   27.21438,
   27.37046,
   27.53144,
   27.69491,
   27.85955,
   28.02465,
   28.18982,
   28.35488,
   28.51972,
   28.6843,
   28.84863,
   29.01271,
   29.17655,
   29.34019,
   29.50364,
   29.66693,
   29.83008,
   29.99311,
   30.15603,
   30.31887,
   30.48164,
   30.64435,
   30.807,
   30.96962,
   31.13221,
   31.29477,
   31.45732,
   31.61985,
   31.78237,
   31.94489,
   32.10741,
   32.26992,
   32.43244,
   32.59496,
   32.75748,
   32.92001,
   33.08254,
   33.24508,
   33.40761,
   33.57015,
   33.57015};
   TGraph *graph = new TGraph(104,fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx6,fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy6);
   graph->SetName("fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run11");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6 = new TH1F("Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6","Projection of fitmodel_br_bin_constr_run11",104,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->SetMinimum(0.3643681);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->SetMaximum(36.88668);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->SetStats(0);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]6);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run01]_Range[full]_NormRange[full]_fx7[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.673,
   144.73,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.9438,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5422,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.8558,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run01]_Range[full]_NormRange[full]_fy7[147] = {
   0.0008579525,
   0.0008838546,
   0.0009111101,
   0.0009398208,
   0.0009700989,
   0.001002068,
   0.001035863,
   0.001071636,
   0.001109554,
   0.001149803,
   0.001192589,
   0.001238145,
   0.001286729,
   0.001338634,
   0.001394189,
   0.001453767,
   0.00151779,
   0.001586742,
   0.001661174,
   0.001741721,
   0.001829116,
   0.001924209,
   0.002027993,
   0.00214163,
   0.002266493,
   0.002404211,
   0.002556732,
   0.002726402,
   0.002916071,
   0.003129231,
   0.003370202,
   0.003644388,
   0.003958629,
   0.0043217,
   0.004745023,
   0.005243722,
   0.005838201,
   0.006556605,
   0.007438744,
   0.008542628,
   0.009955826,
   0.0118163,
   0.01435319,
   0.01797349,
   0.02346661,
   0.02738685,
   0.03256163,
   0.03964187,
   0.04422793,
   0.04979124,
   0.05665337,
   0.06528686,
   0.07641226,
   0.08324394,
   0.09117889,
   0.1102368,
   0.1318275,
   0.1557639,
   0.1818483,
   0.2097653,
   0.239078,
   0.2995689,
   0.3293426,
   0.357751,
   0.3839684,
   0.407185,
   0.4174295,
   0.4266481,
   0.4347624,
   0.4417022,
   0.4474069,
   0.4518259,
   0.45492,
   0.4566614,
   0.4570346,
   0.4560361,
   0.453675,
   0.4499724,
   0.4449614,
   0.4386865,
   0.4312028,
   0.4225756,
   0.4128788,
   0.4021946,
   0.3782246,
   0.351435,
   0.3226428,
   0.2623138,
   0.2322968,
   0.2032577,
   0.1757246,
   0.1501067,
   0.1267172,
   0.1165756,
   0.1077535,
   0.09319384,
   0.08171636,
   0.07247105,
   0.06488858,
   0.05857451,
   0.0532476,
   0.04478564,
   0.03839794,
   0.03343058,
   0.02625895,
   0.02137764,
   0.01787188,
   0.01525,
   0.01322618,
   0.0116238,
   0.0103284,
   0.009262754,
   0.008373068,
   0.007620799,
   0.006977671,
   0.006422514,
   0.005939184,
   0.005515177,
   0.005140672,
   0.004807854,
   0.004510433,
   0.004243298,
   0.004002254,
   0.003783827,
   0.003585123,
   0.003403706,
   0.003237519,
   0.003084809,
   0.002944078,
   0.002814035,
   0.002693564,
   0.002581696,
   0.002477584,
   0.002380487,
   0.002289754,
   0.002204808,
   0.00212514,
   0.002050296,
   0.001979872,
   0.001913507,
   0.001850877,
   0.00179169,
   0.001735684,
   0.001682623,
   0.00163229,
   0.001584491,
   0.001584491};
   graph = new TGraph(147,fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run01]_Range[full]_NormRange[full]_fx7,fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run01]_Range[full]_NormRange[full]_fy7);
   graph->SetName("fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run01]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run11");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7 = new TH1F("Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7","Projection of fitmodel_br_bin_constr_run11",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->SetMinimum(0.0007721572);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->SetMaximum(0.5026522);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->SetStats(0);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run01]_Range[full]_NormRange[full]7);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run01]_Range[full]_NormRange[full]_fx8[102] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.958,
   145.072,
   145.186,
   145.3,
   145.414,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run01]_Range[full]_NormRange[full]_fy8[102] = {
   0.4027214,
   1.865948,
   3.229106,
   4.499893,
   5.685413,
   6.792227,
   7.826388,
   8.793484,
   9.698674,
   10.54672,
   11.34202,
   12.08863,
   12.79029,
   13.45046,
   14.07234,
   14.65886,
   15.21276,
   15.73653,
   16.2325,
   16.7028,
   17.14941,
   17.57415,
   17.9787,
   18.36462,
   18.73334,
   19.08617,
   19.42436,
   19.74901,
   20.06118,
   20.36181,
   20.65181,
   20.93198,
   21.20309,
   21.46583,
   21.72084,
   21.96872,
   22.21002,
   22.44524,
   22.67485,
   22.89928,
   23.11894,
   23.33418,
   23.54535,
   23.75276,
   23.9567,
   24.15744,
   24.35522,
   24.55027,
   24.74281,
   24.93301,
   25.12107,
   25.30715,
   25.4914,
   25.67396,
   25.85497,
   26.03453,
   26.21277,
   26.38978,
   26.56565,
   26.74049,
   26.91436,
   27.08734,
   27.2595,
   27.4309,
   27.6016,
   27.77165,
   27.94111,
   28.11001,
   28.27841,
   28.44634,
   28.61384,
   28.78094,
   28.94766,
   29.11405,
   29.28012,
   29.44591,
   29.61142,
   29.77669,
   29.94173,
   30.10655,
   30.27119,
   30.43564,
   30.59993,
   30.76407,
   30.92806,
   31.09192,
   31.25567,
   31.4193,
   31.58283,
   31.74627,
   31.90961,
   32.07288,
   32.23607,
   32.3992,
   32.56226,
   32.72526,
   32.88821,
   33.05111,
   33.21396,
   33.37677,
   33.53954,
   33.53954};
   graph = new TGraph(102,fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run01]_Range[full]_NormRange[full]_fx8,fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run01]_Range[full]_NormRange[full]_fy8);
   graph->SetName("fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run01]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run11");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8 = new TH1F("Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8","Projection of fitmodel_br_bin_constr_run11",102,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->SetMinimum(0.3624493);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->SetMaximum(36.85322);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->SetStats(0);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run01]_Range[full]_NormRange[full]8);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run01]_Range[full]_NormRange[full]_fx9[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.7585,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.528,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.0695,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run01]_Range[full]_NormRange[full]_fy9[147] = {
   0.0009311317,
   0.001089805,
   0.001271675,
   0.001479423,
   0.001715923,
   0.001984233,
   0.002287582,
   0.00262936,
   0.003013096,
   0.00344243,
   0.003921091,
   0.004452852,
   0.005041495,
   0.005690761,
   0.006404298,
   0.007185601,
   0.008037954,
   0.008964361,
   0.009967477,
   0.01104954,
   0.01221231,
   0.013457,
   0.01478419,
   0.01619386,
   0.0176853,
   0.01925714,
   0.02090744,
   0.02263384,
   0.02443381,
   0.02630521,
   0.02824715,
   0.0302615,
   0.03235544,
   0.03454597,
   0.0368676,
   0.03938604,
   0.04222254,
   0.04559772,
   0.04991127,
   0.05588757,
   0.06484221,
   0.07916694,
   0.1031954,
   0.1210817,
   0.1446858,
   0.1758957,
   0.2171505,
   0.2715379,
   0.3428555,
   0.3862405,
   0.435584,
   0.4915204,
   0.554687,
   0.6256996,
   0.7051207,
   0.7934183,
   0.8909163,
   0.9977355,
   1.113728,
   1.238405,
   1.37087,
   1.65316,
   1.943298,
   2.083642,
   2.215916,
   2.336149,
   2.440396,
   2.485357,
   2.524977,
   2.558877,
   2.58673,
   2.60826,
   2.623252,
   2.631553,
   2.63308,
   2.627818,
   2.61582,
   2.597209,
   2.572172,
   2.540961,
   2.50388,
   2.413581,
   2.304607,
   2.180739,
   2.045953,
   1.904183,
   1.614082,
   1.33477,
   1.204521,
   1.082355,
   0.9690497,
   0.8649886,
   0.7702377,
   0.6846127,
   0.6077436,
   0.5391311,
   0.4781939,
   0.4243072,
   0.3768324,
   0.3351391,
   0.2667087,
   0.214624,
   0.1751876,
   0.1454073,
   0.1229275,
   0.1059285,
   0.08317079,
   0.06967946,
   0.06129532,
   0.05572374,
   0.05170265,
   0.04853736,
   0.04584507,
   0.04341525,
   0.04113322,
   0.03893804,
   0.03679914,
   0.03470306,
   0.03264602,
   0.03062954,
   0.02865792,
   0.02673671,
   0.02487183,
   0.02306902,
   0.02133349,
   0.01966978,
   0.01808162,
   0.0165719,
   0.01514266,
   0.01379511,
   0.01252969,
   0.0113461,
   0.0102434,
   0.009220019,
   0.008273888,
   0.007402482,
   0.006602901,
   0.005871942,
   0.005206168,
   0.004601973,
   0.004055639,
   0.003563394,
   0.003121459,
   0.002726093,
   0.002373629,
   0.002060508,
   0.002060508};
   graph = new TGraph(147,fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run01]_Range[full]_NormRange[full]_fx9,fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run01]_Range[full]_NormRange[full]_fy9);
   graph->SetName("fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run01]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run11");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9 = new TH1F("Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9","Projection of fitmodel_br_bin_constr_run11",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->SetMinimum(0.0008380185);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->SetMaximum(2.896295);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->SetStats(0);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run01]_Range[full]_NormRange[full]9);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run01]_Range[full]_NormRange[full]_fx10[129] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   142.963,
   143.02,
   143.077,
   143.134,
   143.191,
   143.248,
   143.305,
   143.362,
   143.419,
   143.476,
   143.533,
   143.59,
   143.647,
   143.704,
   143.818,
   143.932,
   143.989,
   144.046,
   144.103,
   144.16,
   144.217,
   144.274,
   144.331,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.787,
   144.844,
   144.958,
   145.072,
   145.129,
   145.186,
   145.243,
   145.3,
   145.357,
   145.414,
   145.471,
   145.528,
   145.585,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.497,
   146.554,
   146.611,
   146.668,
   146.725,
   146.782,
   146.839,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run01]_Range[full]_NormRange[full]_fy10[129] = {
   1.905224e-05,
   2.023797e-05,
   2.145328e-05,
   2.26948e-05,
   2.395879e-05,
   2.524115e-05,
   2.653746e-05,
   2.784297e-05,
   2.915264e-05,
   3.046115e-05,
   3.176299e-05,
   3.305247e-05,
   3.432378e-05,
   3.557116e-05,
   3.678907e-05,
   3.797264e-05,
   3.91186e-05,
   4.022725e-05,
   4.130677e-05,
   4.238199e-05,
   4.351193e-05,
   4.482299e-05,
   4.656859e-05,
   4.923034e-05,
   5.367874e-05,
   6.141027e-05,
   7.486795e-05,
   9.782839e-05,
   0.0001357982,
   0.0001963081,
   0.0002379366,
   0.0002889349,
   0.0003507461,
   0.0004248493,
   0.000512707,
   0.0006157009,
   0.0007350565,
   0.0008717594,
   0.001026467,
   0.001199418,
   0.001390351,
   0.00159843,
   0.001822191,
   0.002059508,
   0.002563047,
   0.003079692,
   0.00333173,
   0.003573122,
   0.003799037,
   0.004004893,
   0.00418656,
   0.004340551,
   0.004464186,
   0.00455573,
   0.004614478,
   0.004640797,
   0.004636111,
   0.004602842,
   0.004544289,
   0.004464481,
   0.00436799,
   0.004259723,
   0.004027909,
   0.003807152,
   0.003711066,
   0.003628683,
   0.003562217,
   0.003513121,
   0.003482089,
   0.003469107,
   0.003473514,
   0.00349409,
   0.003529154,
   0.003576663,
   0.00369966,
   0.003843281,
   0.00398775,
   0.004115252,
   0.00416792,
   0.004211137,
   0.004243662,
   0.004264496,
   0.004272879,
   0.004268284,
   0.004250407,
   0.004219151,
   0.004174617,
   0.004117086,
   0.004047002,
   0.003964961,
   0.003871686,
   0.003768015,
   0.003533291,
   0.003269064,
   0.002984263,
   0.002687928,
   0.002388717,
   0.0020945,
   0.001812037,
   0.001546784,
   0.001302788,
   0.001082697,
   0.0008878506,
   0.0007184315,
   0.0005736682,
   0.0004520523,
   0.0003515596,
   0.0002698553,
   0.0002044736,
   0.0001529636,
   0.0001129999,
   8.245844e-05,
   5.946108e-05,
   4.239431e-05,
   2.990764e-05,
   2.089758e-05,
   1.448257e-05,
   9.973196e-06,
   6.841111e-06,
   4.689234e-06,
   3.224673e-06,
   2.235258e-06,
   1.569963e-06,
   1.123087e-06,
   8.218449e-07,
   6.168877e-07,
   4.752437e-07,
   3.751769e-07,
   3.751769e-07};
   graph = new TGraph(129,fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run01]_Range[full]_NormRange[full]_fx10,fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run01]_Range[full]_NormRange[full]_fy10);
   graph->SetName("fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run01]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run11");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10 = new TH1F("Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10","Projection of fitmodel_br_bin_constr_run11",129,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->SetMinimum(3.376592e-07);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->SetMaximum(0.005104839);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->SetStats(0);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run11_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run01]_Range[full]_NormRange[full]10);
   
   graph->Draw("l");
   
   Double_t datadeltam_run1_fx3004[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run1_fy3004[60] = {
   3,
   5,
   7,
   14,
   15,
   9,
   8,
   12,
   18,
   10,
   17,
   18,
   26,
   15,
   23,
   19,
   27,
   21,
   20,
   22,
   19,
   27,
   21,
   19,
   24,
   19,
   28,
   25,
   25,
   36,
   32,
   23,
   33,
   24,
   32,
   26,
   18,
   36,
   24,
   32,
   20,
   23,
   24,
   35,
   31,
   19,
   36,
   29,
   31,
   29,
   30,
   36,
   31,
   36,
   31,
   26,
   33,
   42,
   22,
   22};
   Double_t datadeltam_run1_felx3004[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fely3004[60] = {
   1.632705,
   2.159691,
   2.58147,
   3.6965,
   3.82938,
   2.943461,
   2.768386,
   3.415266,
   4.202887,
   3.108694,
   4.082184,
   4.202887,
   5.066015,
   3.82938,
   4.760717,
   4.320219,
   5.163771,
   4.545807,
   4.434448,
   4.654502,
   4.320219,
   5.163771,
   4.545807,
   4.320219,
   4.864612,
   4.320219,
   5.259711,
   4.966335,
   4.966335,
   5.971996,
   5.627135,
   4.760717,
   5.715302,
   4.864612,
   5.627135,
   5.066015,
   4.202887,
   5.971996,
   4.864612,
   5.627135,
   4.434448,
   4.760717,
   4.864612,
   5.887675,
   5.537565,
   4.320219,
   5.971996,
   5.353932,
   5.537565,
   5.353932,
   5.446522,
   5.971996,
   5.537565,
   5.971996,
   5.537565,
   5.066015,
   5.715302,
   6.454831,
   4.654502,
   4.654502};
   Double_t datadeltam_run1_fehx3004[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fehy3004[60] = {
   2.918186,
   3.382473,
   3.770281,
   4.830381,
   4.958738,
   4.110204,
   3.945142,
   4.559819,
   5.321007,
   4.26695,
   5.203719,
   5.321007,
   6.164324,
   4.958738,
   5.865235,
   5.435196,
   6.260244,
   5.655182,
   5.546519,
   5.761366,
   5.435196,
   6.260244,
   5.655182,
   5.435196,
   5.966932,
   5.435196,
   6.354446,
   6.066589,
   6.066589,
   7.055545,
   6.715753,
   5.865235,
   6.802567,
   5.966932,
   6.715753,
   6.164324,
   5.321007,
   7.055545,
   5.966932,
   6.715753,
   5.546519,
   5.865235,
   5.966932,
   6.97241,
   6.627601,
   5.435196,
   7.055545,
   6.44702,
   6.627601,
   6.44702,
   6.538046,
   7.055545,
   6.627601,
   7.055545,
   6.627601,
   6.164324,
   6.802567,
   7.53218,
   5.761366,
   5.761366};
   grae = new TGraphAsymmErrors(60,datadeltam_run1_fx3004,datadeltam_run1_fy3004,datadeltam_run1_felx3004,datadeltam_run1_fehx3004,datadeltam_run1_fely3004,datadeltam_run1_fehy3004);
   grae->SetName("datadeltam_run1");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run13004 = new TH1F("Graph_datadeltam_run13004","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run13004->SetMinimum(1.230566);
   Graph_datadeltam_run13004->SetMaximum(54.34867);
   Graph_datadeltam_run13004->SetDirectory(0);
   Graph_datadeltam_run13004->SetStats(0);
   Graph_datadeltam_run13004->SetMarkerStyle(20);
   Graph_datadeltam_run13004->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run13004->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run13004->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13004->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13004->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13004->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13004->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run13004->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run13004->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13004->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13004->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13004->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13004->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run13004->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run13004->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13004->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13004->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run13004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run13004);
   
   grae->Draw("p");
   
   TH1D *frame_474e0a0__4 = new TH1D("frame_474e0a0__4","",100,139.6,151);
   frame_474e0a0__4->SetBinContent(1,52.00879);
   frame_474e0a0__4->SetMaximum(104.0176);
   frame_474e0a0__4->SetEntries(1);
   frame_474e0a0__4->SetDirectory(0);
   frame_474e0a0__4->SetStats(0);
   frame_474e0a0__4->SetMarkerStyle(20);
   frame_474e0a0__4->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_474e0a0__4->GetXaxis()->SetLabelFont(132);
   frame_474e0a0__4->GetXaxis()->SetLabelOffset(0.01);
   frame_474e0a0__4->GetXaxis()->SetLabelSize(0.06);
   frame_474e0a0__4->GetXaxis()->SetTitleSize(0.072);
   frame_474e0a0__4->GetXaxis()->SetTitleOffset(0.95);
   frame_474e0a0__4->GetXaxis()->SetTitleFont(132);
   frame_474e0a0__4->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_474e0a0__4->GetYaxis()->SetLabelFont(132);
   frame_474e0a0__4->GetYaxis()->SetLabelOffset(0.01);
   frame_474e0a0__4->GetYaxis()->SetLabelSize(0.06);
   frame_474e0a0__4->GetYaxis()->SetTitleSize(0.072);
   frame_474e0a0__4->GetYaxis()->SetTitleOffset(0.95);
   frame_474e0a0__4->GetYaxis()->SetTitleFont(132);
   frame_474e0a0__4->GetZaxis()->SetLabelFont(132);
   frame_474e0a0__4->GetZaxis()->SetLabelSize(0.06);
   frame_474e0a0__4->GetZaxis()->SetTitleSize(0.072);
   frame_474e0a0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_474e0a0__4->GetZaxis()->SetTitleFont(132);
   frame_474e0a0__4->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.15  #leq BDT < 0.333}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_deltam_run11->Modified();
   canvas_cut_deltam_run11->cd();
   canvas_cut_deltam_run11->SetSelected(canvas_cut_deltam_run11);
}


==> figs/Fig3c.C <==
void SData_DALL_MagAll_CD0mumu_d0mass_dstcut_Run1_bin2_paper()
{
//=========Macro generated from canvas: canvas_cut_d0_run12/canvas_cut_d0_run12
//=========  (Tue Dec 20 13:48:18 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_d0_run12 = new TCanvas("canvas_cut_d0_run12", "canvas_cut_d0_run12",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_d0_run12->SetHighLightColor(2);
   canvas_cut_d0_run12->Range(1716.049,-14.14613,2172.84,74.26718);
   canvas_cut_d0_run12->SetFillColor(0);
   canvas_cut_d0_run12->SetBorderMode(0);
   canvas_cut_d0_run12->SetBorderSize(2);
   canvas_cut_d0_run12->SetTickx(1);
   canvas_cut_d0_run12->SetTicky(1);
   canvas_cut_d0_run12->SetLeftMargin(0.14);
   canvas_cut_d0_run12->SetRightMargin(0.05);
   canvas_cut_d0_run12->SetTopMargin(0.05);
   canvas_cut_d0_run12->SetBottomMargin(0.16);
   canvas_cut_d0_run12->SetFrameBorderMode(0);
   canvas_cut_d0_run12->SetFrameBorderMode(0);
   
   TH1D *frame_4bc84e0__17 = new TH1D("frame_4bc84e0__17","",100,1780,2150);
   frame_4bc84e0__17->SetBinContent(1,34.92326);
   frame_4bc84e0__17->SetMaximum(69.84651);
   frame_4bc84e0__17->SetEntries(1);
   frame_4bc84e0__17->SetDirectory(0);
   frame_4bc84e0__17->SetStats(0);
   frame_4bc84e0__17->SetMarkerStyle(20);
   frame_4bc84e0__17->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_4bc84e0__17->GetXaxis()->SetLabelFont(132);
   frame_4bc84e0__17->GetXaxis()->SetLabelOffset(0.01);
   frame_4bc84e0__17->GetXaxis()->SetLabelSize(0.06);
   frame_4bc84e0__17->GetXaxis()->SetTitleSize(0.072);
   frame_4bc84e0__17->GetXaxis()->SetTitleOffset(0.95);
   frame_4bc84e0__17->GetXaxis()->SetTitleFont(132);
   frame_4bc84e0__17->GetYaxis()->SetTitle("Candidates / ( 5.0 MeV/#it{c}^{2} )");
   frame_4bc84e0__17->GetYaxis()->SetLabelFont(132);
   frame_4bc84e0__17->GetYaxis()->SetLabelOffset(0.01);
   frame_4bc84e0__17->GetYaxis()->SetLabelSize(0.06);
   frame_4bc84e0__17->GetYaxis()->SetTitleSize(0.072);
   frame_4bc84e0__17->GetYaxis()->SetTitleOffset(0.95);
   frame_4bc84e0__17->GetYaxis()->SetTitleFont(132);
   frame_4bc84e0__17->GetZaxis()->SetLabelFont(132);
   frame_4bc84e0__17->GetZaxis()->SetLabelSize(0.06);
   frame_4bc84e0__17->GetZaxis()->SetTitleSize(0.072);
   frame_4bc84e0__17->GetZaxis()->SetTitleOffset(1.2);
   frame_4bc84e0__17->GetZaxis()->SetTitleFont(132);
   frame_4bc84e0__17->Draw("FUNC");
   
   Double_t datad0_run1_fx3017[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run1_fy3017[74] = {
   22,
   24,
   16,
   24,
   23,
   20,
   20,
   21,
   19,
   21,
   14,
   20,
   24,
   22,
   27,
   25,
   19,
   19,
   21,
   9,
   18,
   12,
   13,
   21,
   15,
   16,
   17,
   13,
   10,
   18,
   15,
   13,
   20,
   21,
   12,
   12,
   10,
   17,
   25,
   8,
   8,
   15,
   12,
   26,
   22,
   15,
   17,
   14,
   18,
   10,
   10,
   11,
   14,
   9,
   9,
   21,
   10,
   11,
   22,
   18,
   9,
   11,
   14,
   13,
   12,
   13,
   6,
   11,
   12,
   13,
   15,
   7,
   11,
   17};
   Double_t datad0_run1_felx3017[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fely3017[74] = {
   4.654502,
   4.864612,
   3.957801,
   4.864612,
   4.760717,
   4.434448,
   4.434448,
   4.545807,
   4.320219,
   4.545807,
   3.6965,
   4.434448,
   4.864612,
   4.654502,
   5.163771,
   4.966335,
   4.320219,
   4.320219,
   4.545807,
   2.943461,
   4.202887,
   3.415266,
   3.558662,
   4.545807,
   3.82938,
   3.957801,
   4.082184,
   3.558662,
   3.108694,
   4.202887,
   3.82938,
   3.558662,
   4.434448,
   4.545807,
   3.415266,
   3.415266,
   3.108694,
   4.082184,
   4.966335,
   2.768386,
   2.768386,
   3.82938,
   3.415266,
   5.066015,
   4.654502,
   3.82938,
   4.082184,
   3.6965,
   4.202887,
   3.108694,
   3.108694,
   3.265579,
   3.6965,
   2.943461,
   2.943461,
   4.545807,
   3.108694,
   3.265579,
   4.654502,
   4.202887,
   2.943461,
   3.265579,
   3.6965,
   3.558662,
   3.415266,
   3.558662,
   2.379931,
   3.265579,
   3.415266,
   3.558662,
   3.82938,
   2.58147,
   3.265579,
   4.082184};
   Double_t datad0_run1_fehx3017[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fehy3017[74] = {
   5.761366,
   5.966932,
   5.083066,
   5.966932,
   5.865235,
   5.546519,
   5.546519,
   5.655182,
   5.435196,
   5.655182,
   4.830381,
   5.546519,
   5.966932,
   5.761366,
   6.260244,
   6.066589,
   5.435196,
   5.435196,
   5.655182,
   4.110204,
   5.321007,
   4.559819,
   4.697573,
   5.655182,
   4.958738,
   5.083066,
   5.203719,
   4.697573,
   4.26695,
   5.321007,
   4.958738,
   4.697573,
   5.546519,
   5.655182,
   4.559819,
   4.559819,
   4.26695,
   5.203719,
   6.066589,
   3.945142,
   3.945142,
   4.958738,
   4.559819,
   6.164324,
   5.761366,
   4.958738,
   5.203719,
   4.830381,
   5.321007,
   4.26695,
   4.26695,
   4.416521,
   4.830381,
   4.110204,
   4.110204,
   5.655182,
   4.26695,
   4.416521,
   5.761366,
   5.321007,
   4.110204,
   4.416521,
   4.830381,
   4.697573,
   4.559819,
   4.697573,
   3.583642,
   4.416521,
   4.559819,
   4.697573,
   4.958738,
   3.770281,
   4.416521,
   5.203719};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(74,datad0_run1_fx3017,datad0_run1_fy3017,datad0_run1_felx3017,datad0_run1_fehx3017,datad0_run1_fely3017,datad0_run1_fehy3017);
   grae->SetName("datad0_run1");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run13017 = new TH1F("Graph_datad0_run13017","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run13017->SetMinimum(0.6560511);
   Graph_datad0_run13017->SetMaximum(36.22426);
   Graph_datad0_run13017->SetDirectory(0);
   Graph_datad0_run13017->SetStats(0);
   Graph_datad0_run13017->SetMarkerStyle(20);
   Graph_datad0_run13017->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run13017->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run13017->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13017->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run13017->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run13017->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13017->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run13017->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run13017->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13017->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run13017->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run13017->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13017->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run13017->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run13017->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run13017->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run13017->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run13017->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run13017);
   
   grae->Draw("p");
   
   Double_t totalpdf_fx41[132] = {
   1780,
   1783.7,
   1785.55,
   1787.4,
   1789.25,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1829.95,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1841.05,
   1842.9,
   1844.75,
   1846.6,
   1847.525,
   1848.45,
   1850.3,
   1851.225,
   1852.15,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1866.95,
   1868.8,
   1869.725,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1879.9,
   1881.75,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t totalpdf_fy41[132] = {
   18.38066,
   18.02435,
   17.86576,
   17.73072,
   17.62045,
   17.53289,
   17.41236,
   17.34409,
   17.31192,
   17.30808,
   17.33043,
   17.38053,
   17.46276,
   17.58409,
   17.75435,
   17.98675,
   18.13155,
   18.29888,
   18.49187,
   18.71409,
   18.96969,
   19.2635,
   19.60114,
   19.9892,
   20.4355,
   20.9494,
   21.23516,
   21.54229,
   22.20823,
   22.506,
   22.75784,
   22.95828,
   23.10292,
   23.18569,
   23.20424,
   23.15836,
   23.04959,
   22.88112,
   22.65764,
   22.38504,
   22.07019,
   21.72058,
   21.34411,
   20.54223,
   19.72484,
   18.9433,
   18.57856,
   18.2361,
   17.91849,
   17.6274,
   17.36368,
   17.12746,
   16.91818,
   16.73475,
   16.57563,
   16.44045,
   16.23544,
   16.09465,
   15.99675,
   15.87388,
   15.79649,
   15.73614,
   15.68248,
   15.63182,
   15.58272,
   15.53454,
   15.48694,
   15.43973,
   15.39283,
   15.34616,
   15.29969,
   15.25339,
   15.20726,
   15.16129,
   15.11547,
   15.06979,
   15.02425,
   14.97886,
   14.93361,
   14.88849,
   14.84351,
   14.79867,
   14.75397,
   14.7094,
   14.66497,
   14.62067,
   14.57651,
   14.53247,
   14.48858,
   14.44481,
   14.40118,
   14.35768,
   14.31431,
   14.27107,
   14.22797,
   14.18499,
   14.14214,
   14.09943,
   14.05684,
   14.01438,
   13.97205,
   13.92985,
   13.88777,
   13.84582,
   13.804,
   13.7623,
   13.72073,
   13.67929,
   13.63797,
   13.59678,
   13.55571,
   13.51476,
   13.47394,
   13.43324,
   13.39267,
   13.35221,
   13.31188,
   13.27168,
   13.23159,
   13.19162,
   13.15178,
   13.11205,
   13.07245,
   13.03296,
   12.99359,
   12.95435,
   12.91522,
   12.87621,
   12.83732,
   12.79854,
   12.75988,
   12.75988};
   TGraph *graph = new TGraph(132,totalpdf_fx41,totalpdf_fy41);
   graph->SetName("totalpdf");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run12");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totalpdf41 = new TH1F("Graph_totalpdf41","Projection of fitmodel_br_bin_constr_run12",132,1743,2187);
   Graph_totalpdf41->SetMinimum(11.71545);
   Graph_totalpdf41->SetMaximum(24.24868);
   Graph_totalpdf41->SetDirectory(0);
   Graph_totalpdf41->SetStats(0);
   Graph_totalpdf41->SetMarkerStyle(20);
   Graph_totalpdf41->GetXaxis()->SetNdivisions(505);
   Graph_totalpdf41->GetXaxis()->SetLabelFont(132);
   Graph_totalpdf41->GetXaxis()->SetLabelOffset(0.01);
   Graph_totalpdf41->GetXaxis()->SetLabelSize(0.06);
   Graph_totalpdf41->GetXaxis()->SetTitleSize(0.072);
   Graph_totalpdf41->GetXaxis()->SetTitleOffset(0.95);
   Graph_totalpdf41->GetXaxis()->SetTitleFont(132);
   Graph_totalpdf41->GetYaxis()->SetLabelFont(132);
   Graph_totalpdf41->GetYaxis()->SetLabelOffset(0.01);
   Graph_totalpdf41->GetYaxis()->SetLabelSize(0.06);
   Graph_totalpdf41->GetYaxis()->SetTitleSize(0.072);
   Graph_totalpdf41->GetYaxis()->SetTitleOffset(0.95);
   Graph_totalpdf41->GetYaxis()->SetTitleFont(132);
   Graph_totalpdf41->GetZaxis()->SetLabelFont(132);
   Graph_totalpdf41->GetZaxis()->SetLabelSize(0.06);
   Graph_totalpdf41->GetZaxis()->SetTitleSize(0.072);
   Graph_totalpdf41->GetZaxis()->SetTitleOffset(1.2);
   Graph_totalpdf41->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totalpdf41);
   
   graph->Draw("l");
   
   Double_t signal_fx42[148] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1841.05,
   1842.9,
   1844.75,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1859.55,
   1860.475,
   1861.4,
   1861.863,
   1862.325,
   1862.787,
   1863.25,
   1863.713,
   1864.175,
   1864.637,
   1865.1,
   1865.562,
   1866.025,
   1866.487,
   1866.95,
   1867.412,
   1867.875,
   1868.338,
   1868.8,
   1869.262,
   1869.725,
   1870.188,
   1870.65,
   1871.575,
   1872.5,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1877.588,
   1878.05,
   1878.513,
   1878.975,
   1879.9,
   1880.825,
   1881.75,
   1882.675,
   1883.6,
   1884.525,
   1885.45,
   1887.3,
   1889.15,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t signal_fy42[148] = {
   8.187992e-05,
   0.0001035137,
   0.0001320167,
   0.0001699679,
   0.0002210771,
   0.0002907596,
   0.0003870451,
   0.0005220458,
   0.0007143768,
   0.0009932397,
   0.001405487,
   0.002028193,
   0.002991709,
   0.004523452,
   0.007034306,
   0.01129674,
   0.01883065,
   0.02470163,
   0.03278854,
   0.04408823,
   0.06012603,
   0.07061933,
   0.08328321,
   0.0986408,
   0.1173601,
   0.1403,
   0.1685716,
   0.1851435,
   0.2036239,
   0.2464226,
   0.2943737,
   0.346591,
   0.402194,
   0.4599957,
   0.5760896,
   0.6308237,
   0.6808101,
   0.7034325,
   0.7241755,
   0.7428314,
   0.7592095,
   0.7731397,
   0.7844754,
   0.7930959,
   0.7989084,
   0.8018503,
   0.8018896,
   0.7990259,
   0.7932902,
   0.7847446,
   0.7734808,
   0.7596189,
   0.7433048,
   0.724708,
   0.7040188,
   0.6814443,
   0.6572059,
   0.6046703,
   0.5483221,
   0.4316878,
   0.3747888,
   0.3207033,
   0.2704707,
   0.2473367,
   0.2263101,
   0.2072158,
   0.1898632,
   0.1597184,
   0.1347134,
   0.1139131,
   0.09656309,
   0.08205255,
   0.06988541,
   0.0596576,
   0.04375927,
   0.03236672,
   0.02413024,
   0.01371202,
   0.008006366,
   0.004791613,
   0.002932926,
   0.001832621,
   0.001167011,
   0.0007562573,
   0.0004980704,
   0.0003329914,
   0.0002257582,
   0.0001550656,
   0.0001078155,
   7.582418e-05,
   5.390053e-05,
   3.870449e-05,
   2.805827e-05,
   2.052395e-05,
   1.514083e-05,
   1.125983e-05,
   8.437768e-06,
   6.368988e-06,
   4.840677e-06,
   3.703322e-06,
   2.850975e-06,
   2.207943e-06,
   1.719726e-06,
   1.346789e-06,
   1.060247e-06,
   8.388565e-07,
   6.668863e-07,
   5.326181e-07,
   4.27269e-07,
   3.442184e-07,
   2.784479e-07,
   2.261335e-07,
   1.843464e-07,
   1.508322e-07,
   1.238475e-07,
   1.020377e-07,
   8.434606e-08,
   6.994413e-08,
   5.818014e-08,
   4.853913e-08,
   4.061269e-08,
   3.407571e-08,
   2.866842e-08,
   2.418259e-08,
   2.045069e-08,
   1.73375e-08,
   1.473354e-08,
   1.25499e-08,
   1.071413e-08,
   9.167057e-09,
   7.860191e-09,
   6.753691e-09,
   5.814735e-09,
   5.016215e-09,
   4.335683e-09,
   3.754504e-09,
   3.257171e-09,
   2.830752e-09,
   2.464433e-09,
   2.149155e-09,
   1.877312e-09,
   1.642502e-09,
   1.439327e-09,
   1.263226e-09,
   1.110339e-09,
   9.773907e-10,
   8.615974e-10,
   8.615974e-10};
   graph = new TGraph(148,signal_fx42,signal_fy42);
   graph->SetName("signal");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run12");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal42 = new TH1F("Graph_signal42","Projection of fitmodel_br_bin_constr_run12",148,1743,2187);
   Graph_signal42->SetMinimum(7.754376e-10);
   Graph_signal42->SetMaximum(0.8820786);
   Graph_signal42->SetDirectory(0);
   Graph_signal42->SetStats(0);
   Graph_signal42->SetMarkerStyle(20);
   Graph_signal42->GetXaxis()->SetNdivisions(505);
   Graph_signal42->GetXaxis()->SetLabelFont(132);
   Graph_signal42->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal42->GetXaxis()->SetLabelSize(0.06);
   Graph_signal42->GetXaxis()->SetTitleSize(0.072);
   Graph_signal42->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal42->GetXaxis()->SetTitleFont(132);
   Graph_signal42->GetYaxis()->SetLabelFont(132);
   Graph_signal42->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal42->GetYaxis()->SetLabelSize(0.06);
   Graph_signal42->GetYaxis()->SetTitleSize(0.072);
   Graph_signal42->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal42->GetYaxis()->SetTitleFont(132);
   Graph_signal42->GetZaxis()->SetLabelFont(132);
   Graph_signal42->GetZaxis()->SetLabelSize(0.06);
   Graph_signal42->GetZaxis()->SetTitleSize(0.072);
   Graph_signal42->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal42->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal42);
   
   graph->Draw("l");
   
   Double_t comb_fx43[102] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t comb_fy43[102] = {
   17.26728,
   17.21512,
   17.16312,
   17.11128,
   17.0596,
   17.00807,
   16.95669,
   16.90548,
   16.85441,
   16.8035,
   16.75275,
   16.70215,
   16.6517,
   16.6014,
   16.55126,
   16.50126,
   16.45142,
   16.40173,
   16.35219,
   16.3028,
   16.25356,
   16.20446,
   16.15552,
   16.10672,
   16.05807,
   16.00956,
   15.96121,
   15.913,
   15.86493,
   15.81701,
   15.76924,
   15.7216,
   15.67412,
   15.62677,
   15.57957,
   15.53252,
   15.4856,
   15.43882,
   15.39219,
   15.3457,
   15.29935,
   15.25314,
   15.20706,
   15.16113,
   15.11534,
   15.06968,
   15.02416,
   14.97878,
   14.93354,
   14.88843,
   14.84346,
   14.79863,
   14.75393,
   14.70936,
   14.66493,
   14.62064,
   14.57648,
   14.53245,
   14.48855,
   14.44479,
   14.40116,
   14.35766,
   14.31429,
   14.27106,
   14.22795,
   14.18498,
   14.14213,
   14.09941,
   14.05683,
   14.01437,
   13.97204,
   13.92984,
   13.88776,
   13.84581,
   13.80399,
   13.7623,
   13.72073,
   13.67928,
   13.63797,
   13.59677,
   13.5557,
   13.51476,
   13.47394,
   13.43324,
   13.39266,
   13.35221,
   13.31188,
   13.27167,
   13.23158,
   13.19162,
   13.15177,
   13.11205,
   13.07244,
   13.03296,
   12.99359,
   12.95435,
   12.91522,
   12.87621,
   12.83731,
   12.79854,
   12.75988,
   12.75988};
   graph = new TGraph(102,comb_fx43,comb_fy43);
   graph->SetName("comb");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run12");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb43 = new TH1F("Graph_comb43","Projection of fitmodel_br_bin_constr_run12",102,1743,2187);
   Graph_comb43->SetMinimum(12.30914);
   Graph_comb43->SetMaximum(17.71801);
   Graph_comb43->SetDirectory(0);
   Graph_comb43->SetStats(0);
   Graph_comb43->SetMarkerStyle(20);
   Graph_comb43->GetXaxis()->SetNdivisions(505);
   Graph_comb43->GetXaxis()->SetLabelFont(132);
   Graph_comb43->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb43->GetXaxis()->SetLabelSize(0.06);
   Graph_comb43->GetXaxis()->SetTitleSize(0.072);
   Graph_comb43->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb43->GetXaxis()->SetTitleFont(132);
   Graph_comb43->GetYaxis()->SetLabelFont(132);
   Graph_comb43->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb43->GetYaxis()->SetLabelSize(0.06);
   Graph_comb43->GetYaxis()->SetTitleSize(0.072);
   Graph_comb43->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb43->GetYaxis()->SetTitleFont(132);
   Graph_comb43->GetZaxis()->SetLabelFont(132);
   Graph_comb43->GetZaxis()->SetLabelSize(0.06);
   Graph_comb43->GetZaxis()->SetTitleSize(0.072);
   Graph_comb43->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb43->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb43);
   
   graph->Draw("l");
   
   Double_t pipimisid_fx44[144] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1822.55,
   1824.4,
   1826.25,
   1828.1,
   1829.95,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1841.05,
   1842.9,
   1843.825,
   1844.75,
   1845.675,
   1846.6,
   1847.525,
   1848.45,
   1850.3,
   1851.225,
   1851.688,
   1852.15,
   1852.613,
   1853.075,
   1853.537,
   1854,
   1854.463,
   1854.925,
   1855.387,
   1855.85,
   1856.312,
   1856.775,
   1857.238,
   1857.7,
   1858.162,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1866.025,
   1866.95,
   1867.875,
   1868.8,
   1869.725,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1879.9,
   1881.75,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t pipimisid_fy44[144] = {
   0.08166204,
   0.1001679,
   0.1231122,
   0.1516193,
   0.1871139,
   0.2314056,
   0.2867984,
   0.3562325,
   0.4434699,
   0.5533361,
   0.6920364,
   0.8675723,
   0.9722766,
   1.090289,
   1.223387,
   1.373599,
   1.543236,
   1.734939,
   1.951726,
   2.197048,
   2.474851,
   2.789658,
   3.146651,
   3.551773,
   3.774477,
   4.011847,
   4.264896,
   4.534709,
   4.822451,
   5.129371,
   5.786113,
   6.073356,
   6.198219,
   6.30933,
   6.405864,
   6.487097,
   6.552413,
   6.601313,
   6.63342,
   6.648488,
   6.6464,
   6.627172,
   6.590952,
   6.53802,
   6.468781,
   6.383765,
   6.283614,
   6.169079,
   5.900332,
   5.585284,
   5.232711,
   4.852002,
   4.452745,
   3.635631,
   3.234631,
   2.848279,
   2.482292,
   2.141095,
   1.827813,
   1.544331,
   1.291402,
   1.068798,
   0.8754717,
   0.7097435,
   0.5694734,
   0.4522288,
   0.3554313,
   0.2764813,
   0.16219,
   0.09129211,
   0.04930526,
   0.01270473,
   0.00277486,
   0.0005137123,
   8.061241e-05,
   1.072228e-05,
   1.208859e-06,
   1.155227e-07,
   9.35755e-09,
   6.424809e-10,
   3.739052e-11,
   1.844447e-12,
   7.712121e-14,
   2.733284e-15,
   8.211056e-17,
   2.090819e-18,
   4.512706e-20,
   8.255833e-22,
   1.28023e-23,
   1.682745e-25,
   1.874786e-27,
   1.77047e-29,
   1.417191e-31,
   9.615493e-34,
   5.529909e-36,
   2.695675e-38,
   1.113834e-40,
   3.901004e-43,
   1.158072e-45,
   2.914058e-48,
   6.215325e-51,
   1.123654e-53,
   1.721888e-56,
   2.236558e-59,
   2.462401e-62,
   2.29795e-65,
   1.817714e-68,
   1.218748e-71,
   6.926363e-75,
   3.336567e-78,
   1.362378e-81,
   4.715186e-85,
   1.383258e-88,
   3.439622e-92,
   7.249724e-96,
   1.295196e-99,
   1.961339e-103,
   2.517521e-107,
   2.739029e-111,
   2.525943e-115,
   1.974484e-119,
   1.308238e-123,
   7.347225e-128,
   3.497543e-132,
   1.411257e-136,
   4.826721e-141,
   1.39927e-145,
   3.438382e-150,
   7.161599e-155,
   1.264355e-159,
   1.892044e-164,
   2.39992e-169,
   2.580272e-174,
   2.351459e-179,
   1.816404e-184,
   1.189298e-189,
   6.600432e-195,
   3.104968e-200,
   1.23807e-205,
   4.184431e-211,
   1.198756e-216,
   2.910908e-222,
   5.991414e-228,
   5.991414e-228};
   graph = new TGraph(144,pipimisid_fx44,pipimisid_fy44);
   graph->SetName("pipimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run12");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pipimisid44 = new TH1F("Graph_pipimisid44","Projection of fitmodel_br_bin_constr_run12",144,1743,2187);
   Graph_pipimisid44->SetMinimum(5.392273e-228);
   Graph_pipimisid44->SetMaximum(7.313337);
   Graph_pipimisid44->SetDirectory(0);
   Graph_pipimisid44->SetStats(0);
   Graph_pipimisid44->SetMarkerStyle(20);
   Graph_pipimisid44->GetXaxis()->SetNdivisions(505);
   Graph_pipimisid44->GetXaxis()->SetLabelFont(132);
   Graph_pipimisid44->GetXaxis()->SetLabelOffset(0.01);
   Graph_pipimisid44->GetXaxis()->SetLabelSize(0.06);
   Graph_pipimisid44->GetXaxis()->SetTitleSize(0.072);
   Graph_pipimisid44->GetXaxis()->SetTitleOffset(0.95);
   Graph_pipimisid44->GetXaxis()->SetTitleFont(132);
   Graph_pipimisid44->GetYaxis()->SetLabelFont(132);
   Graph_pipimisid44->GetYaxis()->SetLabelOffset(0.01);
   Graph_pipimisid44->GetYaxis()->SetLabelSize(0.06);
   Graph_pipimisid44->GetYaxis()->SetTitleSize(0.072);
   Graph_pipimisid44->GetYaxis()->SetTitleOffset(0.95);
   Graph_pipimisid44->GetYaxis()->SetTitleFont(132);
   Graph_pipimisid44->GetZaxis()->SetLabelFont(132);
   Graph_pipimisid44->GetZaxis()->SetLabelSize(0.06);
   Graph_pipimisid44->GetZaxis()->SetTitleSize(0.072);
   Graph_pipimisid44->GetZaxis()->SetTitleOffset(1.2);
   Graph_pipimisid44->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pipimisid44);
   
   graph->Draw("l");
   
   Double_t kpimisid_fx45[117] = {
   1780,
   1781.85,
   1782.775,
   1783.7,
   1784.625,
   1785.55,
   1786.475,
   1787.4,
   1788.325,
   1789.25,
   1790.175,
   1791.1,
   1792.025,
   1792.95,
   1793.875,
   1794.8,
   1795.725,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1804.05,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t kpimisid_fy45[117] = {
   1.031642,
   0.8683548,
   0.7872958,
   0.7089616,
   0.634712,
   0.565522,
   0.5019852,
   0.4443552,
   0.3926108,
   0.3465274,
   0.305745,
   0.2698257,
   0.2382974,
   0.2106866,
   0.1865389,
   0.1654319,
   0.1469814,
   0.1308441,
   0.1043316,
   0.08389706,
   0.06803638,
   0.05562943,
   0.04584496,
   0.03183038,
   0.02269624,
   0.01656729,
   0.01234548,
   0.009368366,
   0.007224574,
   0.005651725,
   0.004478281,
   0.003589541,
   0.002907225,
   0.002376901,
   0.001960069,
   0.001629076,
   0.001363771,
   0.001149277,
   0.0009744805,
   0.0008309822,
   0.0007123716,
   0.0006137081,
   0.0005311496,
   0.0004616839,
   0.0004029306,
   0.0003529951,
   0.0003103592,
   0.0002737982,
   0.0002423186,
   0.0002151093,
   0.000191505,
   0.0001709571,
   0.0001530108,
   0.0001372876,
   0.0001234709,
   0.0001112951,
   0.0001005361,
   9.100432e-05,
   8.253883e-05,
   7.500245e-05,
   6.82779e-05,
   6.226462e-05,
   5.687607e-05,
   5.203759e-05,
   4.76846e-05,
   4.376106e-05,
   4.021823e-05,
   3.701362e-05,
   3.411009e-05,
   3.147509e-05,
   2.908005e-05,
   2.689985e-05,
   2.49123e-05,
   2.309782e-05,
   2.143908e-05,
   1.992071e-05,
   1.852903e-05,
   1.725189e-05,
   1.607845e-05,
   1.499902e-05,
   1.400493e-05,
   1.308843e-05,
   1.224255e-05,
   1.146104e-05,
   1.073826e-05,
   1.006913e-05,
   9.449076e-06,
   8.87396e-06,
   8.340035e-06,
   7.843909e-06,
   7.382506e-06,
   6.953032e-06,
   6.552946e-06,
   6.179937e-06,
   5.831897e-06,
   5.506907e-06,
   5.20321e-06,
   4.919204e-06,
   4.653421e-06,
   4.404517e-06,
   4.171261e-06,
   3.952522e-06,
   3.747261e-06,
   3.554525e-06,
   3.373436e-06,
   3.203184e-06,
   3.043024e-06,
   2.89227e-06,
   2.750287e-06,
   2.616488e-06,
   2.490332e-06,
   2.371318e-06,
   2.25898e-06,
   2.152889e-06,
   2.052646e-06,
   1.957881e-06,
   1.957881e-06};
   graph = new TGraph(117,kpimisid_fx45,kpimisid_fy45);
   graph->SetName("kpimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run12");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_kpimisid45 = new TH1F("Graph_kpimisid45","Projection of fitmodel_br_bin_constr_run12",117,1743,2187);
   Graph_kpimisid45->SetMinimum(1.762093e-06);
   Graph_kpimisid45->SetMaximum(1.134806);
   Graph_kpimisid45->SetDirectory(0);
   Graph_kpimisid45->SetStats(0);
   Graph_kpimisid45->SetMarkerStyle(20);
   Graph_kpimisid45->GetXaxis()->SetNdivisions(505);
   Graph_kpimisid45->GetXaxis()->SetLabelFont(132);
   Graph_kpimisid45->GetXaxis()->SetLabelOffset(0.01);
   Graph_kpimisid45->GetXaxis()->SetLabelSize(0.06);
   Graph_kpimisid45->GetXaxis()->SetTitleSize(0.072);
   Graph_kpimisid45->GetXaxis()->SetTitleOffset(0.95);
   Graph_kpimisid45->GetXaxis()->SetTitleFont(132);
   Graph_kpimisid45->GetYaxis()->SetLabelFont(132);
   Graph_kpimisid45->GetYaxis()->SetLabelOffset(0.01);
   Graph_kpimisid45->GetYaxis()->SetLabelSize(0.06);
   Graph_kpimisid45->GetYaxis()->SetTitleSize(0.072);
   Graph_kpimisid45->GetYaxis()->SetTitleOffset(0.95);
   Graph_kpimisid45->GetYaxis()->SetTitleFont(132);
   Graph_kpimisid45->GetZaxis()->SetLabelFont(132);
   Graph_kpimisid45->GetZaxis()->SetLabelSize(0.06);
   Graph_kpimisid45->GetZaxis()->SetTitleSize(0.072);
   Graph_kpimisid45->GetZaxis()->SetTitleOffset(1.2);
   Graph_kpimisid45->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_kpimisid45);
   
   graph->Draw("l");
   
   Double_t datad0_run1_fx3018[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run1_fy3018[74] = {
   22,
   24,
   16,
   24,
   23,
   20,
   20,
   21,
   19,
   21,
   14,
   20,
   24,
   22,
   27,
   25,
   19,
   19,
   21,
   9,
   18,
   12,
   13,
   21,
   15,
   16,
   17,
   13,
   10,
   18,
   15,
   13,
   20,
   21,
   12,
   12,
   10,
   17,
   25,
   8,
   8,
   15,
   12,
   26,
   22,
   15,
   17,
   14,
   18,
   10,
   10,
   11,
   14,
   9,
   9,
   21,
   10,
   11,
   22,
   18,
   9,
   11,
   14,
   13,
   12,
   13,
   6,
   11,
   12,
   13,
   15,
   7,
   11,
   17};
   Double_t datad0_run1_felx3018[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fely3018[74] = {
   4.654502,
   4.864612,
   3.957801,
   4.864612,
   4.760717,
   4.434448,
   4.434448,
   4.545807,
   4.320219,
   4.545807,
   3.6965,
   4.434448,
   4.864612,
   4.654502,
   5.163771,
   4.966335,
   4.320219,
   4.320219,
   4.545807,
   2.943461,
   4.202887,
   3.415266,
   3.558662,
   4.545807,
   3.82938,
   3.957801,
   4.082184,
   3.558662,
   3.108694,
   4.202887,
   3.82938,
   3.558662,
   4.434448,
   4.545807,
   3.415266,
   3.415266,
   3.108694,
   4.082184,
   4.966335,
   2.768386,
   2.768386,
   3.82938,
   3.415266,
   5.066015,
   4.654502,
   3.82938,
   4.082184,
   3.6965,
   4.202887,
   3.108694,
   3.108694,
   3.265579,
   3.6965,
   2.943461,
   2.943461,
   4.545807,
   3.108694,
   3.265579,
   4.654502,
   4.202887,
   2.943461,
   3.265579,
   3.6965,
   3.558662,
   3.415266,
   3.558662,
   2.379931,
   3.265579,
   3.415266,
   3.558662,
   3.82938,
   2.58147,
   3.265579,
   4.082184};
   Double_t datad0_run1_fehx3018[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fehy3018[74] = {
   5.761366,
   5.966932,
   5.083066,
   5.966932,
   5.865235,
   5.546519,
   5.546519,
   5.655182,
   5.435196,
   5.655182,
   4.830381,
   5.546519,
   5.966932,
   5.761366,
   6.260244,
   6.066589,
   5.435196,
   5.435196,
   5.655182,
   4.110204,
   5.321007,
   4.559819,
   4.697573,
   5.655182,
   4.958738,
   5.083066,
   5.203719,
   4.697573,
   4.26695,
   5.321007,
   4.958738,
   4.697573,
   5.546519,
   5.655182,
   4.559819,
   4.559819,
   4.26695,
   5.203719,
   6.066589,
   3.945142,
   3.945142,
   4.958738,
   4.559819,
   6.164324,
   5.761366,
   4.958738,
   5.203719,
   4.830381,
   5.321007,
   4.26695,
   4.26695,
   4.416521,
   4.830381,
   4.110204,
   4.110204,
   5.655182,
   4.26695,
   4.416521,
   5.761366,
   5.321007,
   4.110204,
   4.416521,
   4.830381,
   4.697573,
   4.559819,
   4.697573,
   3.583642,
   4.416521,
   4.559819,
   4.697573,
   4.958738,
   3.770281,
   4.416521,
   5.203719};
   grae = new TGraphAsymmErrors(74,datad0_run1_fx3018,datad0_run1_fy3018,datad0_run1_felx3018,datad0_run1_fehx3018,datad0_run1_fely3018,datad0_run1_fehy3018);
   grae->SetName("datad0_run1");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run13018 = new TH1F("Graph_datad0_run13018","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run13018->SetMinimum(0.6560511);
   Graph_datad0_run13018->SetMaximum(36.22426);
   Graph_datad0_run13018->SetDirectory(0);
   Graph_datad0_run13018->SetStats(0);
   Graph_datad0_run13018->SetMarkerStyle(20);
   Graph_datad0_run13018->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run13018->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run13018->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13018->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run13018->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run13018->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13018->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run13018->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run13018->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13018->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run13018->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run13018->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13018->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run13018->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run13018->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run13018->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run13018->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run13018->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run13018);
   
   grae->Draw("p");
   
   TH1D *frame_4bc84e0__18 = new TH1D("frame_4bc84e0__18","",100,1780,2150);
   frame_4bc84e0__18->SetBinContent(1,34.92326);
   frame_4bc84e0__18->SetMaximum(69.84651);
   frame_4bc84e0__18->SetEntries(1);
   frame_4bc84e0__18->SetDirectory(0);
   frame_4bc84e0__18->SetStats(0);
   frame_4bc84e0__18->SetMarkerStyle(20);
   frame_4bc84e0__18->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_4bc84e0__18->GetXaxis()->SetLabelFont(132);
   frame_4bc84e0__18->GetXaxis()->SetLabelOffset(0.01);
   frame_4bc84e0__18->GetXaxis()->SetLabelSize(0.06);
   frame_4bc84e0__18->GetXaxis()->SetTitleSize(0.072);
   frame_4bc84e0__18->GetXaxis()->SetTitleOffset(0.95);
   frame_4bc84e0__18->GetXaxis()->SetTitleFont(132);
   frame_4bc84e0__18->GetYaxis()->SetTitle("Candidates / ( 5.0 MeV/#it{c}^{2} )");
   frame_4bc84e0__18->GetYaxis()->SetLabelFont(132);
   frame_4bc84e0__18->GetYaxis()->SetLabelOffset(0.01);
   frame_4bc84e0__18->GetYaxis()->SetLabelSize(0.06);
   frame_4bc84e0__18->GetYaxis()->SetTitleSize(0.072);
   frame_4bc84e0__18->GetYaxis()->SetTitleOffset(0.95);
   frame_4bc84e0__18->GetYaxis()->SetTitleFont(132);
   frame_4bc84e0__18->GetZaxis()->SetLabelFont(132);
   frame_4bc84e0__18->GetZaxis()->SetLabelSize(0.06);
   frame_4bc84e0__18->GetZaxis()->SetTitleSize(0.072);
   frame_4bc84e0__18->GetZaxis()->SetTitleOffset(1.2);
   frame_4bc84e0__18->GetZaxis()->SetTitleFont(132);
   frame_4bc84e0__18->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.333 #leq BDT < 0.666}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_d0_run12->Modified();
   canvas_cut_d0_run12->cd();
   canvas_cut_d0_run12->SetSelected(canvas_cut_d0_run12);
}


==> figs/Fig3d.C <==
void SData_DALL_MagAll_CD0mumu_deltam_d0cut_Run1_bin2_paper()
{
//=========Macro generated from canvas: canvas_cut_deltam_run12/canvas_cut_deltam_run12
//=========  (Tue Dec 20 13:48:18 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_deltam_run12 = new TCanvas("canvas_cut_deltam_run12", "canvas_cut_deltam_run12",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_deltam_run12->SetHighLightColor(2);
   canvas_cut_deltam_run12->Range(137.6296,-23.3517,151.7037,122.5964);
   canvas_cut_deltam_run12->SetFillColor(0);
   canvas_cut_deltam_run12->SetBorderMode(0);
   canvas_cut_deltam_run12->SetBorderSize(2);
   canvas_cut_deltam_run12->SetTickx(1);
   canvas_cut_deltam_run12->SetTicky(1);
   canvas_cut_deltam_run12->SetLeftMargin(0.14);
   canvas_cut_deltam_run12->SetRightMargin(0.05);
   canvas_cut_deltam_run12->SetTopMargin(0.05);
   canvas_cut_deltam_run12->SetBottomMargin(0.16);
   canvas_cut_deltam_run12->SetFrameBorderMode(0);
   canvas_cut_deltam_run12->SetFrameBorderMode(0);
   
   TH1D *frame_4b43d50__19 = new TH1D("frame_4b43d50__19","",100,139.6,151);
   frame_4b43d50__19->SetBinContent(1,57.6495);
   frame_4b43d50__19->SetMaximum(115.299);
   frame_4b43d50__19->SetEntries(1);
   frame_4b43d50__19->SetDirectory(0);
   frame_4b43d50__19->SetStats(0);
   frame_4b43d50__19->SetMarkerStyle(20);
   frame_4b43d50__19->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_4b43d50__19->GetXaxis()->SetLabelFont(132);
   frame_4b43d50__19->GetXaxis()->SetLabelOffset(0.01);
   frame_4b43d50__19->GetXaxis()->SetLabelSize(0.06);
   frame_4b43d50__19->GetXaxis()->SetTitleSize(0.072);
   frame_4b43d50__19->GetXaxis()->SetTitleOffset(0.95);
   frame_4b43d50__19->GetXaxis()->SetTitleFont(132);
   frame_4b43d50__19->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_4b43d50__19->GetYaxis()->SetLabelFont(132);
   frame_4b43d50__19->GetYaxis()->SetLabelOffset(0.01);
   frame_4b43d50__19->GetYaxis()->SetLabelSize(0.06);
   frame_4b43d50__19->GetYaxis()->SetTitleSize(0.072);
   frame_4b43d50__19->GetYaxis()->SetTitleOffset(0.95);
   frame_4b43d50__19->GetYaxis()->SetTitleFont(132);
   frame_4b43d50__19->GetZaxis()->SetLabelFont(132);
   frame_4b43d50__19->GetZaxis()->SetLabelSize(0.06);
   frame_4b43d50__19->GetZaxis()->SetTitleSize(0.072);
   frame_4b43d50__19->GetZaxis()->SetTitleOffset(1.2);
   frame_4b43d50__19->GetZaxis()->SetTitleFont(132);
   frame_4b43d50__19->Draw("FUNC");
   
   Double_t datadeltam_run1_fx3019[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run1_fy3019[60] = {
   1,
   6,
   6,
   5,
   6,
   13,
   9,
   11,
   12,
   19,
   20,
   22,
   14,
   18,
   17,
   15,
   30,
   17,
   18,
   19,
   18,
   17,
   22,
   28,
   34,
   23,
   24,
   29,
   21,
   31,
   47,
   28,
   18,
   30,
   26,
   28,
   31,
   21,
   28,
   23,
   31,
   34,
   32,
   29,
   26,
   31,
   11,
   29,
   24,
   30,
   33,
   33,
   20,
   27,
   22,
   33,
   29,
   29,
   34,
   31};
   Double_t datadeltam_run1_felx3019[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fely3019[60] = {
   0.8272462,
   2.379931,
   2.379931,
   2.159691,
   2.379931,
   3.558662,
   2.943461,
   3.265579,
   3.415266,
   4.320219,
   4.434448,
   4.654502,
   3.6965,
   4.202887,
   4.082184,
   3.82938,
   5.446522,
   4.082184,
   4.202887,
   4.320219,
   4.202887,
   4.082184,
   4.654502,
   5.259711,
   5.802128,
   4.760717,
   4.864612,
   5.353932,
   4.545807,
   5.537565,
   6.831172,
   5.259711,
   4.202887,
   5.446522,
   5.066015,
   5.259711,
   5.537565,
   4.545807,
   5.259711,
   4.760717,
   5.537565,
   5.802128,
   5.627135,
   5.353932,
   5.066015,
   5.537565,
   3.265579,
   5.353932,
   4.864612,
   5.446522,
   5.715302,
   5.715302,
   4.434448,
   5.163771,
   4.654502,
   5.715302,
   5.353932,
   5.353932,
   5.802128,
   5.537565};
   Double_t datadeltam_run1_fehx3019[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fehy3019[60] = {
   2.299527,
   3.583642,
   3.583642,
   3.382473,
   3.583642,
   4.697573,
   4.110204,
   4.416521,
   4.559819,
   5.435196,
   5.546519,
   5.761366,
   4.830381,
   5.321007,
   5.203719,
   4.958738,
   6.538046,
   5.203719,
   5.321007,
   5.435196,
   5.321007,
   5.203719,
   5.761366,
   6.354446,
   6.888101,
   5.865235,
   5.966932,
   6.44702,
   5.655182,
   6.627601,
   7.904289,
   6.354446,
   5.321007,
   6.538046,
   6.164324,
   6.354446,
   6.627601,
   5.655182,
   6.354446,
   5.865235,
   6.627601,
   6.888101,
   6.715753,
   6.44702,
   6.164324,
   6.627601,
   4.416521,
   6.44702,
   5.966932,
   6.538046,
   6.802567,
   6.802567,
   5.546519,
   6.260244,
   5.761366,
   6.802567,
   6.44702,
   6.44702,
   6.888101,
   6.627601};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,datadeltam_run1_fx3019,datadeltam_run1_fy3019,datadeltam_run1_felx3019,datadeltam_run1_fehx3019,datadeltam_run1_fely3019,datadeltam_run1_fehy3019);
   grae->SetName("datadeltam_run1");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run13019 = new TH1F("Graph_datadeltam_run13019","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run13019->SetMinimum(0.1554784);
   Graph_datadeltam_run13019->SetMaximum(60.37744);
   Graph_datadeltam_run13019->SetDirectory(0);
   Graph_datadeltam_run13019->SetStats(0);
   Graph_datadeltam_run13019->SetMarkerStyle(20);
   Graph_datadeltam_run13019->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run13019->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run13019->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13019->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13019->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13019->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13019->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run13019->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run13019->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13019->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13019->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13019->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13019->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run13019->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run13019->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13019->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13019->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run13019->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run13019);
   
   grae->Draw("p");
   
   Double_t fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx46[116] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.787,
   144.844,
   144.901,
   144.958,
   145.015,
   145.072,
   145.186,
   145.243,
   145.3,
   145.3285,
   145.357,
   145.3855,
   145.414,
   145.4425,
   145.471,
   145.4995,
   145.528,
   145.585,
   145.642,
   145.756,
   145.813,
   145.87,
   145.927,
   145.984,
   146.041,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy46[116] = {
   0.4323847,
   1.966739,
   3.366356,
   4.644598,
   5.813505,
   6.883928,
   7.865641,
   8.767455,
   9.597306,
   10.36235,
   11.06903,
   11.72315,
   12.32996,
   12.89416,
   13.42,
   13.91133,
   14.37158,
   14.80388,
   15.21101,
   15.59551,
   15.95964,
   16.30547,
   16.63482,
   16.94937,
   17.2506,
   17.53986,
   17.81836,
   18.0872,
   18.34735,
   18.59972,
   18.8451,
   19.08425,
   19.31785,
   19.54655,
   19.77103,
   19.99196,
   20.21019,
   20.4268,
   20.6434,
   20.86256,
   21.08866,
   21.32935,
   21.59828,
   21.91964,
   22.33563,
   22.91645,
   23.30073,
   23.7697,
   24.34277,
   25.04216,
   25.88158,
   26.84221,
   28.9721,
   29.99471,
   30.85561,
   31.19275,
   31.45273,
   31.62732,
   31.71144,
   31.70356,
   31.60582,
   31.42386,
   31.16638,
   30.47074,
   29.62169,
   27.85792,
   27.08552,
   26.43947,
   25.93667,
   25.55659,
   25.27847,
   25.08334,
   24.87682,
   24.8317,
   24.87974,
   24.98023,
   25.1099,
   25.25579,
   25.41071,
   25.57067,
   25.73346,
   25.89786,
   26.06317,
   26.22902,
   26.39519,
   26.56159,
   26.72815,
   26.89485,
   27.0617,
   27.2287,
   27.39587,
   27.56321,
   27.73075,
   27.8985,
   28.06646,
   28.23466,
   28.40309,
   28.57177,
   28.74069,
   28.90985,
   29.07926,
   29.24891,
   29.41879,
   29.58891,
   29.75925,
   29.9298,
   30.10055,
   30.2715,
   30.44263,
   30.61393,
   30.7854,
   30.95702,
   31.12877,
   31.30065,
   31.47265,
   31.47265};
   TGraph *graph = new TGraph(116,fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx46,fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy46);
   graph->SetName("fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run12");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46 = new TH1F("Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46","Projection of fitmodel_br_bin_constr_run12",116,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->SetMinimum(0.3891463);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->SetMaximum(34.83934);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->SetStats(0);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB46->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]46);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run02]_Range[full]_NormRange[full]_fx47[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.673,
   144.73,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.9438,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5422,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.8558,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run02]_Range[full]_NormRange[full]_fy47[147] = {
   0.001723837,
   0.00177588,
   0.001830643,
   0.00188833,
   0.001949166,
   0.002013399,
   0.002081303,
   0.00215318,
   0.002229366,
   0.002310235,
   0.002396203,
   0.002487736,
   0.002585354,
   0.002689644,
   0.002801268,
   0.002920974,
   0.003049612,
   0.003188153,
   0.003337705,
   0.003499543,
   0.003675141,
   0.003866208,
   0.004074735,
   0.00430306,
   0.00455394,
   0.004830649,
   0.005137101,
   0.00547801,
   0.005859101,
   0.006287391,
   0.006771561,
   0.007322467,
   0.007953856,
   0.008683354,
   0.009533914,
   0.01053592,
   0.01173037,
   0.01317382,
   0.01494626,
   0.01716423,
   0.02000369,
   0.02374184,
   0.02883908,
   0.03611314,
   0.04715017,
   0.05502689,
   0.06542429,
   0.07965022,
   0.08886475,
   0.1000428,
   0.1138305,
   0.1311773,
   0.1535309,
   0.1672574,
   0.1832007,
   0.2214928,
   0.2648737,
   0.3129678,
   0.3653778,
   0.4214698,
   0.4803662,
   0.6019074,
   0.66173,
   0.7188093,
   0.7714865,
   0.8181344,
   0.838718,
   0.8572405,
   0.8735442,
   0.887488,
   0.8989499,
   0.9078288,
   0.9140456,
   0.9175446,
   0.9182944,
   0.9162882,
   0.9115442,
   0.9041048,
   0.8940365,
   0.8814286,
   0.8663921,
   0.8490577,
   0.8295746,
   0.8081073,
   0.7599457,
   0.7061189,
   0.6482683,
   0.5270526,
   0.4667411,
   0.4083945,
   0.3530738,
   0.301601,
   0.2546058,
   0.2342289,
   0.2165031,
   0.1872492,
   0.1641882,
   0.1456121,
   0.1303771,
   0.1176905,
   0.1069875,
   0.08998531,
   0.07715087,
   0.06717022,
   0.05276066,
   0.04295292,
   0.03590898,
   0.03064099,
   0.02657463,
   0.02335507,
   0.02075228,
   0.01861114,
   0.01682354,
   0.01531205,
   0.01401985,
   0.0129044,
   0.01193327,
   0.01108134,
   0.01032887,
   0.009660155,
   0.009062564,
   0.008525825,
   0.008041508,
   0.007602636,
   0.007203389,
   0.006838879,
   0.006504968,
   0.006198137,
   0.005915374,
   0.005654085,
   0.00541203,
   0.005187259,
   0.004978073,
   0.004782982,
   0.004600677,
   0.00443,
   0.004269927,
   0.004119547,
   0.003978048,
   0.003844704,
   0.003718865,
   0.003599944,
   0.003487415,
   0.003380801,
   0.00327967,
   0.003183631,
   0.003183631};
   graph = new TGraph(147,fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run02]_Range[full]_NormRange[full]_fx47,fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run02]_Range[full]_NormRange[full]_fy47);
   graph->SetName("fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run02]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run12");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47 = new TH1F("Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47","Projection of fitmodel_br_bin_constr_run12",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->SetMinimum(0.001551453);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->SetMaximum(1.009951);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->SetStats(0);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB47->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run02]_Range[full]_NormRange[full]47);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run02]_Range[full]_NormRange[full]_fx48[102] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.958,
   145.072,
   145.186,
   145.3,
   145.414,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run02]_Range[full]_NormRange[full]_fy48[102] = {
   0.4269339,
   1.957416,
   3.353382,
   4.628157,
   5.793748,
   6.86097,
   7.839569,
   8.738323,
   9.565143,
   10.32715,
   11.03078,
   11.6818,
   12.28542,
   12.84635,
   13.36881,
   13.85661,
   14.31319,
   14.74164,
   15.14474,
   15.52501,
   15.88471,
   16.22587,
   16.55034,
   16.85977,
   17.15564,
   17.4393,
   17.71196,
   17.9747,
   18.22852,
   18.4743,
   18.71282,
   18.94482,
   19.17093,
   19.39175,
   19.60778,
   19.81952,
   20.02738,
   20.23175,
   20.43297,
   20.63136,
   20.82719,
   21.02073,
   21.21219,
   21.40178,
   21.5897,
   21.77609,
   21.96112,
   22.14492,
   22.32761,
   22.50931,
   22.6901,
   22.87008,
   23.04934,
   23.22793,
   23.40593,
   23.5834,
   23.76039,
   23.93694,
   24.1131,
   24.28891,
   24.46441,
   24.63962,
   24.81457,
   24.98929,
   25.1638,
   25.33812,
   25.51227,
   25.68627,
   25.86014,
   26.03388,
   26.2075,
   26.38103,
   26.55446,
   26.72782,
   26.9011,
   27.07431,
   27.24747,
   27.42057,
   27.59362,
   27.76663,
   27.9396,
   28.11253,
   28.28543,
   28.45831,
   28.63115,
   28.80398,
   28.97678,
   29.14956,
   29.32233,
   29.49508,
   29.66782,
   29.84055,
   30.01326,
   30.18596,
   30.35866,
   30.53134,
   30.70402,
   30.87669,
   31.04936,
   31.22202,
   31.39468,
   31.39468};
   graph = new TGraph(102,fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run02]_Range[full]_NormRange[full]_fx48,fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run02]_Range[full]_NormRange[full]_fy48);
   graph->SetName("fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run02]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run12");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48 = new TH1F("Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48","Projection of fitmodel_br_bin_constr_run12",102,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->SetMinimum(0.3842405);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->SetMaximum(34.49145);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->SetStats(0);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB48->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run02]_Range[full]_NormRange[full]48);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run02]_Range[full]_NormRange[full]_fx49[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.7585,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.528,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.0695,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run02]_Range[full]_NormRange[full]_fy49[147] = {
   0.002783769,
   0.00325815,
   0.003801878,
   0.004422974,
   0.005130031,
   0.005932186,
   0.006839098,
   0.0078609,
   0.009008138,
   0.0102917,
   0.01172274,
   0.01331252,
   0.01507237,
   0.01701345,
   0.01914669,
   0.02148252,
   0.02403077,
   0.02680041,
   0.02979939,
   0.0330344,
   0.03651069,
   0.04023187,
   0.04419974,
   0.04841418,
   0.05287307,
   0.05757234,
   0.06250619,
   0.06766753,
   0.07304883,
   0.07864369,
   0.08444944,
   0.09047165,
   0.09673184,
   0.1032808,
   0.1102217,
   0.117751,
   0.1262311,
   0.1363218,
   0.1492178,
   0.1670849,
   0.1938563,
   0.2366824,
   0.3085193,
   0.3619934,
   0.4325617,
   0.5258687,
   0.6492067,
   0.8118066,
   1.025022,
   1.154729,
   1.302249,
   1.46948,
   1.658327,
   1.87063,
   2.108073,
   2.372053,
   2.663539,
   2.982892,
   3.32967,
   3.702412,
   4.098437,
   4.942389,
   5.809804,
   6.229387,
   6.62484,
   6.984296,
   7.295959,
   7.430378,
   7.548827,
   7.650179,
   7.73345,
   7.797818,
   7.842637,
   7.867455,
   7.87202,
   7.856287,
   7.820417,
   7.764776,
   7.689926,
   7.596614,
   7.485754,
   7.21579,
   6.889996,
   6.519673,
   6.116707,
   5.692864,
   4.825561,
   3.99051,
   3.60111,
   3.235877,
   2.897131,
   2.586024,
   2.30275,
   2.046761,
   1.816948,
   1.61182,
   1.429638,
   1.268535,
   1.126601,
   1.001953,
   0.797369,
   0.6416533,
   0.5237516,
   0.4347188,
   0.3675116,
   0.3166905,
   0.2486526,
   0.208318,
   0.1832523,
   0.1665952,
   0.1545734,
   0.1451103,
   0.1370613,
   0.1297969,
   0.1229744,
   0.1164116,
   0.110017,
   0.1037504,
   0.09760056,
   0.09157197,
   0.08567749,
   0.07993372,
   0.07435837,
   0.06896856,
   0.06377993,
   0.05880601,
   0.05405795,
   0.04954439,
   0.04527142,
   0.0412427,
   0.03745953,
   0.03392101,
   0.0306243,
   0.02756474,
   0.02473613,
   0.02213092,
   0.01974044,
   0.01755512,
   0.01556468,
   0.01375834,
   0.01212499,
   0.01065334,
   0.009332107,
   0.008150096,
   0.007096349,
   0.006160223,
   0.006160223};
   graph = new TGraph(147,fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run02]_Range[full]_NormRange[full]_fx49,fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run02]_Range[full]_NormRange[full]_fy49);
   graph->SetName("fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run02]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run12");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49 = new TH1F("Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49","Projection of fitmodel_br_bin_constr_run12",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->SetMinimum(0.002505392);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->SetMaximum(8.658944);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->SetStats(0);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB49->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run02]_Range[full]_NormRange[full]49);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run02]_Range[full]_NormRange[full]_fx50[129] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   142.963,
   143.02,
   143.077,
   143.134,
   143.191,
   143.248,
   143.305,
   143.362,
   143.419,
   143.476,
   143.533,
   143.59,
   143.647,
   143.704,
   143.818,
   143.932,
   143.989,
   144.046,
   144.103,
   144.16,
   144.217,
   144.274,
   144.331,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.787,
   144.844,
   144.958,
   145.072,
   145.129,
   145.186,
   145.243,
   145.3,
   145.357,
   145.414,
   145.471,
   145.528,
   145.585,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.497,
   146.554,
   146.611,
   146.668,
   146.725,
   146.782,
   146.839,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run02]_Range[full]_NormRange[full]_fy50[129] = {
   9.843594e-06,
   1.045622e-05,
   1.108412e-05,
   1.172557e-05,
   1.237863e-05,
   1.304118e-05,
   1.371093e-05,
   1.438544e-05,
   1.50621e-05,
   1.573816e-05,
   1.641077e-05,
   1.7077e-05,
   1.773384e-05,
   1.837831e-05,
   1.900756e-05,
   1.961907e-05,
   2.021114e-05,
   2.078394e-05,
   2.134169e-05,
   2.189722e-05,
   2.248101e-05,
   2.315839e-05,
   2.406028e-05,
   2.543551e-05,
   2.773383e-05,
   3.172843e-05,
   3.868152e-05,
   5.054434e-05,
   7.016196e-05,
   0.0001014252,
   0.0001229331,
   0.0001492821,
   0.0001812176,
   0.000219504,
   0.0002648969,
   0.0003181101,
   0.0003797767,
   0.0004504061,
   0.0005303376,
   0.0006196951,
   0.0007183433,
   0.0008258502,
   0.0009414591,
   0.001064072,
   0.001324232,
   0.001591164,
   0.001721383,
   0.001846101,
   0.001962823,
   0.002069181,
   0.002163042,
   0.002242603,
   0.002306481,
   0.002353778,
   0.002384131,
   0.002397729,
   0.002395308,
   0.002378119,
   0.002347867,
   0.002306634,
   0.00225678,
   0.002200842,
   0.002081072,
   0.001967016,
   0.001917372,
   0.001874807,
   0.001840467,
   0.001815101,
   0.001799068,
   0.00179236,
   0.001794637,
   0.001805268,
   0.001823384,
   0.00184793,
   0.001911478,
   0.001985682,
   0.002060324,
   0.0021262,
   0.002153411,
   0.00217574,
   0.002192544,
   0.002203308,
   0.002207639,
   0.002205266,
   0.002196029,
   0.00217988,
   0.002156871,
   0.002127147,
   0.002090938,
   0.00204855,
   0.002000358,
   0.001946795,
   0.001825522,
   0.001689005,
   0.001541859,
   0.001388753,
   0.001234163,
   0.001082151,
   0.0009362131,
   0.0007991664,
   0.0006731026,
   0.0005593899,
   0.0004587198,
   0.0003711872,
   0.0002963933,
   0.0002335588,
   0.0001816379,
   0.0001394243,
   0.000105644,
   7.903068e-05,
   5.83829e-05,
   4.260325e-05,
   3.072135e-05,
   2.190358e-05,
   1.545218e-05,
   1.079701e-05,
   7.482614e-06,
   5.152784e-06,
   3.534551e-06,
   2.422755e-06,
   1.66607e-06,
   1.154875e-06,
   8.111421e-07,
   5.802579e-07,
   4.246171e-07,
   3.187232e-07,
   2.45541e-07,
   1.938401e-07,
   1.938401e-07};
   graph = new TGraph(129,fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run02]_Range[full]_NormRange[full]_fx50,fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run02]_Range[full]_NormRange[full]_fy50);
   graph->SetName("fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run02]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run12");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50 = new TH1F("Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50","Projection of fitmodel_br_bin_constr_run12",129,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->SetMinimum(1.744561e-07);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->SetMaximum(0.002637483);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->SetStats(0);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB50->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run12_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run02]_Range[full]_NormRange[full]50);
   
   graph->Draw("l");
   
   Double_t datadeltam_run1_fx3020[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run1_fy3020[60] = {
   1,
   6,
   6,
   5,
   6,
   13,
   9,
   11,
   12,
   19,
   20,
   22,
   14,
   18,
   17,
   15,
   30,
   17,
   18,
   19,
   18,
   17,
   22,
   28,
   34,
   23,
   24,
   29,
   21,
   31,
   47,
   28,
   18,
   30,
   26,
   28,
   31,
   21,
   28,
   23,
   31,
   34,
   32,
   29,
   26,
   31,
   11,
   29,
   24,
   30,
   33,
   33,
   20,
   27,
   22,
   33,
   29,
   29,
   34,
   31};
   Double_t datadeltam_run1_felx3020[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fely3020[60] = {
   0.8272462,
   2.379931,
   2.379931,
   2.159691,
   2.379931,
   3.558662,
   2.943461,
   3.265579,
   3.415266,
   4.320219,
   4.434448,
   4.654502,
   3.6965,
   4.202887,
   4.082184,
   3.82938,
   5.446522,
   4.082184,
   4.202887,
   4.320219,
   4.202887,
   4.082184,
   4.654502,
   5.259711,
   5.802128,
   4.760717,
   4.864612,
   5.353932,
   4.545807,
   5.537565,
   6.831172,
   5.259711,
   4.202887,
   5.446522,
   5.066015,
   5.259711,
   5.537565,
   4.545807,
   5.259711,
   4.760717,
   5.537565,
   5.802128,
   5.627135,
   5.353932,
   5.066015,
   5.537565,
   3.265579,
   5.353932,
   4.864612,
   5.446522,
   5.715302,
   5.715302,
   4.434448,
   5.163771,
   4.654502,
   5.715302,
   5.353932,
   5.353932,
   5.802128,
   5.537565};
   Double_t datadeltam_run1_fehx3020[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fehy3020[60] = {
   2.299527,
   3.583642,
   3.583642,
   3.382473,
   3.583642,
   4.697573,
   4.110204,
   4.416521,
   4.559819,
   5.435196,
   5.546519,
   5.761366,
   4.830381,
   5.321007,
   5.203719,
   4.958738,
   6.538046,
   5.203719,
   5.321007,
   5.435196,
   5.321007,
   5.203719,
   5.761366,
   6.354446,
   6.888101,
   5.865235,
   5.966932,
   6.44702,
   5.655182,
   6.627601,
   7.904289,
   6.354446,
   5.321007,
   6.538046,
   6.164324,
   6.354446,
   6.627601,
   5.655182,
   6.354446,
   5.865235,
   6.627601,
   6.888101,
   6.715753,
   6.44702,
   6.164324,
   6.627601,
   4.416521,
   6.44702,
   5.966932,
   6.538046,
   6.802567,
   6.802567,
   5.546519,
   6.260244,
   5.761366,
   6.802567,
   6.44702,
   6.44702,
   6.888101,
   6.627601};
   grae = new TGraphAsymmErrors(60,datadeltam_run1_fx3020,datadeltam_run1_fy3020,datadeltam_run1_felx3020,datadeltam_run1_fehx3020,datadeltam_run1_fely3020,datadeltam_run1_fehy3020);
   grae->SetName("datadeltam_run1");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run13020 = new TH1F("Graph_datadeltam_run13020","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run13020->SetMinimum(0.1554784);
   Graph_datadeltam_run13020->SetMaximum(60.37744);
   Graph_datadeltam_run13020->SetDirectory(0);
   Graph_datadeltam_run13020->SetStats(0);
   Graph_datadeltam_run13020->SetMarkerStyle(20);
   Graph_datadeltam_run13020->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run13020->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run13020->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13020->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13020->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13020->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13020->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run13020->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run13020->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13020->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13020->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13020->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13020->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run13020->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run13020->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13020->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13020->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run13020->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run13020);
   
   grae->Draw("p");
   
   TH1D *frame_4b43d50__20 = new TH1D("frame_4b43d50__20","",100,139.6,151);
   frame_4b43d50__20->SetBinContent(1,57.6495);
   frame_4b43d50__20->SetMaximum(115.299);
   frame_4b43d50__20->SetEntries(1);
   frame_4b43d50__20->SetDirectory(0);
   frame_4b43d50__20->SetStats(0);
   frame_4b43d50__20->SetMarkerStyle(20);
   frame_4b43d50__20->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_4b43d50__20->GetXaxis()->SetLabelFont(132);
   frame_4b43d50__20->GetXaxis()->SetLabelOffset(0.01);
   frame_4b43d50__20->GetXaxis()->SetLabelSize(0.06);
   frame_4b43d50__20->GetXaxis()->SetTitleSize(0.072);
   frame_4b43d50__20->GetXaxis()->SetTitleOffset(0.95);
   frame_4b43d50__20->GetXaxis()->SetTitleFont(132);
   frame_4b43d50__20->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_4b43d50__20->GetYaxis()->SetLabelFont(132);
   frame_4b43d50__20->GetYaxis()->SetLabelOffset(0.01);
   frame_4b43d50__20->GetYaxis()->SetLabelSize(0.06);
   frame_4b43d50__20->GetYaxis()->SetTitleSize(0.072);
   frame_4b43d50__20->GetYaxis()->SetTitleOffset(0.95);
   frame_4b43d50__20->GetYaxis()->SetTitleFont(132);
   frame_4b43d50__20->GetZaxis()->SetLabelFont(132);
   frame_4b43d50__20->GetZaxis()->SetLabelSize(0.06);
   frame_4b43d50__20->GetZaxis()->SetTitleSize(0.072);
   frame_4b43d50__20->GetZaxis()->SetTitleOffset(1.2);
   frame_4b43d50__20->GetZaxis()->SetTitleFont(132);
   frame_4b43d50__20->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.333 #leq BDT < 0.666}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_deltam_run12->Modified();
   canvas_cut_deltam_run12->cd();
   canvas_cut_deltam_run12->SetSelected(canvas_cut_deltam_run12);
}


==> figs/Fig3e.C <==
void SData_DALL_MagAll_CD0mumu_d0mass_dstcut_Run1_bin3_paper()
{
//=========Macro generated from canvas: canvas_cut_d0_run13/canvas_cut_d0_run13
//=========  (Tue Dec 20 13:48:19 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_d0_run13 = new TCanvas("canvas_cut_d0_run13", "canvas_cut_d0_run13",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_d0_run13->SetHighLightColor(2);
   canvas_cut_d0_run13->Range(1716.049,-10.39269,2172.84,54.56163);
   canvas_cut_d0_run13->SetFillColor(0);
   canvas_cut_d0_run13->SetBorderMode(0);
   canvas_cut_d0_run13->SetBorderSize(2);
   canvas_cut_d0_run13->SetTickx(1);
   canvas_cut_d0_run13->SetTicky(1);
   canvas_cut_d0_run13->SetLeftMargin(0.14);
   canvas_cut_d0_run13->SetRightMargin(0.05);
   canvas_cut_d0_run13->SetTopMargin(0.05);
   canvas_cut_d0_run13->SetBottomMargin(0.16);
   canvas_cut_d0_run13->SetFrameBorderMode(0);
   canvas_cut_d0_run13->SetFrameBorderMode(0);
   
   TH1D *frame_458e610__33 = new TH1D("frame_458e610__33","",100,1780,2150);
   frame_458e610__33->SetBinContent(1,25.65696);
   frame_458e610__33->SetMaximum(51.31391);
   frame_458e610__33->SetEntries(1);
   frame_458e610__33->SetDirectory(0);
   frame_458e610__33->SetStats(0);
   frame_458e610__33->SetMarkerStyle(20);
   frame_458e610__33->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_458e610__33->GetXaxis()->SetLabelFont(132);
   frame_458e610__33->GetXaxis()->SetLabelOffset(0.01);
   frame_458e610__33->GetXaxis()->SetLabelSize(0.06);
   frame_458e610__33->GetXaxis()->SetTitleSize(0.072);
   frame_458e610__33->GetXaxis()->SetTitleOffset(0.95);
   frame_458e610__33->GetXaxis()->SetTitleFont(132);
   frame_458e610__33->GetYaxis()->SetTitle("Candidates / ( 5.0 MeV/#it{c}^{2} )");
   frame_458e610__33->GetYaxis()->SetLabelFont(132);
   frame_458e610__33->GetYaxis()->SetLabelOffset(0.01);
   frame_458e610__33->GetYaxis()->SetLabelSize(0.06);
   frame_458e610__33->GetYaxis()->SetTitleSize(0.072);
   frame_458e610__33->GetYaxis()->SetTitleOffset(0.95);
   frame_458e610__33->GetYaxis()->SetTitleFont(132);
   frame_458e610__33->GetZaxis()->SetLabelFont(132);
   frame_458e610__33->GetZaxis()->SetLabelSize(0.06);
   frame_458e610__33->GetZaxis()->SetTitleSize(0.072);
   frame_458e610__33->GetZaxis()->SetTitleOffset(1.2);
   frame_458e610__33->GetZaxis()->SetTitleFont(132);
   frame_458e610__33->Draw("FUNC");
   
   Double_t datad0_run1_fx3033[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run1_fy3033[74] = {
   19,
   16,
   16,
   10,
   17,
   13,
   11,
   13,
   11,
   9,
   11,
   15,
   14,
   12,
   14,
   13,
   12,
   9,
   10,
   9,
   2,
   12,
   9,
   6,
   4,
   4,
   8,
   7,
   8,
   8,
   8,
   7,
   10,
   4,
   8,
   5,
   3,
   7,
   7,
   1,
   5,
   6,
   5,
   2,
   5,
   9,
   7,
   6,
   2,
   2,
   6,
   7,
   8,
   10,
   3,
   5,
   1,
   5,
   5,
   2,
   3,
   2,
   2,
   5,
   4,
   3,
   7,
   3,
   2,
   2,
   2,
   4,
   1,
   2};
   Double_t datad0_run1_felx3033[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fely3033[74] = {
   4.320219,
   3.957801,
   3.957801,
   3.108694,
   4.082184,
   3.558662,
   3.265579,
   3.558662,
   3.265579,
   2.943461,
   3.265579,
   3.82938,
   3.6965,
   3.415266,
   3.6965,
   3.558662,
   3.415266,
   2.943461,
   3.108694,
   2.943461,
   1.291815,
   3.415266,
   2.943461,
   2.379931,
   1.914339,
   1.914339,
   2.768386,
   2.58147,
   2.768386,
   2.768386,
   2.768386,
   2.58147,
   3.108694,
   1.914339,
   2.768386,
   2.159691,
   1.632705,
   2.58147,
   2.58147,
   0.8272462,
   2.159691,
   2.379931,
   2.159691,
   1.291815,
   2.159691,
   2.943461,
   2.58147,
   2.379931,
   1.291815,
   1.291815,
   2.379931,
   2.58147,
   2.768386,
   3.108694,
   1.632705,
   2.159691,
   0.8272462,
   2.159691,
   2.159691,
   1.291815,
   1.632705,
   1.291815,
   1.291815,
   2.159691,
   1.914339,
   1.632705,
   2.58147,
   1.632705,
   1.291815,
   1.291815,
   1.291815,
   1.914339,
   0.8272462,
   1.291815};
   Double_t datad0_run1_fehx3033[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fehy3033[74] = {
   5.435196,
   5.083066,
   5.083066,
   4.26695,
   5.203719,
   4.697573,
   4.416521,
   4.697573,
   4.416521,
   4.110204,
   4.416521,
   4.958738,
   4.830381,
   4.559819,
   4.830381,
   4.697573,
   4.559819,
   4.110204,
   4.26695,
   4.110204,
   2.63786,
   4.559819,
   4.110204,
   3.583642,
   3.162753,
   3.162753,
   3.945142,
   3.770281,
   3.945142,
   3.945142,
   3.945142,
   3.770281,
   4.26695,
   3.162753,
   3.945142,
   3.382473,
   2.918186,
   3.770281,
   3.770281,
   2.299527,
   3.382473,
   3.583642,
   3.382473,
   2.63786,
   3.382473,
   4.110204,
   3.770281,
   3.583642,
   2.63786,
   2.63786,
   3.583642,
   3.770281,
   3.945142,
   4.26695,
   2.918186,
   3.382473,
   2.299527,
   3.382473,
   3.382473,
   2.63786,
   2.918186,
   2.63786,
   2.63786,
   3.382473,
   3.162753,
   2.918186,
   3.770281,
   2.918186,
   2.63786,
   2.63786,
   2.63786,
   3.162753,
   2.299527,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(74,datad0_run1_fx3033,datad0_run1_fy3033,datad0_run1_felx3033,datad0_run1_fehx3033,datad0_run1_fely3033,datad0_run1_fehy3033);
   grae->SetName("datad0_run1");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run13033 = new TH1F("Graph_datad0_run13033","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run13033->SetMinimum(0.1554784);
   Graph_datad0_run13033->SetMaximum(26.86144);
   Graph_datad0_run13033->SetDirectory(0);
   Graph_datad0_run13033->SetStats(0);
   Graph_datad0_run13033->SetMarkerStyle(20);
   Graph_datad0_run13033->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run13033->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run13033->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13033->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run13033->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run13033->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13033->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run13033->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run13033->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13033->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run13033->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run13033->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13033->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run13033->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run13033->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run13033->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run13033->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run13033->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run13033);
   
   grae->Draw("p");
   
   Double_t totalpdf_fx81[133] = {
   1780,
   1783.7,
   1785.55,
   1787.4,
   1789.25,
   1791.1,
   1792.95,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1829.95,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1841.05,
   1842.9,
   1844.75,
   1846.6,
   1847.525,
   1848.45,
   1850.3,
   1851.225,
   1852.15,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1866.95,
   1868.8,
   1869.725,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1879.9,
   1881.75,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t totalpdf_fy81[133] = {
   11.09137,
   10.33126,
   9.993342,
   9.706644,
   9.473738,
   9.289962,
   9.147695,
   9.039094,
   8.897189,
   8.826595,
   8.807812,
   8.833083,
   8.902003,
   9.01929,
   9.193975,
   9.439442,
   9.774101,
   9.982294,
   10.22262,
   10.49943,
   10.81779,
   11.1835,
   11.60331,
   12.08506,
   12.63792,
   13.27266,
   14.00209,
   14.407,
   14.84161,
   15.78156,
   16.19955,
   16.5505,
   16.82612,
   17.01987,
   17.12394,
   17.1353,
   17.05392,
   16.8824,
   16.62575,
   16.2912,
   15.88774,
   15.42575,
   14.91655,
   14.37189,
   13.22301,
   12.06706,
   10.97674,
   10.47334,
   10.00413,
   9.572144,
   9.179154,
   8.825751,
   8.511504,
   8.235114,
   7.994582,
   7.787376,
   7.612227,
   7.34781,
   7.167967,
   7.044618,
   6.893478,
   6.801173,
   6.730333,
   6.667725,
   6.60883,
   6.551971,
   6.496415,
   6.441793,
   6.387902,
   6.334625,
   6.281894,
   6.229665,
   6.177912,
   6.126615,
   6.075761,
   6.025342,
   5.97535,
   5.925779,
   5.876623,
   5.827878,
   5.77954,
   5.731605,
   5.684069,
   5.636928,
   5.59018,
   5.543819,
   5.497844,
   5.452251,
   5.407036,
   5.362197,
   5.31773,
   5.273632,
   5.2299,
   5.18653,
   5.143521,
   5.100868,
   5.05857,
   5.016622,
   4.975022,
   4.933767,
   4.892855,
   4.852282,
   4.812045,
   4.772142,
   4.73257,
   4.693326,
   4.654408,
   4.615813,
   4.577537,
   4.539579,
   4.501936,
   4.464605,
   4.427584,
   4.39087,
   4.35446,
   4.318352,
   4.282543,
   4.247032,
   4.211815,
   4.17689,
   4.142254,
   4.107906,
   4.073843,
   4.040062,
   4.006561,
   3.973338,
   3.940391,
   3.907717,
   3.875313,
   3.843179,
   3.811311,
   3.779707,
   3.779707};
   TGraph *graph = new TGraph(133,totalpdf_fx81,totalpdf_fy81);
   graph->SetName("totalpdf");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totalpdf81 = new TH1F("Graph_totalpdf81","Projection of fitmodel_br_bin_constr_run13",133,1743,2187);
   Graph_totalpdf81->SetMinimum(2.444148);
   Graph_totalpdf81->SetMaximum(18.47086);
   Graph_totalpdf81->SetDirectory(0);
   Graph_totalpdf81->SetStats(0);
   Graph_totalpdf81->SetMarkerStyle(20);
   Graph_totalpdf81->GetXaxis()->SetNdivisions(505);
   Graph_totalpdf81->GetXaxis()->SetLabelFont(132);
   Graph_totalpdf81->GetXaxis()->SetLabelOffset(0.01);
   Graph_totalpdf81->GetXaxis()->SetLabelSize(0.06);
   Graph_totalpdf81->GetXaxis()->SetTitleSize(0.072);
   Graph_totalpdf81->GetXaxis()->SetTitleOffset(0.95);
   Graph_totalpdf81->GetXaxis()->SetTitleFont(132);
   Graph_totalpdf81->GetYaxis()->SetLabelFont(132);
   Graph_totalpdf81->GetYaxis()->SetLabelOffset(0.01);
   Graph_totalpdf81->GetYaxis()->SetLabelSize(0.06);
   Graph_totalpdf81->GetYaxis()->SetTitleSize(0.072);
   Graph_totalpdf81->GetYaxis()->SetTitleOffset(0.95);
   Graph_totalpdf81->GetYaxis()->SetTitleFont(132);
   Graph_totalpdf81->GetZaxis()->SetLabelFont(132);
   Graph_totalpdf81->GetZaxis()->SetLabelSize(0.06);
   Graph_totalpdf81->GetZaxis()->SetTitleSize(0.072);
   Graph_totalpdf81->GetZaxis()->SetTitleOffset(1.2);
   Graph_totalpdf81->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totalpdf81);
   
   graph->Draw("l");
   
   Double_t signal_fx82[148] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1841.05,
   1842.9,
   1844.75,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1859.55,
   1860.475,
   1861.4,
   1861.863,
   1862.325,
   1862.787,
   1863.25,
   1863.713,
   1864.175,
   1864.637,
   1865.1,
   1865.562,
   1866.025,
   1866.487,
   1866.95,
   1867.412,
   1867.875,
   1868.338,
   1868.8,
   1869.262,
   1869.725,
   1870.188,
   1870.65,
   1871.575,
   1872.5,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1877.588,
   1878.05,
   1878.513,
   1878.975,
   1879.9,
   1880.825,
   1881.75,
   1882.675,
   1883.6,
   1884.525,
   1885.45,
   1887.3,
   1889.15,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t signal_fy82[148] = {
   8.953474e-05,
   0.0001131911,
   0.0001443588,
   0.0001858579,
   0.0002417452,
   0.0003179422,
   0.0004232293,
   0.000570851,
   0.0007811628,
   0.001086096,
   0.001536884,
   0.002217805,
   0.003271399,
   0.004946342,
   0.007691932,
   0.01235285,
   0.02059109,
   0.02701095,
   0.03585389,
   0.04820996,
   0.06574712,
   0.07722141,
   0.09106922,
   0.1078626,
   0.1283319,
   0.1534164,
   0.1843311,
   0.2024523,
   0.2226604,
   0.2694603,
   0.3218942,
   0.3789933,
   0.4397945,
   0.503,
   0.6299473,
   0.6897984,
   0.7444579,
   0.7691952,
   0.7918775,
   0.8122774,
   0.8301867,
   0.8454193,
   0.8578147,
   0.8672411,
   0.8735971,
   0.876814,
   0.8768569,
   0.8737255,
   0.8674536,
   0.8581091,
   0.8457923,
   0.8306344,
   0.8127951,
   0.7924598,
   0.7698363,
   0.7451514,
   0.718647,
   0.6611999,
   0.5995838,
   0.4720455,
   0.4098272,
   0.3506853,
   0.2957565,
   0.2704598,
   0.2474675,
   0.2265881,
   0.2076132,
   0.1746502,
   0.1473075,
   0.1245626,
   0.1055906,
   0.08972351,
   0.07641888,
   0.06523489,
   0.04785025,
   0.03539264,
   0.02638614,
   0.01499394,
   0.008754868,
   0.005239573,
   0.003207121,
   0.00200395,
   0.001276112,
   0.0008269586,
   0.0005446342,
   0.0003641222,
   0.000246864,
   0.0001695624,
   0.000117895,
   8.291286e-05,
   5.89396e-05,
   4.23229e-05,
   3.068139e-05,
   2.24427e-05,
   1.655632e-05,
   1.231249e-05,
   9.226602e-06,
   6.964414e-06,
   5.293224e-06,
   4.049539e-06,
   3.117508e-06,
   2.41436e-06,
   1.880501e-06,
   1.472698e-06,
   1.159368e-06,
   9.172798e-07,
   7.292324e-07,
   5.824117e-07,
   4.672137e-07,
   3.763988e-07,
   3.044795e-07,
   2.472743e-07,
   2.015806e-07,
   1.649332e-07,
   1.354258e-07,
   1.115771e-07,
   9.223144e-08,
   7.64831e-08,
   6.361931e-08,
   5.307697e-08,
   4.440951e-08,
   3.726139e-08,
   3.134859e-08,
   2.644339e-08,
   2.236259e-08,
   1.895835e-08,
   1.611095e-08,
   1.372316e-08,
   1.171577e-08,
   1.002407e-08,
   8.595028e-09,
   7.385082e-09,
   6.358345e-09,
   5.485173e-09,
   4.741019e-09,
   4.105506e-09,
   3.561679e-09,
   3.095394e-09,
   2.694829e-09,
   2.350076e-09,
   2.052819e-09,
   1.796056e-09,
   1.573887e-09,
   1.381323e-09,
   1.214143e-09,
   1.068765e-09,
   9.421467e-10,
   9.421467e-10};
   graph = new TGraph(148,signal_fx82,signal_fy82);
   graph->SetName("signal");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal82 = new TH1F("Graph_signal82","Projection of fitmodel_br_bin_constr_run13",148,1743,2187);
   Graph_signal82->SetMinimum(8.47932e-10);
   Graph_signal82->SetMaximum(0.9645426);
   Graph_signal82->SetDirectory(0);
   Graph_signal82->SetStats(0);
   Graph_signal82->SetMarkerStyle(20);
   Graph_signal82->GetXaxis()->SetNdivisions(505);
   Graph_signal82->GetXaxis()->SetLabelFont(132);
   Graph_signal82->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal82->GetXaxis()->SetLabelSize(0.06);
   Graph_signal82->GetXaxis()->SetTitleSize(0.072);
   Graph_signal82->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal82->GetXaxis()->SetTitleFont(132);
   Graph_signal82->GetYaxis()->SetLabelFont(132);
   Graph_signal82->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal82->GetYaxis()->SetLabelSize(0.06);
   Graph_signal82->GetYaxis()->SetTitleSize(0.072);
   Graph_signal82->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal82->GetYaxis()->SetTitleFont(132);
   Graph_signal82->GetZaxis()->SetLabelFont(132);
   Graph_signal82->GetZaxis()->SetLabelSize(0.06);
   Graph_signal82->GetZaxis()->SetTitleSize(0.072);
   Graph_signal82->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal82->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal82);
   
   graph->Draw("l");
   
   Double_t comb_fx83[102] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t comb_fy83[102] = {
   8.691181,
   8.619113,
   8.547643,
   8.476765,
   8.406476,
   8.336769,
   8.26764,
   8.199084,
   8.131096,
   8.063673,
   7.996808,
   7.930498,
   7.864738,
   7.799523,
   7.734849,
   7.670711,
   7.607105,
   7.544026,
   7.481471,
   7.419434,
   7.357912,
   7.296899,
   7.236393,
   7.176388,
   7.116881,
   7.057868,
   6.999343,
   6.941304,
   6.883747,
   6.826666,
   6.770059,
   6.713921,
   6.658249,
   6.603038,
   6.548286,
   6.493987,
   6.440138,
   6.386736,
   6.333777,
   6.281257,
   6.229172,
   6.17752,
   6.126295,
   6.075496,
   6.025117,
   5.975156,
   5.92561,
   5.876475,
   5.827746,
   5.779422,
   5.731499,
   5.683973,
   5.636841,
   5.5901,
   5.543747,
   5.497778,
   5.45219,
   5.40698,
   5.362145,
   5.317681,
   5.273587,
   5.229858,
   5.186492,
   5.143485,
   5.100835,
   5.058538,
   5.016593,
   4.974995,
   4.933742,
   4.892831,
   4.852259,
   4.812024,
   4.772122,
   4.732552,
   4.693309,
   4.654392,
   4.615797,
   4.577523,
   4.539566,
   4.501923,
   4.464593,
   4.427572,
   4.390859,
   4.354449,
   4.318342,
   4.282534,
   4.247023,
   4.211806,
   4.176882,
   4.142247,
   4.107899,
   4.073836,
   4.040056,
   4.006555,
   3.973333,
   3.940385,
   3.907711,
   3.875308,
   3.843174,
   3.811306,
   3.779703,
   3.779703};
   graph = new TGraph(102,comb_fx83,comb_fy83);
   graph->SetName("comb");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb83 = new TH1F("Graph_comb83","Projection of fitmodel_br_bin_constr_run13",102,1743,2187);
   Graph_comb83->SetMinimum(3.288555);
   Graph_comb83->SetMaximum(9.182329);
   Graph_comb83->SetDirectory(0);
   Graph_comb83->SetStats(0);
   Graph_comb83->SetMarkerStyle(20);
   Graph_comb83->GetXaxis()->SetNdivisions(505);
   Graph_comb83->GetXaxis()->SetLabelFont(132);
   Graph_comb83->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb83->GetXaxis()->SetLabelSize(0.06);
   Graph_comb83->GetXaxis()->SetTitleSize(0.072);
   Graph_comb83->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb83->GetXaxis()->SetTitleFont(132);
   Graph_comb83->GetYaxis()->SetLabelFont(132);
   Graph_comb83->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb83->GetYaxis()->SetLabelSize(0.06);
   Graph_comb83->GetYaxis()->SetTitleSize(0.072);
   Graph_comb83->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb83->GetYaxis()->SetTitleFont(132);
   Graph_comb83->GetZaxis()->SetLabelFont(132);
   Graph_comb83->GetZaxis()->SetLabelSize(0.06);
   Graph_comb83->GetZaxis()->SetTitleSize(0.072);
   Graph_comb83->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb83->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb83);
   
   graph->Draw("l");
   
   Double_t pipimisid_fx84[144] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1822.55,
   1824.4,
   1826.25,
   1828.1,
   1829.95,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1841.05,
   1842.9,
   1843.825,
   1844.75,
   1845.675,
   1846.6,
   1847.525,
   1848.45,
   1850.3,
   1851.225,
   1851.688,
   1852.15,
   1852.613,
   1853.075,
   1853.537,
   1854,
   1854.463,
   1854.925,
   1855.387,
   1855.85,
   1856.312,
   1856.775,
   1857.238,
   1857.7,
   1858.162,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1866.025,
   1866.95,
   1867.875,
   1868.8,
   1869.725,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1879.9,
   1881.75,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t pipimisid_fy84[144] = {
   0.116146,
   0.1424665,
   0.1750996,
   0.2156445,
   0.2661276,
   0.3291226,
   0.4079064,
   0.5066609,
   0.6307367,
   0.7869967,
   0.9842668,
   1.233927,
   1.382846,
   1.550692,
   1.739995,
   1.953637,
   2.194907,
   2.467563,
   2.775894,
   3.124808,
   3.519922,
   3.967664,
   4.475407,
   5.051602,
   5.368348,
   5.705954,
   6.06586,
   6.449609,
   6.858857,
   7.295382,
   8.229451,
   8.637989,
   8.815578,
   8.973609,
   9.110908,
   9.226443,
   9.319341,
   9.388889,
   9.434555,
   9.455986,
   9.453016,
   9.425668,
   9.374153,
   9.298869,
   9.200393,
   9.079477,
   8.937034,
   8.774133,
   8.391901,
   7.943815,
   7.442359,
   6.900886,
   6.333033,
   5.170871,
   4.600539,
   4.051039,
   3.530505,
   3.045229,
   2.599655,
   2.196465,
   1.836731,
   1.520125,
   1.245162,
   1.009451,
   0.8099484,
   0.6431942,
   0.5055214,
   0.3932327,
   0.230679,
   0.1298426,
   0.07012569,
   0.01806964,
   0.003946618,
   0.0007306407,
   0.0001146531,
   1.525004e-05,
   1.719331e-06,
   1.643051e-07,
   1.330902e-08,
   9.137852e-10,
   5.317965e-11,
   2.623312e-12,
   1.096877e-13,
   3.887485e-15,
   1.167839e-16,
   2.973722e-18,
   6.418314e-20,
   1.174207e-21,
   1.82084e-23,
   2.393328e-25,
   2.666464e-27,
   2.518097e-29,
   2.015637e-31,
   1.367589e-33,
   7.865057e-36,
   3.833994e-38,
   1.584179e-40,
   5.548305e-43,
   1.647098e-45,
   4.144594e-48,
   8.839908e-51,
   1.598147e-53,
   2.449e-56,
   3.181003e-59,
   3.502214e-62,
   3.268319e-65,
   2.585291e-68,
   1.733396e-71,
   9.8512e-75,
   4.74552e-78,
   1.937678e-81,
   6.706297e-85,
   1.967375e-88,
   4.892092e-92,
   1.031111e-95,
   1.842126e-99,
   2.789565e-103,
   3.580609e-107,
   3.895656e-111,
   3.592588e-115,
   2.808261e-119,
   1.860676e-123,
   1.044978e-127,
   4.974472e-132,
   2.007197e-136,
   6.86493e-141,
   1.990148e-145,
   4.890329e-150,
   1.018577e-154,
   1.798262e-159,
   2.691009e-164,
   3.413349e-169,
   3.669859e-174,
   3.344423e-179,
   2.583428e-184,
   1.691511e-189,
   9.387637e-195,
   4.416122e-200,
   1.760877e-205,
   5.951416e-211,
   1.704962e-216,
   4.140115e-222,
   8.521445e-228,
   8.521445e-228};
   graph = new TGraph(144,pipimisid_fx84,pipimisid_fy84);
   graph->SetName("pipimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pipimisid84 = new TH1F("Graph_pipimisid84","Projection of fitmodel_br_bin_constr_run13",144,1743,2187);
   Graph_pipimisid84->SetMinimum(7.669301e-228);
   Graph_pipimisid84->SetMaximum(10.40158);
   Graph_pipimisid84->SetDirectory(0);
   Graph_pipimisid84->SetStats(0);
   Graph_pipimisid84->SetMarkerStyle(20);
   Graph_pipimisid84->GetXaxis()->SetNdivisions(505);
   Graph_pipimisid84->GetXaxis()->SetLabelFont(132);
   Graph_pipimisid84->GetXaxis()->SetLabelOffset(0.01);
   Graph_pipimisid84->GetXaxis()->SetLabelSize(0.06);
   Graph_pipimisid84->GetXaxis()->SetTitleSize(0.072);
   Graph_pipimisid84->GetXaxis()->SetTitleOffset(0.95);
   Graph_pipimisid84->GetXaxis()->SetTitleFont(132);
   Graph_pipimisid84->GetYaxis()->SetLabelFont(132);
   Graph_pipimisid84->GetYaxis()->SetLabelOffset(0.01);
   Graph_pipimisid84->GetYaxis()->SetLabelSize(0.06);
   Graph_pipimisid84->GetYaxis()->SetTitleSize(0.072);
   Graph_pipimisid84->GetYaxis()->SetTitleOffset(0.95);
   Graph_pipimisid84->GetYaxis()->SetTitleFont(132);
   Graph_pipimisid84->GetZaxis()->SetLabelFont(132);
   Graph_pipimisid84->GetZaxis()->SetLabelSize(0.06);
   Graph_pipimisid84->GetZaxis()->SetTitleSize(0.072);
   Graph_pipimisid84->GetZaxis()->SetTitleOffset(1.2);
   Graph_pipimisid84->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pipimisid84);
   
   graph->Draw("l");
   
   Double_t kpimisid_fx85[117] = {
   1780,
   1781.85,
   1782.775,
   1783.7,
   1784.625,
   1785.55,
   1786.475,
   1787.4,
   1788.325,
   1789.25,
   1790.175,
   1791.1,
   1792.025,
   1792.95,
   1793.875,
   1794.8,
   1795.725,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1804.05,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t kpimisid_fy85[117] = {
   2.283951,
   1.922449,
   1.742992,
   1.569569,
   1.405187,
   1.252008,
   1.111344,
   0.983757,
   0.8692001,
   0.7671762,
   0.6768883,
   0.5973664,
   0.5275661,
   0.4664386,
   0.4129781,
   0.3662492,
   0.3254018,
   0.2896754,
   0.2309795,
   0.1857395,
   0.1506256,
   0.1231579,
   0.1014961,
   0.0704692,
   0.05024716,
   0.03667828,
   0.02733164,
   0.0207406,
   0.01599447,
   0.01251234,
   0.009914456,
   0.007946878,
   0.0064363,
   0.005262215,
   0.004339393,
   0.003606608,
   0.003019249,
   0.002544383,
   0.0021574,
   0.00183971,
   0.001577118,
   0.001358687,
   0.001175911,
   0.001022121,
   0.0008920471,
   0.0007814951,
   0.0006871035,
   0.0006061613,
   0.0005364686,
   0.00047623,
   0.0004239726,
   0.0003784816,
   0.0003387503,
   0.0003039407,
   0.0002733521,
   0.000246396,
   0.0002225766,
   0.0002014743,
   0.0001827325,
   0.0001660477,
   0.0001511603,
   0.0001378475,
   0.0001259178,
   0.0001152059,
   0.0001055688,
   9.688251e-05,
   8.903905e-05,
   8.194437e-05,
   7.551625e-05,
   6.968263e-05,
   6.438027e-05,
   5.955351e-05,
   5.515328e-05,
   5.113622e-05,
   4.746394e-05,
   4.410241e-05,
   4.102138e-05,
   3.819393e-05,
   3.559604e-05,
   3.320629e-05,
   3.100548e-05,
   2.897645e-05,
   2.710376e-05,
   2.537357e-05,
   2.37734e-05,
   2.229202e-05,
   2.091929e-05,
   1.964604e-05,
   1.846398e-05,
   1.736561e-05,
   1.634411e-05,
   1.53933e-05,
   1.450755e-05,
   1.368175e-05,
   1.291122e-05,
   1.219173e-05,
   1.151938e-05,
   1.089062e-05,
   1.03022e-05,
   9.751152e-06,
   9.234746e-06,
   8.75048e-06,
   8.296054e-06,
   7.869356e-06,
   7.468442e-06,
   7.091521e-06,
   6.736945e-06,
   6.40319e-06,
   6.088854e-06,
   5.792637e-06,
   5.513341e-06,
   5.249855e-06,
   5.001151e-06,
   4.766277e-06,
   4.544349e-06,
   4.334548e-06,
   4.334548e-06};
   graph = new TGraph(117,kpimisid_fx85,kpimisid_fy85);
   graph->SetName("kpimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_kpimisid85 = new TH1F("Graph_kpimisid85","Projection of fitmodel_br_bin_constr_run13",117,1743,2187);
   Graph_kpimisid85->SetMinimum(3.901094e-06);
   Graph_kpimisid85->SetMaximum(2.512345);
   Graph_kpimisid85->SetDirectory(0);
   Graph_kpimisid85->SetStats(0);
   Graph_kpimisid85->SetMarkerStyle(20);
   Graph_kpimisid85->GetXaxis()->SetNdivisions(505);
   Graph_kpimisid85->GetXaxis()->SetLabelFont(132);
   Graph_kpimisid85->GetXaxis()->SetLabelOffset(0.01);
   Graph_kpimisid85->GetXaxis()->SetLabelSize(0.06);
   Graph_kpimisid85->GetXaxis()->SetTitleSize(0.072);
   Graph_kpimisid85->GetXaxis()->SetTitleOffset(0.95);
   Graph_kpimisid85->GetXaxis()->SetTitleFont(132);
   Graph_kpimisid85->GetYaxis()->SetLabelFont(132);
   Graph_kpimisid85->GetYaxis()->SetLabelOffset(0.01);
   Graph_kpimisid85->GetYaxis()->SetLabelSize(0.06);
   Graph_kpimisid85->GetYaxis()->SetTitleSize(0.072);
   Graph_kpimisid85->GetYaxis()->SetTitleOffset(0.95);
   Graph_kpimisid85->GetYaxis()->SetTitleFont(132);
   Graph_kpimisid85->GetZaxis()->SetLabelFont(132);
   Graph_kpimisid85->GetZaxis()->SetLabelSize(0.06);
   Graph_kpimisid85->GetZaxis()->SetTitleSize(0.072);
   Graph_kpimisid85->GetZaxis()->SetTitleOffset(1.2);
   Graph_kpimisid85->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_kpimisid85);
   
   graph->Draw("l");
   
   Double_t datad0_run1_fx3034[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run1_fy3034[74] = {
   19,
   16,
   16,
   10,
   17,
   13,
   11,
   13,
   11,
   9,
   11,
   15,
   14,
   12,
   14,
   13,
   12,
   9,
   10,
   9,
   2,
   12,
   9,
   6,
   4,
   4,
   8,
   7,
   8,
   8,
   8,
   7,
   10,
   4,
   8,
   5,
   3,
   7,
   7,
   1,
   5,
   6,
   5,
   2,
   5,
   9,
   7,
   6,
   2,
   2,
   6,
   7,
   8,
   10,
   3,
   5,
   1,
   5,
   5,
   2,
   3,
   2,
   2,
   5,
   4,
   3,
   7,
   3,
   2,
   2,
   2,
   4,
   1,
   2};
   Double_t datad0_run1_felx3034[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fely3034[74] = {
   4.320219,
   3.957801,
   3.957801,
   3.108694,
   4.082184,
   3.558662,
   3.265579,
   3.558662,
   3.265579,
   2.943461,
   3.265579,
   3.82938,
   3.6965,
   3.415266,
   3.6965,
   3.558662,
   3.415266,
   2.943461,
   3.108694,
   2.943461,
   1.291815,
   3.415266,
   2.943461,
   2.379931,
   1.914339,
   1.914339,
   2.768386,
   2.58147,
   2.768386,
   2.768386,
   2.768386,
   2.58147,
   3.108694,
   1.914339,
   2.768386,
   2.159691,
   1.632705,
   2.58147,
   2.58147,
   0.8272462,
   2.159691,
   2.379931,
   2.159691,
   1.291815,
   2.159691,
   2.943461,
   2.58147,
   2.379931,
   1.291815,
   1.291815,
   2.379931,
   2.58147,
   2.768386,
   3.108694,
   1.632705,
   2.159691,
   0.8272462,
   2.159691,
   2.159691,
   1.291815,
   1.632705,
   1.291815,
   1.291815,
   2.159691,
   1.914339,
   1.632705,
   2.58147,
   1.632705,
   1.291815,
   1.291815,
   1.291815,
   1.914339,
   0.8272462,
   1.291815};
   Double_t datad0_run1_fehx3034[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fehy3034[74] = {
   5.435196,
   5.083066,
   5.083066,
   4.26695,
   5.203719,
   4.697573,
   4.416521,
   4.697573,
   4.416521,
   4.110204,
   4.416521,
   4.958738,
   4.830381,
   4.559819,
   4.830381,
   4.697573,
   4.559819,
   4.110204,
   4.26695,
   4.110204,
   2.63786,
   4.559819,
   4.110204,
   3.583642,
   3.162753,
   3.162753,
   3.945142,
   3.770281,
   3.945142,
   3.945142,
   3.945142,
   3.770281,
   4.26695,
   3.162753,
   3.945142,
   3.382473,
   2.918186,
   3.770281,
   3.770281,
   2.299527,
   3.382473,
   3.583642,
   3.382473,
   2.63786,
   3.382473,
   4.110204,
   3.770281,
   3.583642,
   2.63786,
   2.63786,
   3.583642,
   3.770281,
   3.945142,
   4.26695,
   2.918186,
   3.382473,
   2.299527,
   3.382473,
   3.382473,
   2.63786,
   2.918186,
   2.63786,
   2.63786,
   3.382473,
   3.162753,
   2.918186,
   3.770281,
   2.918186,
   2.63786,
   2.63786,
   2.63786,
   3.162753,
   2.299527,
   2.63786};
   grae = new TGraphAsymmErrors(74,datad0_run1_fx3034,datad0_run1_fy3034,datad0_run1_felx3034,datad0_run1_fehx3034,datad0_run1_fely3034,datad0_run1_fehy3034);
   grae->SetName("datad0_run1");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run13034 = new TH1F("Graph_datad0_run13034","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run13034->SetMinimum(0.1554784);
   Graph_datad0_run13034->SetMaximum(26.86144);
   Graph_datad0_run13034->SetDirectory(0);
   Graph_datad0_run13034->SetStats(0);
   Graph_datad0_run13034->SetMarkerStyle(20);
   Graph_datad0_run13034->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run13034->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run13034->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13034->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run13034->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run13034->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13034->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run13034->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run13034->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13034->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run13034->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run13034->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13034->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run13034->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run13034->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run13034->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run13034->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run13034->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run13034);
   
   grae->Draw("p");
   
   TH1D *frame_458e610__34 = new TH1D("frame_458e610__34","",100,1780,2150);
   frame_458e610__34->SetBinContent(1,25.65696);
   frame_458e610__34->SetMaximum(51.31391);
   frame_458e610__34->SetEntries(1);
   frame_458e610__34->SetDirectory(0);
   frame_458e610__34->SetStats(0);
   frame_458e610__34->SetMarkerStyle(20);
   frame_458e610__34->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_458e610__34->GetXaxis()->SetLabelFont(132);
   frame_458e610__34->GetXaxis()->SetLabelOffset(0.01);
   frame_458e610__34->GetXaxis()->SetLabelSize(0.06);
   frame_458e610__34->GetXaxis()->SetTitleSize(0.072);
   frame_458e610__34->GetXaxis()->SetTitleOffset(0.95);
   frame_458e610__34->GetXaxis()->SetTitleFont(132);
   frame_458e610__34->GetYaxis()->SetTitle("Candidates / ( 5.0 MeV/#it{c}^{2} )");
   frame_458e610__34->GetYaxis()->SetLabelFont(132);
   frame_458e610__34->GetYaxis()->SetLabelOffset(0.01);
   frame_458e610__34->GetYaxis()->SetLabelSize(0.06);
   frame_458e610__34->GetYaxis()->SetTitleSize(0.072);
   frame_458e610__34->GetYaxis()->SetTitleOffset(0.95);
   frame_458e610__34->GetYaxis()->SetTitleFont(132);
   frame_458e610__34->GetZaxis()->SetLabelFont(132);
   frame_458e610__34->GetZaxis()->SetLabelSize(0.06);
   frame_458e610__34->GetZaxis()->SetTitleSize(0.072);
   frame_458e610__34->GetZaxis()->SetTitleOffset(1.2);
   frame_458e610__34->GetZaxis()->SetTitleFont(132);
   frame_458e610__34->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.666 #leq BDT #leq 1.0}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_d0_run13->Modified();
   canvas_cut_d0_run13->cd();
   canvas_cut_d0_run13->SetSelected(canvas_cut_d0_run13);
}


==> figs/Fig3f.C <==
void SData_DALL_MagAll_CD0mumu_deltam_d0cut_Run1_bin3_paper()
{
//=========Macro generated from canvas: canvas_cut_deltam_run13/canvas_cut_deltam_run13
//=========  (Tue Dec 20 13:48:20 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_deltam_run13 = new TCanvas("canvas_cut_deltam_run13", "canvas_cut_deltam_run13",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_deltam_run13->SetHighLightColor(2);
   canvas_cut_deltam_run13->Range(137.6296,-10.39269,151.7037,54.56163);
   canvas_cut_deltam_run13->SetFillColor(0);
   canvas_cut_deltam_run13->SetBorderMode(0);
   canvas_cut_deltam_run13->SetBorderSize(2);
   canvas_cut_deltam_run13->SetTickx(1);
   canvas_cut_deltam_run13->SetTicky(1);
   canvas_cut_deltam_run13->SetLeftMargin(0.14);
   canvas_cut_deltam_run13->SetRightMargin(0.05);
   canvas_cut_deltam_run13->SetTopMargin(0.05);
   canvas_cut_deltam_run13->SetBottomMargin(0.16);
   canvas_cut_deltam_run13->SetFrameBorderMode(0);
   canvas_cut_deltam_run13->SetFrameBorderMode(0);
   
   TH1D *frame_4f1c340__35 = new TH1D("frame_4f1c340__35","",100,139.6,151);
   frame_4f1c340__35->SetBinContent(1,25.65696);
   frame_4f1c340__35->SetMaximum(51.31391);
   frame_4f1c340__35->SetEntries(1);
   frame_4f1c340__35->SetDirectory(0);
   frame_4f1c340__35->SetStats(0);
   frame_4f1c340__35->SetMarkerStyle(20);
   frame_4f1c340__35->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_4f1c340__35->GetXaxis()->SetLabelFont(132);
   frame_4f1c340__35->GetXaxis()->SetLabelOffset(0.01);
   frame_4f1c340__35->GetXaxis()->SetLabelSize(0.06);
   frame_4f1c340__35->GetXaxis()->SetTitleSize(0.072);
   frame_4f1c340__35->GetXaxis()->SetTitleOffset(0.95);
   frame_4f1c340__35->GetXaxis()->SetTitleFont(132);
   frame_4f1c340__35->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_4f1c340__35->GetYaxis()->SetLabelFont(132);
   frame_4f1c340__35->GetYaxis()->SetLabelOffset(0.01);
   frame_4f1c340__35->GetYaxis()->SetLabelSize(0.06);
   frame_4f1c340__35->GetYaxis()->SetTitleSize(0.072);
   frame_4f1c340__35->GetYaxis()->SetTitleOffset(0.95);
   frame_4f1c340__35->GetYaxis()->SetTitleFont(132);
   frame_4f1c340__35->GetZaxis()->SetLabelFont(132);
   frame_4f1c340__35->GetZaxis()->SetLabelSize(0.06);
   frame_4f1c340__35->GetZaxis()->SetTitleSize(0.072);
   frame_4f1c340__35->GetZaxis()->SetTitleOffset(1.2);
   frame_4f1c340__35->GetZaxis()->SetTitleFont(132);
   frame_4f1c340__35->Draw("FUNC");
   
   Double_t datadeltam_run1_fx3035[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run1_fy3035[60] = {
   2,
   3,
   4,
   6,
   7,
   11,
   4,
   6,
   9,
   4,
   8,
   8,
   12,
   8,
   8,
   8,
   7,
   4,
   10,
   10,
   6,
   8,
   7,
   9,
   8,
   12,
   10,
   17,
   17,
   16,
   17,
   15,
   11,
   12,
   15,
   19,
   11,
   12,
   11,
   11,
   7,
   15,
   13,
   7,
   18,
   11,
   19,
   12,
   11,
   14,
   13,
   16,
   15,
   14,
   10,
   11,
   9,
   13,
   8,
   16};
   Double_t datadeltam_run1_felx3035[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fely3035[60] = {
   1.291815,
   1.632705,
   1.914339,
   2.379931,
   2.58147,
   3.265579,
   1.914339,
   2.379931,
   2.943461,
   1.914339,
   2.768386,
   2.768386,
   3.415266,
   2.768386,
   2.768386,
   2.768386,
   2.58147,
   1.914339,
   3.108694,
   3.108694,
   2.379931,
   2.768386,
   2.58147,
   2.943461,
   2.768386,
   3.415266,
   3.108694,
   4.082184,
   4.082184,
   3.957801,
   4.082184,
   3.82938,
   3.265579,
   3.415266,
   3.82938,
   4.320219,
   3.265579,
   3.415266,
   3.265579,
   3.265579,
   2.58147,
   3.82938,
   3.558662,
   2.58147,
   4.202887,
   3.265579,
   4.320219,
   3.415266,
   3.265579,
   3.6965,
   3.558662,
   3.957801,
   3.82938,
   3.6965,
   3.108694,
   3.265579,
   2.943461,
   3.558662,
   2.768386,
   3.957801};
   Double_t datadeltam_run1_fehx3035[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fehy3035[60] = {
   2.63786,
   2.918186,
   3.162753,
   3.583642,
   3.770281,
   4.416521,
   3.162753,
   3.583642,
   4.110204,
   3.162753,
   3.945142,
   3.945142,
   4.559819,
   3.945142,
   3.945142,
   3.945142,
   3.770281,
   3.162753,
   4.26695,
   4.26695,
   3.583642,
   3.945142,
   3.770281,
   4.110204,
   3.945142,
   4.559819,
   4.26695,
   5.203719,
   5.203719,
   5.083066,
   5.203719,
   4.958738,
   4.416521,
   4.559819,
   4.958738,
   5.435196,
   4.416521,
   4.559819,
   4.416521,
   4.416521,
   3.770281,
   4.958738,
   4.697573,
   3.770281,
   5.321007,
   4.416521,
   5.435196,
   4.559819,
   4.416521,
   4.830381,
   4.697573,
   5.083066,
   4.958738,
   4.830381,
   4.26695,
   4.416521,
   4.110204,
   4.697573,
   3.945142,
   5.083066};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,datadeltam_run1_fx3035,datadeltam_run1_fy3035,datadeltam_run1_felx3035,datadeltam_run1_fehx3035,datadeltam_run1_fely3035,datadeltam_run1_fehy3035);
   grae->SetName("datadeltam_run1");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run13035 = new TH1F("Graph_datadeltam_run13035","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run13035->SetMinimum(0.6373669);
   Graph_datadeltam_run13035->SetMaximum(26.8079);
   Graph_datadeltam_run13035->SetDirectory(0);
   Graph_datadeltam_run13035->SetStats(0);
   Graph_datadeltam_run13035->SetMarkerStyle(20);
   Graph_datadeltam_run13035->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run13035->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run13035->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13035->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13035->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13035->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13035->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run13035->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run13035->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13035->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13035->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13035->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13035->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run13035->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run13035->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13035->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13035->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run13035->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run13035);
   
   grae->Draw("p");
   
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx86[125] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.673,
   144.73,
   144.787,
   144.844,
   144.901,
   144.9295,
   144.958,
   144.9865,
   145.015,
   145.072,
   145.186,
   145.243,
   145.2715,
   145.3,
   145.3285,
   145.357,
   145.3855,
   145.414,
   145.4425,
   145.471,
   145.4995,
   145.528,
   145.5565,
   145.585,
   145.642,
   145.699,
   145.756,
   145.813,
   145.8415,
   145.87,
   145.8985,
   145.927,
   145.984,
   146.041,
   146.098,
   146.155,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy86[125] = {
   0.294005,
   1.289843,
   2.146213,
   2.88435,
   3.522263,
   4.075223,
   4.556184,
   4.976133,
   5.344388,
   5.668854,
   5.956235,
   6.212221,
   6.441637,
   6.648579,
   6.836521,
   7.00841,
   7.166748,
   7.313658,
   7.450938,
   7.580117,
   7.702489,
   7.81915,
   7.931031,
   8.038917,
   8.143474,
   8.245265,
   8.344767,
   8.442384,
   8.538461,
   8.633297,
   8.727155,
   8.820279,
   8.912903,
   9.005284,
   9.097728,
   9.190657,
   9.284718,
   9.38097,
   9.481244,
   9.588778,
   9.709396,
   9.85363,
   10.04052,
   10.30417,
   10.70412,
   10.98422,
   11.33945,
   11.79039,
   12.36085,
   13.07706,
   13.49856,
   13.96743,
   14.48564,
   15.04867,
   16.29739,
   19.08253,
   20.41547,
   21.00685,
   21.52325,
   21.94727,
   22.26394,
   22.46183,
   22.5339,
   22.47808,
   22.29741,
   21.99983,
   21.59749,
   21.10586,
   20.54263,
   19.27604,
   17.94105,
   16.65501,
   15.49703,
   14.98024,
   14.51276,
   14.09482,
   13.72271,
   13.10221,
   12.62425,
   12.263,
   11.995,
   11.80002,
   11.56557,
   11.46327,
   11.43544,
   11.44911,
   11.48589,
   11.53556,
   11.5925,
   11.65356,
   11.71701,
   11.78187,
   11.8476,
   11.9139,
   11.98061,
   12.04765,
   12.11499,
   12.18262,
   12.25055,
   12.31879,
   12.38736,
   12.45627,
   12.52553,
   12.59516,
   12.66516,
   12.73555,
   12.80632,
   12.87747,
   12.94901,
   13.02092,
   13.09319,
   13.16583,
   13.23881,
   13.31213,
   13.38577,
   13.45971,
   13.53394,
   13.60845,
   13.68321,
   13.75821,
   13.83343,
   13.90886,
   13.98448,
   14.06027,
   14.06027};
   TGraph *graph = new TGraph(125,fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx86,fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy86);
   graph->SetName("fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86 = new TH1F("Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86","Projection of fitmodel_br_bin_constr_run13",125,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->SetMinimum(0.2646045);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->SetMaximum(24.75789);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->SetStats(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB86->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]86);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run03]_Range[full]_NormRange[full]_fx87[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.673,
   144.73,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.9438,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5422,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.8558,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run03]_Range[full]_NormRange[full]_fy87[147] = {
   0.001895465,
   0.00195269,
   0.002012906,
   0.002076336,
   0.002143229,
   0.002213857,
   0.002288521,
   0.002367555,
   0.002451326,
   0.002540247,
   0.002634774,
   0.002735419,
   0.002842756,
   0.00295743,
   0.003080167,
   0.003211792,
   0.003353238,
   0.003505572,
   0.003670013,
   0.003847965,
   0.004041046,
   0.004251135,
   0.004480423,
   0.004731481,
   0.005007339,
   0.005311598,
   0.005648561,
   0.006023411,
   0.006442445,
   0.006913376,
   0.00744575,
   0.008051507,
   0.008745757,
   0.009547886,
   0.01048313,
   0.0115849,
   0.01289827,
   0.01448544,
   0.01643434,
   0.01887313,
   0.0219953,
   0.02610562,
   0.03171035,
   0.03970863,
   0.05184454,
   0.06050548,
   0.07193806,
   0.08758035,
   0.09771229,
   0.1100033,
   0.1251637,
   0.1442376,
   0.1688168,
   0.1839099,
   0.2014405,
   0.2435451,
   0.291245,
   0.3441274,
   0.4017555,
   0.4634322,
   0.5281924,
   0.6618344,
   0.7276131,
   0.7903754,
   0.8482972,
   0.8995894,
   0.9222224,
   0.9425891,
   0.9605159,
   0.975848,
   0.9884511,
   0.998214,
   1.00505,
   1.008897,
   1.009722,
   1.007516,
   1.002299,
   0.9941192,
   0.9830485,
   0.9691853,
   0.9526517,
   0.9335916,
   0.9121686,
   0.8885641,
   0.8356074,
   0.7764215,
   0.7128112,
   0.5795269,
   0.5132108,
   0.4490551,
   0.3882265,
   0.331629,
   0.2799549,
   0.2575492,
   0.2380586,
   0.2058921,
   0.1805351,
   0.1601095,
   0.1433576,
   0.129408,
   0.1176393,
   0.09894442,
   0.08483216,
   0.07385782,
   0.05801361,
   0.04722939,
   0.03948414,
   0.03369167,
   0.02922045,
   0.02568034,
   0.02281842,
   0.0204641,
   0.01849853,
   0.01683655,
   0.01541569,
   0.01418919,
   0.01312137,
   0.01218462,
   0.01135723,
   0.01062194,
   0.009964851,
   0.009374673,
   0.008842136,
   0.008359569,
   0.007920573,
   0.007519771,
   0.007152615,
   0.006815236,
   0.00650432,
   0.006217017,
   0.005950862,
   0.005703712,
   0.005473699,
   0.005259185,
   0.005058729,
   0.004871059,
   0.004695049,
   0.004529697,
   0.00437411,
   0.004227491,
   0.004089122,
   0.003958362,
   0.003834629,
   0.0037174,
   0.0036062,
   0.0035006,
   0.0035006};
   graph = new TGraph(147,fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run03]_Range[full]_NormRange[full]_fx87,fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run03]_Range[full]_NormRange[full]_fy87);
   graph->SetName("fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run03]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87 = new TH1F("Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87","Projection of fitmodel_br_bin_constr_run13",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->SetMinimum(0.001705919);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->SetMaximum(1.110504);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->SetStats(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB87->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run03]_Range[full]_NormRange[full]87);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run03]_Range[full]_NormRange[full]_fx88[104] = {
   139.6,
   139.657,
   139.714,
   139.771,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.958,
   145.072,
   145.186,
   145.3,
   145.414,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run03]_Range[full]_NormRange[full]_fy88[104] = {
   0.2872813,
   0.8022667,
   1.279533,
   1.722065,
   2.132614,
   2.867687,
   3.502696,
   4.052858,
   4.531073,
   4.948282,
   5.313761,
   5.635376,
   5.919798,
   6.172682,
   6.398823,
   6.602289,
   6.786526,
   6.954459,
   7.108568,
   7.250953,
   7.383398,
   7.507415,
   7.624285,
   7.735094,
   7.840765,
   7.942078,
   8.039697,
   8.134182,
   8.226011,
   8.315588,
   8.403254,
   8.489301,
   8.573974,
   8.657483,
   8.740005,
   8.821689,
   8.902663,
   8.983035,
   9.062897,
   9.142325,
   9.221387,
   9.300138,
   9.378624,
   9.456887,
   9.534961,
   9.612873,
   9.690649,
   9.768309,
   9.845871,
   9.92335,
   10.00076,
   10.07811,
   10.1554,
   10.23266,
   10.30988,
   10.38707,
   10.46423,
   10.54137,
   10.61849,
   10.69559,
   10.77268,
   10.84976,
   10.92683,
   11.00389,
   11.08094,
   11.15799,
   11.23504,
   11.31207,
   11.38911,
   11.46614,
   11.54317,
   11.6202,
   11.69722,
   11.77425,
   11.85127,
   11.92829,
   12.00531,
   12.08233,
   12.15935,
   12.23637,
   12.31339,
   12.39041,
   12.46742,
   12.54444,
   12.62146,
   12.69847,
   12.77549,
   12.8525,
   12.92952,
   13.00654,
   13.08355,
   13.16057,
   13.23758,
   13.3146,
   13.39161,
   13.46863,
   13.54564,
   13.62266,
   13.69967,
   13.77669,
   13.8537,
   13.93072,
   14.00773,
   14.00773};
   graph = new TGraph(104,fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run03]_Range[full]_NormRange[full]_fx88,fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run03]_Range[full]_NormRange[full]_fy88);
   graph->SetName("fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run03]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88 = new TH1F("Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88","Projection of fitmodel_br_bin_constr_run13",104,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->SetMinimum(0.2585532);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->SetMaximum(15.37978);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->SetStats(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB88->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run03]_Range[full]_NormRange[full]88);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run03]_Range[full]_NormRange[full]_fx89[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.7585,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.528,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.0695,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run03]_Range[full]_NormRange[full]_fy89[147] = {
   0.003981498,
   0.004659983,
   0.005437652,
   0.006325978,
   0.007337249,
   0.008484535,
   0.00978165,
   0.01124309,
   0.01288393,
   0.01471975,
   0.0167665,
   0.01904029,
   0.02155732,
   0.02433357,
   0.02738463,
   0.03072547,
   0.03437011,
   0.0383314,
   0.04262071,
   0.0472476,
   0.05221958,
   0.05754181,
   0.06321688,
   0.06924459,
   0.07562193,
   0.08234309,
   0.08939975,
   0.09678177,
   0.1044784,
   0.1124805,
   0.1207842,
   0.1293975,
   0.1383511,
   0.1477178,
   0.157645,
   0.1684138,
   0.1805426,
   0.1949748,
   0.2134195,
   0.238974,
   0.2772638,
   0.3385161,
   0.4412611,
   0.5177427,
   0.6186732,
   0.752126,
   0.9285307,
   1.16109,
   1.466042,
   1.651556,
   1.862547,
   2.10173,
   2.371829,
   2.675477,
   3.01508,
   3.392639,
   3.809538,
   4.266295,
   4.762274,
   5.295392,
   5.861808,
   7.068873,
   8.309497,
   8.909608,
   9.475206,
   9.98932,
   10.43508,
   10.62733,
   10.79674,
   10.9417,
   11.0608,
   11.15286,
   11.21697,
   11.25246,
   11.25899,
   11.23649,
   11.18519,
   11.10561,
   10.99855,
   10.86509,
   10.70653,
   10.32042,
   9.854447,
   9.324791,
   8.748447,
   8.142243,
   6.901779,
   5.707445,
   5.150503,
   4.628127,
   4.143635,
   3.698672,
   3.293519,
   2.927388,
   2.598698,
   2.305312,
   2.044746,
   1.814328,
   1.611327,
   1.433047,
   1.140441,
   0.9177274,
   0.749098,
   0.6217585,
   0.5256351,
   0.452948,
   0.3556364,
   0.2979478,
   0.2620974,
   0.2382734,
   0.2210793,
   0.2075446,
   0.1960325,
   0.1856426,
   0.1758847,
   0.1664982,
   0.1573523,
   0.1483895,
   0.1395936,
   0.1309712,
   0.1225406,
   0.1143256,
   0.1063514,
   0.09864259,
   0.09122153,
   0.08410755,
   0.07731662,
   0.07086107,
   0.06474965,
   0.05898756,
   0.05357665,
   0.04851568,
   0.04380054,
   0.03942459,
   0.03537896,
   0.03165284,
   0.02823385,
   0.02510829,
   0.02226146,
   0.01967793,
   0.01734182,
   0.01523699,
   0.01334729,
   0.01165671,
   0.01014958,
   0.008810686,
   0.008810686};
   graph = new TGraph(147,fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run03]_Range[full]_NormRange[full]_fx89,fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run03]_Range[full]_NormRange[full]_fy89);
   graph->SetName("fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run03]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89 = new TH1F("Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89","Projection of fitmodel_br_bin_constr_run13",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->SetMinimum(0.003583348);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->SetMaximum(12.38449);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->SetStats(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB89->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run03]_Range[full]_NormRange[full]89);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run03]_Range[full]_NormRange[full]_fx90[129] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   142.963,
   143.02,
   143.077,
   143.134,
   143.191,
   143.248,
   143.305,
   143.362,
   143.419,
   143.476,
   143.533,
   143.59,
   143.647,
   143.704,
   143.818,
   143.932,
   143.989,
   144.046,
   144.103,
   144.16,
   144.217,
   144.274,
   144.331,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.787,
   144.844,
   144.958,
   145.072,
   145.129,
   145.186,
   145.243,
   145.3,
   145.357,
   145.414,
   145.471,
   145.528,
   145.585,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.497,
   146.554,
   146.611,
   146.668,
   146.725,
   146.782,
   146.839,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run03]_Range[full]_NormRange[full]_fy90[129] = {
   2.179271e-05,
   2.3149e-05,
   2.453912e-05,
   2.595921e-05,
   2.740501e-05,
   2.887183e-05,
   3.035461e-05,
   3.18479e-05,
   3.334594e-05,
   3.484267e-05,
   3.633177e-05,
   3.780672e-05,
   3.92609e-05,
   4.06877e-05,
   4.20808e-05,
   4.343461e-05,
   4.47454e-05,
   4.601352e-05,
   4.724832e-05,
   4.84782e-05,
   4.977067e-05,
   5.127031e-05,
   5.3267e-05,
   5.631162e-05,
   6.139987e-05,
   7.02435e-05,
   8.563693e-05,
   0.0001119,
   0.0001553314,
   0.000224545,
   0.0002721614,
   0.0003304953,
   0.0004011973,
   0.0004859594,
   0.0005864546,
   0.0007042631,
   0.0008407868,
   0.000997153,
   0.001174113,
   0.001371942,
   0.001590339,
   0.001828348,
   0.002084294,
   0.002355747,
   0.002931715,
   0.003522674,
   0.003810965,
   0.004087079,
   0.004345489,
   0.004580955,
   0.004788754,
   0.004964894,
   0.005106313,
   0.005211025,
   0.005278223,
   0.005308327,
   0.005302968,
   0.005264913,
   0.005197938,
   0.005106651,
   0.00499628,
   0.00487244,
   0.004607282,
   0.004354772,
   0.004244865,
   0.004150631,
   0.004074606,
   0.004018447,
   0.003982952,
   0.003968102,
   0.003973143,
   0.003996679,
   0.004036786,
   0.004091129,
   0.004231818,
   0.004396097,
   0.004561346,
   0.004707189,
   0.004767432,
   0.004816866,
   0.004854069,
   0.004877899,
   0.004887488,
   0.004882233,
   0.004861784,
   0.004826032,
   0.004775093,
   0.004709286,
   0.004629122,
   0.00453528,
   0.004428588,
   0.004310005,
   0.004041518,
   0.003739285,
   0.003413518,
   0.003074558,
   0.00273231,
   0.002395772,
   0.00207268,
   0.001769273,
   0.00149018,
   0.001238432,
   0.001015559,
   0.0008217705,
   0.0006561845,
   0.0005170754,
   0.0004021278,
   0.0003086712,
   0.000233885,
   0.0001749658,
   0.0001292538,
   9.431923e-05,
   6.801394e-05,
   4.84923e-05,
   3.420954e-05,
   2.390348e-05,
   1.656574e-05,
   1.140774e-05,
   7.825134e-06,
   5.363732e-06,
   3.688509e-06,
   2.556776e-06,
   1.795786e-06,
   1.284632e-06,
   9.400588e-07,
   7.056206e-07,
   5.436026e-07,
   4.291422e-07,
   4.291422e-07};
   graph = new TGraph(129,fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run03]_Range[full]_NormRange[full]_fx90,fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run03]_Range[full]_NormRange[full]_fy90);
   graph->SetName("fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run03]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90 = new TH1F("Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90","Projection of fitmodel_br_bin_constr_run13",129,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->SetMinimum(3.86228e-07);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->SetMaximum(0.005839117);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->SetStats(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB90->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run13_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run03]_Range[full]_NormRange[full]90);
   
   graph->Draw("l");
   
   Double_t datadeltam_run1_fx3036[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run1_fy3036[60] = {
   2,
   3,
   4,
   6,
   7,
   11,
   4,
   6,
   9,
   4,
   8,
   8,
   12,
   8,
   8,
   8,
   7,
   4,
   10,
   10,
   6,
   8,
   7,
   9,
   8,
   12,
   10,
   17,
   17,
   16,
   17,
   15,
   11,
   12,
   15,
   19,
   11,
   12,
   11,
   11,
   7,
   15,
   13,
   7,
   18,
   11,
   19,
   12,
   11,
   14,
   13,
   16,
   15,
   14,
   10,
   11,
   9,
   13,
   8,
   16};
   Double_t datadeltam_run1_felx3036[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fely3036[60] = {
   1.291815,
   1.632705,
   1.914339,
   2.379931,
   2.58147,
   3.265579,
   1.914339,
   2.379931,
   2.943461,
   1.914339,
   2.768386,
   2.768386,
   3.415266,
   2.768386,
   2.768386,
   2.768386,
   2.58147,
   1.914339,
   3.108694,
   3.108694,
   2.379931,
   2.768386,
   2.58147,
   2.943461,
   2.768386,
   3.415266,
   3.108694,
   4.082184,
   4.082184,
   3.957801,
   4.082184,
   3.82938,
   3.265579,
   3.415266,
   3.82938,
   4.320219,
   3.265579,
   3.415266,
   3.265579,
   3.265579,
   2.58147,
   3.82938,
   3.558662,
   2.58147,
   4.202887,
   3.265579,
   4.320219,
   3.415266,
   3.265579,
   3.6965,
   3.558662,
   3.957801,
   3.82938,
   3.6965,
   3.108694,
   3.265579,
   2.943461,
   3.558662,
   2.768386,
   3.957801};
   Double_t datadeltam_run1_fehx3036[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fehy3036[60] = {
   2.63786,
   2.918186,
   3.162753,
   3.583642,
   3.770281,
   4.416521,
   3.162753,
   3.583642,
   4.110204,
   3.162753,
   3.945142,
   3.945142,
   4.559819,
   3.945142,
   3.945142,
   3.945142,
   3.770281,
   3.162753,
   4.26695,
   4.26695,
   3.583642,
   3.945142,
   3.770281,
   4.110204,
   3.945142,
   4.559819,
   4.26695,
   5.203719,
   5.203719,
   5.083066,
   5.203719,
   4.958738,
   4.416521,
   4.559819,
   4.958738,
   5.435196,
   4.416521,
   4.559819,
   4.416521,
   4.416521,
   3.770281,
   4.958738,
   4.697573,
   3.770281,
   5.321007,
   4.416521,
   5.435196,
   4.559819,
   4.416521,
   4.830381,
   4.697573,
   5.083066,
   4.958738,
   4.830381,
   4.26695,
   4.416521,
   4.110204,
   4.697573,
   3.945142,
   5.083066};
   grae = new TGraphAsymmErrors(60,datadeltam_run1_fx3036,datadeltam_run1_fy3036,datadeltam_run1_felx3036,datadeltam_run1_fehx3036,datadeltam_run1_fely3036,datadeltam_run1_fehy3036);
   grae->SetName("datadeltam_run1");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run13036 = new TH1F("Graph_datadeltam_run13036","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run13036->SetMinimum(0.6373669);
   Graph_datadeltam_run13036->SetMaximum(26.8079);
   Graph_datadeltam_run13036->SetDirectory(0);
   Graph_datadeltam_run13036->SetStats(0);
   Graph_datadeltam_run13036->SetMarkerStyle(20);
   Graph_datadeltam_run13036->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run13036->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run13036->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13036->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13036->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13036->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13036->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run13036->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run13036->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13036->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13036->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13036->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13036->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run13036->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run13036->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13036->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13036->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run13036->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run13036);
   
   grae->Draw("p");
   
   TH1D *frame_4f1c340__36 = new TH1D("frame_4f1c340__36","",100,139.6,151);
   frame_4f1c340__36->SetBinContent(1,25.65696);
   frame_4f1c340__36->SetMaximum(51.31391);
   frame_4f1c340__36->SetEntries(1);
   frame_4f1c340__36->SetDirectory(0);
   frame_4f1c340__36->SetStats(0);
   frame_4f1c340__36->SetMarkerStyle(20);
   frame_4f1c340__36->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_4f1c340__36->GetXaxis()->SetLabelFont(132);
   frame_4f1c340__36->GetXaxis()->SetLabelOffset(0.01);
   frame_4f1c340__36->GetXaxis()->SetLabelSize(0.06);
   frame_4f1c340__36->GetXaxis()->SetTitleSize(0.072);
   frame_4f1c340__36->GetXaxis()->SetTitleOffset(0.95);
   frame_4f1c340__36->GetXaxis()->SetTitleFont(132);
   frame_4f1c340__36->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_4f1c340__36->GetYaxis()->SetLabelFont(132);
   frame_4f1c340__36->GetYaxis()->SetLabelOffset(0.01);
   frame_4f1c340__36->GetYaxis()->SetLabelSize(0.06);
   frame_4f1c340__36->GetYaxis()->SetTitleSize(0.072);
   frame_4f1c340__36->GetYaxis()->SetTitleOffset(0.95);
   frame_4f1c340__36->GetYaxis()->SetTitleFont(132);
   frame_4f1c340__36->GetZaxis()->SetLabelFont(132);
   frame_4f1c340__36->GetZaxis()->SetLabelSize(0.06);
   frame_4f1c340__36->GetZaxis()->SetTitleSize(0.072);
   frame_4f1c340__36->GetZaxis()->SetTitleOffset(1.2);
   frame_4f1c340__36->GetZaxis()->SetTitleFont(132);
   frame_4f1c340__36->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.666 #leq BDT #leq 1.0}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_deltam_run13->Modified();
   canvas_cut_deltam_run13->cd();
   canvas_cut_deltam_run13->SetSelected(canvas_cut_deltam_run13);
}


==> figs/Fig4a.C <==
void SData_DALL_MagAll_CD0mumu_d0mass_dstcut_Run2_bin1_paper()
{
//=========Macro generated from canvas: canvas_cut_d0_run21/canvas_cut_d0_run21
//=========  (Tue Dec 20 13:48:16 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_d0_run21 = new TCanvas("canvas_cut_d0_run21", "canvas_cut_d0_run21",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_d0_run21->SetHighLightColor(2);
   canvas_cut_d0_run21->Range(1716.049,-84.68503,2172.84,444.5965);
   canvas_cut_d0_run21->SetFillColor(0);
   canvas_cut_d0_run21->SetBorderMode(0);
   canvas_cut_d0_run21->SetBorderSize(2);
   canvas_cut_d0_run21->SetTickx(1);
   canvas_cut_d0_run21->SetTicky(1);
   canvas_cut_d0_run21->SetLeftMargin(0.14);
   canvas_cut_d0_run21->SetRightMargin(0.05);
   canvas_cut_d0_run21->SetTopMargin(0.05);
   canvas_cut_d0_run21->SetBottomMargin(0.16);
   canvas_cut_d0_run21->SetFrameBorderMode(0);
   canvas_cut_d0_run21->SetFrameBorderMode(0);
   
   TH1D *frame_4f30e40__5 = new TH1D("frame_4f30e40__5","",100,1780,2150);
   frame_4f30e40__5->SetBinContent(1,209.0662);
   frame_4f30e40__5->SetMaximum(418.1324);
   frame_4f30e40__5->SetEntries(1);
   frame_4f30e40__5->SetDirectory(0);
   frame_4f30e40__5->SetStats(0);
   frame_4f30e40__5->SetMarkerStyle(20);
   frame_4f30e40__5->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_4f30e40__5->GetXaxis()->SetLabelFont(132);
   frame_4f30e40__5->GetXaxis()->SetLabelOffset(0.01);
   frame_4f30e40__5->GetXaxis()->SetLabelSize(0.06);
   frame_4f30e40__5->GetXaxis()->SetTitleSize(0.072);
   frame_4f30e40__5->GetXaxis()->SetTitleOffset(0.95);
   frame_4f30e40__5->GetXaxis()->SetTitleFont(132);
   frame_4f30e40__5->GetYaxis()->SetTitle("Candidates / ( 5.0 MeV/#it{c}^{2} )");
   frame_4f30e40__5->GetYaxis()->SetLabelFont(132);
   frame_4f30e40__5->GetYaxis()->SetLabelOffset(0.01);
   frame_4f30e40__5->GetYaxis()->SetLabelSize(0.06);
   frame_4f30e40__5->GetYaxis()->SetTitleSize(0.072);
   frame_4f30e40__5->GetYaxis()->SetTitleOffset(0.95);
   frame_4f30e40__5->GetYaxis()->SetTitleFont(132);
   frame_4f30e40__5->GetZaxis()->SetLabelFont(132);
   frame_4f30e40__5->GetZaxis()->SetLabelSize(0.06);
   frame_4f30e40__5->GetZaxis()->SetTitleSize(0.072);
   frame_4f30e40__5->GetZaxis()->SetTitleOffset(1.2);
   frame_4f30e40__5->GetZaxis()->SetTitleFont(132);
   frame_4f30e40__5->Draw("FUNC");
   
   Double_t datad0_run2_fx3005[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run2_fy3005[74] = {
   133,
   159,
   159,
   152,
   148,
   136,
   134,
   136,
   159,
   158,
   140,
   137,
   157,
   160,
   168,
   174,
   185,
   154,
   146,
   124,
   136,
   126,
   154,
   158,
   133,
   138,
   145,
   138,
   124,
   132,
   134,
   139,
   140,
   135,
   133,
   147,
   135,
   145,
   162,
   167,
   137,
   133,
   120,
   121,
   122,
   120,
   120,
   109,
   140,
   138,
   129,
   130,
   140,
   118,
   146,
   134,
   136,
   121,
   150,
   140,
   130,
   139,
   136,
   129,
   133,
   134,
   132,
   128,
   135,
   128,
   135,
   138,
   140,
   130};
   Double_t datad0_run2_felx3005[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fely3005[74] = {
   11.0434,
   12.11943,
   12.11943,
   11.83896,
   11.6758,
   11.17262,
   11.08663,
   11.17262,
   12.11943,
   12.07975,
   11.34272,
   11.21537,
   12.03994,
   12.15899,
   12.47112,
   12.70038,
   13.11066,
   11.91974,
   11.59339,
   10.64675,
   11.17262,
   10.7361,
   11.91974,
   12.07975,
   11.0434,
   11.25798,
   11.55197,
   11.25798,
   10.64675,
   11,
   11.08663,
   11.30042,
   11.34272,
   11.1297,
   11.0434,
   11.63466,
   11.1297,
   11.55197,
   12.23774,
   12.43252,
   11.21537,
   11.0434,
   10.46586,
   10.51136,
   10.55667,
   10.46586,
   10.46586,
   9.952272,
   11.34272,
   11.25798,
   10.86882,
   10.91271,
   11.34272,
   10.37428,
   11.59339,
   11.08663,
   11.17262,
   10.51136,
   11.75765,
   11.34272,
   10.91271,
   11.30042,
   11.17262,
   10.86882,
   11.0434,
   11.08663,
   11,
   10.82475,
   11.1297,
   10.82475,
   11.1297,
   11.25798,
   11.34272,
   10.91271};
   Double_t datad0_run2_fehx3005[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fehy3005[74] = {
   12.0434,
   13.11943,
   13.11943,
   12.83896,
   12.6758,
   12.17262,
   12.08663,
   12.17262,
   13.11943,
   13.07975,
   12.34272,
   12.21537,
   13.03994,
   13.15899,
   13.47112,
   13.70038,
   14.11066,
   12.91974,
   12.59339,
   11.64675,
   12.17262,
   11.7361,
   12.91974,
   13.07975,
   12.0434,
   12.25798,
   12.55197,
   12.25798,
   11.64675,
   12,
   12.08663,
   12.30042,
   12.34272,
   12.1297,
   12.0434,
   12.63466,
   12.1297,
   12.55197,
   13.23774,
   13.43252,
   12.21537,
   12.0434,
   11.46586,
   11.51136,
   11.55667,
   11.46586,
   11.46586,
   10.95227,
   12.34272,
   12.25798,
   11.86882,
   11.91271,
   12.34272,
   11.37428,
   12.59339,
   12.08663,
   12.17262,
   11.51136,
   12.75765,
   12.34272,
   11.91271,
   12.30042,
   12.17262,
   11.86882,
   12.0434,
   12.08663,
   12,
   11.82475,
   12.1297,
   11.82475,
   12.1297,
   12.25798,
   12.34272,
   11.91271};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(74,datad0_run2_fx3005,datad0_run2_fy3005,datad0_run2_felx3005,datad0_run2_fehx3005,datad0_run2_fely3005,datad0_run2_fehy3005);
   grae->SetName("datad0_run2");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run23005 = new TH1F("Graph_datad0_run23005","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run23005->SetMinimum(89.04143);
   Graph_datad0_run23005->SetMaximum(209.117);
   Graph_datad0_run23005->SetDirectory(0);
   Graph_datad0_run23005->SetStats(0);
   Graph_datad0_run23005->SetMarkerStyle(20);
   Graph_datad0_run23005->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run23005->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run23005->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23005->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run23005->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run23005->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23005->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run23005->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run23005->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23005->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run23005->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run23005->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23005->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run23005->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run23005->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run23005->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run23005->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run23005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run23005);
   
   grae->Draw("p");
   
   Double_t totalpdf_fx11[148] = {
   1780,
   1781.85,
   1783.7,
   1785.55,
   1786.475,
   1787.4,
   1788.325,
   1789.25,
   1790.175,
   1791.1,
   1792.025,
   1792.95,
   1794.8,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1804.05,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1829.95,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1840.125,
   1841.05,
   1841.975,
   1842.9,
   1843.825,
   1844.75,
   1845.213,
   1845.675,
   1846.6,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1864.175,
   1865.1,
   1868.8,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1878.975,
   1879.9,
   1880.825,
   1881.75,
   1883.6,
   1885.45,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t totalpdf_fy11[148] = {
   152.8349,
   150.5843,
   148.4102,
   146.4026,
   145.4796,
   144.6162,
   143.8141,
   143.074,
   142.395,
   141.7754,
   141.2128,
   140.7042,
   139.8358,
   139.1426,
   138.5973,
   138.1751,
   137.8545,
   137.6174,
   137.4488,
   137.2726,
   137.2595,
   137.3724,
   137.5963,
   137.9338,
   138.4061,
   138.7062,
   139.0606,
   139.4823,
   139.9901,
   140.6115,
   141.3879,
   141.8534,
   142.3852,
   142.999,
   143.7157,
   144.5647,
   145.5879,
   146.1833,
   146.8386,
   148.1631,
   150.7084,
   151.8793,
   152.9508,
   153.9018,
   154.7154,
   155.3798,
   155.8854,
   156.2118,
   156.3517,
   156.3035,
   156.0698,
   155.657,
   155.0751,
   154.3372,
   153.4591,
   152.4585,
   151.3549,
   150.1688,
   148.9211,
   143.7299,
   141.2774,
   140.1411,
   139.0794,
   138.1001,
   137.2084,
   136.4066,
   135.6949,
   135.0712,
   134.5383,
   134.096,
   133.731,
   133.4309,
   133.1852,
   132.8214,
   132.5805,
   132.4206,
   132.2374,
   132.1407,
   132.0781,
   132.0297,
   131.9882,
   131.9502,
   131.9141,
   131.8793,
   131.8451,
   131.8114,
   131.778,
   131.7447,
   131.7116,
   131.6785,
   131.6455,
   131.6126,
   131.5796,
   131.5467,
   131.5139,
   131.481,
   131.4481,
   131.4153,
   131.3824,
   131.3496,
   131.3168,
   131.284,
   131.2512,
   131.2184,
   131.1856,
   131.1529,
   131.1201,
   131.0873,
   131.0546,
   131.0219,
   130.9891,
   130.9564,
   130.9237,
   130.891,
   130.8583,
   130.8256,
   130.7929,
   130.7603,
   130.7276,
   130.6949,
   130.6623,
   130.6297,
   130.597,
   130.5644,
   130.5318,
   130.4992,
   130.4666,
   130.434,
   130.4014,
   130.3688,
   130.3363,
   130.3037,
   130.2712,
   130.2386,
   130.2061,
   130.1736,
   130.1411,
   130.1086,
   130.0761,
   130.0436,
   130.0111,
   129.9786,
   129.9461,
   129.9137,
   129.8812,
   129.8488,
   129.8164,
   129.8164};
   TGraph *graph = new TGraph(148,totalpdf_fx11,totalpdf_fy11);
   graph->SetName("totalpdf");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run21");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totalpdf11 = new TH1F("Graph_totalpdf11","Projection of fitmodel_br_bin_constr_run21",148,1743,2187);
   Graph_totalpdf11->SetMinimum(127.1628);
   Graph_totalpdf11->SetMaximum(159.0052);
   Graph_totalpdf11->SetDirectory(0);
   Graph_totalpdf11->SetStats(0);
   Graph_totalpdf11->SetMarkerStyle(20);
   Graph_totalpdf11->GetXaxis()->SetNdivisions(505);
   Graph_totalpdf11->GetXaxis()->SetLabelFont(132);
   Graph_totalpdf11->GetXaxis()->SetLabelOffset(0.01);
   Graph_totalpdf11->GetXaxis()->SetLabelSize(0.06);
   Graph_totalpdf11->GetXaxis()->SetTitleSize(0.072);
   Graph_totalpdf11->GetXaxis()->SetTitleOffset(0.95);
   Graph_totalpdf11->GetXaxis()->SetTitleFont(132);
   Graph_totalpdf11->GetYaxis()->SetLabelFont(132);
   Graph_totalpdf11->GetYaxis()->SetLabelOffset(0.01);
   Graph_totalpdf11->GetYaxis()->SetLabelSize(0.06);
   Graph_totalpdf11->GetYaxis()->SetTitleSize(0.072);
   Graph_totalpdf11->GetYaxis()->SetTitleOffset(0.95);
   Graph_totalpdf11->GetYaxis()->SetTitleFont(132);
   Graph_totalpdf11->GetZaxis()->SetLabelFont(132);
   Graph_totalpdf11->GetZaxis()->SetLabelSize(0.06);
   Graph_totalpdf11->GetZaxis()->SetTitleSize(0.072);
   Graph_totalpdf11->GetZaxis()->SetTitleOffset(1.2);
   Graph_totalpdf11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totalpdf11);
   
   graph->Draw("l");
   
   Double_t signal_fx12[148] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1841.05,
   1842.9,
   1844.75,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1859.55,
   1860.475,
   1861.4,
   1861.863,
   1862.325,
   1862.787,
   1863.25,
   1863.713,
   1864.175,
   1864.637,
   1865.1,
   1865.562,
   1866.025,
   1866.487,
   1866.95,
   1867.412,
   1867.875,
   1868.338,
   1868.8,
   1869.262,
   1869.725,
   1870.188,
   1870.65,
   1871.575,
   1872.5,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1877.588,
   1878.05,
   1878.513,
   1878.975,
   1879.9,
   1880.825,
   1881.75,
   1882.675,
   1883.6,
   1884.525,
   1885.45,
   1887.3,
   1889.15,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t signal_fy12[148] = {
   0.0003618497,
   0.0004574554,
   0.000583418,
   0.0007511343,
   0.0009769999,
   0.001284946,
   0.001710458,
   0.002307063,
   0.003157026,
   0.004389397,
   0.006211232,
   0.008963138,
   0.01322118,
   0.01999037,
   0.03108652,
   0.04992336,
   0.08321776,
   0.1091632,
   0.1449015,
   0.1948379,
   0.2657133,
   0.3120861,
   0.3680512,
   0.4359206,
   0.5186465,
   0.6200238,
   0.7449641,
   0.8181998,
   0.8998696,
   1.089009,
   1.300918,
   1.53168,
   1.777405,
   2.032847,
   2.545897,
   2.787782,
   3.008685,
   3.10866,
   3.200329,
   3.282775,
   3.355154,
   3.416715,
   3.466811,
   3.504907,
   3.530594,
   3.543595,
   3.543769,
   3.531113,
   3.505766,
   3.468001,
   3.418223,
   3.356963,
   3.284867,
   3.202683,
   3.111251,
   3.011488,
   2.904372,
   2.672203,
   2.423185,
   1.907746,
   1.656294,
   1.417275,
   1.195284,
   1.093049,
   1.000126,
   0.9157433,
   0.8390574,
   0.7058393,
   0.5953351,
   0.503413,
   0.4267387,
   0.3626126,
   0.3088427,
   0.2636432,
   0.1933842,
   0.1430374,
   0.1066381,
   0.06059718,
   0.03538232,
   0.02117545,
   0.0129614,
   0.008098853,
   0.005157338,
   0.003342108,
   0.002201109,
   0.00147158,
   0.0009976872,
   0.0006852772,
   0.000476466,
   0.0003350878,
   0.0002382011,
   0.0001710457,
   0.0001239971,
   9.070093e-05,
   6.691145e-05,
   4.976026e-05,
   3.72888e-05,
   2.81463e-05,
   2.139227e-05,
   1.636599e-05,
   1.259924e-05,
   9.757505e-06,
   7.59994e-06,
   5.951828e-06,
   4.685523e-06,
   3.707136e-06,
   2.947153e-06,
   2.353785e-06,
   1.888218e-06,
   1.521195e-06,
   1.230537e-06,
   9.993456e-07,
   8.14677e-07,
   6.665686e-07,
   5.473157e-07,
   4.509326e-07,
   3.727483e-07,
   3.091022e-07,
   2.571139e-07,
   2.145077e-07,
   1.794786e-07,
   1.505898e-07,
   1.266936e-07,
   1.068695e-07,
   9.037718e-08,
   7.661914e-08,
   6.511153e-08,
   5.546141e-08,
   4.734866e-08,
   4.051173e-08,
   3.473633e-08,
   2.98464e-08,
   2.56969e-08,
   2.216802e-08,
   1.916057e-08,
   1.659218e-08,
   1.439433e-08,
   1.250986e-08,
   1.0891e-08,
   9.497704e-09,
   8.296354e-09,
   7.258663e-09,
   6.360777e-09,
   5.582541e-09,
   4.906892e-09,
   4.319356e-09,
   3.807634e-09,
   3.807634e-09};
   graph = new TGraph(148,signal_fx12,signal_fy12);
   graph->SetName("signal");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run21");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal12 = new TH1F("Graph_signal12","Projection of fitmodel_br_bin_constr_run21",148,1743,2187);
   Graph_signal12->SetMinimum(3.42687e-09);
   Graph_signal12->SetMaximum(3.898146);
   Graph_signal12->SetDirectory(0);
   Graph_signal12->SetStats(0);
   Graph_signal12->SetMarkerStyle(20);
   Graph_signal12->GetXaxis()->SetNdivisions(505);
   Graph_signal12->GetXaxis()->SetLabelFont(132);
   Graph_signal12->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal12->GetXaxis()->SetLabelSize(0.06);
   Graph_signal12->GetXaxis()->SetTitleSize(0.072);
   Graph_signal12->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal12->GetXaxis()->SetTitleFont(132);
   Graph_signal12->GetYaxis()->SetLabelFont(132);
   Graph_signal12->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal12->GetYaxis()->SetLabelSize(0.06);
   Graph_signal12->GetYaxis()->SetTitleSize(0.072);
   Graph_signal12->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal12->GetYaxis()->SetTitleFont(132);
   Graph_signal12->GetZaxis()->SetLabelFont(132);
   Graph_signal12->GetZaxis()->SetLabelSize(0.06);
   Graph_signal12->GetZaxis()->SetTitleSize(0.072);
   Graph_signal12->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal12);
   
   graph->Draw("l");
   
   Double_t comb_fx13[102] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t comb_fy13[102] = {
   133.1003,
   133.067,
   133.0338,
   133.0006,
   132.9673,
   132.9341,
   132.9009,
   132.8677,
   132.8345,
   132.8013,
   132.7682,
   132.735,
   132.7019,
   132.6687,
   132.6356,
   132.6024,
   132.5693,
   132.5362,
   132.5031,
   132.47,
   132.4369,
   132.4038,
   132.3708,
   132.3377,
   132.3046,
   132.2716,
   132.2385,
   132.2055,
   132.1725,
   132.1395,
   132.1065,
   132.0735,
   132.0405,
   132.0075,
   131.9745,
   131.9416,
   131.9086,
   131.8756,
   131.8427,
   131.8098,
   131.7769,
   131.7439,
   131.711,
   131.6781,
   131.6452,
   131.6124,
   131.5795,
   131.5466,
   131.5138,
   131.4809,
   131.4481,
   131.4152,
   131.3824,
   131.3496,
   131.3168,
   131.284,
   131.2512,
   131.2184,
   131.1856,
   131.1528,
   131.1201,
   131.0873,
   131.0546,
   131.0219,
   130.9891,
   130.9564,
   130.9237,
   130.891,
   130.8583,
   130.8256,
   130.7929,
   130.7603,
   130.7276,
   130.6949,
   130.6623,
   130.6297,
   130.597,
   130.5644,
   130.5318,
   130.4992,
   130.4666,
   130.434,
   130.4014,
   130.3688,
   130.3363,
   130.3037,
   130.2712,
   130.2386,
   130.2061,
   130.1736,
   130.1411,
   130.1086,
   130.0761,
   130.0436,
   130.0111,
   129.9786,
   129.9461,
   129.9137,
   129.8812,
   129.8488,
   129.8164,
   129.8164};
   graph = new TGraph(102,comb_fx13,comb_fy13);
   graph->SetName("comb");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run21");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb13 = new TH1F("Graph_comb13","Projection of fitmodel_br_bin_constr_run21",102,1743,2187);
   Graph_comb13->SetMinimum(129.488);
   Graph_comb13->SetMaximum(133.4287);
   Graph_comb13->SetDirectory(0);
   Graph_comb13->SetStats(0);
   Graph_comb13->SetMarkerStyle(20);
   Graph_comb13->GetXaxis()->SetNdivisions(505);
   Graph_comb13->GetXaxis()->SetLabelFont(132);
   Graph_comb13->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb13->GetXaxis()->SetLabelSize(0.06);
   Graph_comb13->GetXaxis()->SetTitleSize(0.072);
   Graph_comb13->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb13->GetXaxis()->SetTitleFont(132);
   Graph_comb13->GetYaxis()->SetLabelFont(132);
   Graph_comb13->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb13->GetYaxis()->SetLabelSize(0.06);
   Graph_comb13->GetYaxis()->SetTitleSize(0.072);
   Graph_comb13->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb13->GetYaxis()->SetTitleFont(132);
   Graph_comb13->GetZaxis()->SetLabelFont(132);
   Graph_comb13->GetZaxis()->SetLabelSize(0.06);
   Graph_comb13->GetZaxis()->SetTitleSize(0.072);
   Graph_comb13->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb13);
   
   graph->Draw("l");
   
   Double_t pipimisid_fx14[146] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1829.95,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1840.125,
   1841.05,
   1841.975,
   1842.9,
   1843.825,
   1844.287,
   1844.75,
   1845.213,
   1845.675,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1853.537,
   1854,
   1854.463,
   1854.925,
   1855.387,
   1855.85,
   1856.312,
   1856.775,
   1857.238,
   1857.7,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1866.95,
   1867.875,
   1868.8,
   1869.725,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1878.975,
   1879.9,
   1881.75,
   1883.6,
   1885.45,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t pipimisid_fy14[146] = {
   2.509299,
   2.605795,
   2.711657,
   2.828408,
   2.957933,
   3.102591,
   3.265383,
   3.450187,
   3.662113,
   3.908043,
   4.197496,
   4.544053,
   4.967846,
   5.500165,
   5.821944,
   6.192681,
   6.625302,
   7.137901,
   7.756685,
   8.521218,
   8.976449,
   9.494443,
   10.09008,
   10.78352,
   11.60286,
   12.07171,
   12.58851,
   13.16152,
   13.79179,
   15.06096,
   16.2965,
   17.47212,
   18.56123,
   19.53787,
   20.37781,
   21.05946,
   21.33516,
   21.56487,
   21.74704,
   21.88043,
   21.96413,
   21.99756,
   21.9805,
   21.91306,
   21.7957,
   21.62922,
   21.41478,
   21.15381,
   20.49962,
   19.68397,
   18.7279,
   17.65531,
   16.49192,
   15.26429,
   12.72085,
   10.21867,
   9.033332,
   7.912453,
   6.867267,
   5.905632,
   5.032207,
   4.24874,
   3.554442,
   2.946405,
   2.420043,
   1.969533,
   1.588229,
   1.269032,
   1.004712,
   0.788171,
   0.4718531,
   0.27229,
   0.151459,
   0.08120768,
   0.02090819,
   0.004647186,
   0.0008916977,
   0.0001477064,
   2.1122e-05,
   2.607504e-06,
   2.778874e-07,
   2.556624e-08,
   2.030575e-09,
   1.392275e-10,
   8.241104e-12,
   4.211141e-13,
   1.857668e-14,
   7.074418e-16,
   2.325773e-17,
   6.600821e-19,
   1.617271e-20,
   3.420752e-22,
   6.24618e-24,
   9.846037e-26,
   1.33987e-27,
   1.574047e-29,
   1.596346e-31,
   1.397624e-33,
   1.05635e-35,
   6.892539e-38,
   3.882441e-40,
   1.887924e-42,
   7.925346e-45,
   2.872143e-47,
   8.985618e-50,
   2.426856e-52,
   5.658405e-55,
   1.138933e-57,
   1.979048e-60,
   2.968717e-63,
   3.844458e-66,
   4.297893e-69,
   4.147918e-72,
   3.455882e-75,
   2.485659e-78,
   1.5434e-81,
   8.27312e-85,
   3.828373e-88,
   1.529373e-91,
   5.27432e-95,
   1.570268e-98,
   4.03585e-102,
   8.954688e-106,
   1.71522e-109,
   2.836243e-113,
   4.048751e-117,
   4.989452e-121,
   5.308094e-125,
   4.875044e-129,
   3.865205e-133,
   2.645578e-137,
   1.563229e-141,
   7.974049e-146,
   3.511472e-150,
   1.334915e-154,
   4.380988e-159,
   1.241208e-163,
   3.035787e-168,
   6.40991e-173,
   1.168387e-177,
   1.838551e-182,
   2.497575e-187,
   2.928975e-192,
   2.965287e-197,
   2.591624e-202,
   2.591624e-202};
   graph = new TGraph(146,pipimisid_fx14,pipimisid_fy14);
   graph->SetName("pipimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run21");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pipimisid14 = new TH1F("Graph_pipimisid14","Projection of fitmodel_br_bin_constr_run21",146,1743,2187);
   Graph_pipimisid14->SetMinimum(2.332461e-202);
   Graph_pipimisid14->SetMaximum(24.19732);
   Graph_pipimisid14->SetDirectory(0);
   Graph_pipimisid14->SetStats(0);
   Graph_pipimisid14->SetMarkerStyle(20);
   Graph_pipimisid14->GetXaxis()->SetNdivisions(505);
   Graph_pipimisid14->GetXaxis()->SetLabelFont(132);
   Graph_pipimisid14->GetXaxis()->SetLabelOffset(0.01);
   Graph_pipimisid14->GetXaxis()->SetLabelSize(0.06);
   Graph_pipimisid14->GetXaxis()->SetTitleSize(0.072);
   Graph_pipimisid14->GetXaxis()->SetTitleOffset(0.95);
   Graph_pipimisid14->GetXaxis()->SetTitleFont(132);
   Graph_pipimisid14->GetYaxis()->SetLabelFont(132);
   Graph_pipimisid14->GetYaxis()->SetLabelOffset(0.01);
   Graph_pipimisid14->GetYaxis()->SetLabelSize(0.06);
   Graph_pipimisid14->GetYaxis()->SetTitleSize(0.072);
   Graph_pipimisid14->GetYaxis()->SetTitleOffset(0.95);
   Graph_pipimisid14->GetYaxis()->SetTitleFont(132);
   Graph_pipimisid14->GetZaxis()->SetLabelFont(132);
   Graph_pipimisid14->GetZaxis()->SetLabelSize(0.06);
   Graph_pipimisid14->GetZaxis()->SetTitleSize(0.072);
   Graph_pipimisid14->GetZaxis()->SetTitleOffset(1.2);
   Graph_pipimisid14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pipimisid14);
   
   graph->Draw("l");
   
   Double_t kpimisid_fx15[117] = {
   1780,
   1781.85,
   1783.7,
   1784.625,
   1785.55,
   1786.475,
   1787.4,
   1788.325,
   1789.25,
   1790.175,
   1791.1,
   1792.025,
   1792.95,
   1793.875,
   1794.8,
   1795.725,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1804.05,
   1805.9,
   1807.75,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t kpimisid_fy15[117] = {
   17.17369,
   14.89161,
   12.68374,
   11.63712,
   10.63997,
   9.69795,
   8.81476,
   7.992324,
   7.23107,
   6.530205,
   5.887969,
   5.301884,
   4.768964,
   4.285894,
   3.849185,
   3.455289,
   3.100695,
   2.495934,
   2.009663,
   1.619833,
   1.307794,
   1.058115,
   0.8582282,
   0.6980066,
   0.465823,
   0.3147495,
   0.215366,
   0.1492057,
   0.1046227,
   0.0742139,
   0.05322631,
   0.03857486,
   0.02823427,
   0.02085969,
   0.01554799,
   0.01168594,
   0.008852742,
   0.006756643,
   0.005193379,
   0.00401859,
   0.003129337,
   0.002451581,
   0.001931639,
   0.001530278,
   0.001218617,
   0.0009752397,
   0.0007841608,
   0.0006333691,
   0.0005137846,
   0.0004185021,
   0.0003422406,
   0.0002809391,
   0.0002314586,
   0.0001913607,
   0.000158742,
   0.0001321099,
   0.0001102887,
   9.23485e-05,
   7.755056e-05,
   6.530588e-05,
   5.514297e-05,
   4.668303e-05,
   3.962061e-05,
   3.370862e-05,
   2.874647e-05,
   2.457081e-05,
   2.10482e-05,
   1.806932e-05,
   1.554434e-05,
   1.339921e-05,
   1.157277e-05,
   1.001434e-05,
   8.681817e-06,
   7.540155e-06,
   6.56009e-06,
   5.717137e-06,
   4.990766e-06,
   4.363718e-06,
   3.821456e-06,
   3.351711e-06,
   2.944102e-06,
   2.589833e-06,
   2.281434e-06,
   2.012549e-06,
   1.777759e-06,
   1.572437e-06,
   1.392627e-06,
   1.234935e-06,
   1.096451e-06,
   9.746704e-07,
   8.67438e-07,
   7.728942e-07,
   6.894326e-07,
   6.156632e-07,
   5.50382e-07,
   4.92544e-07,
   4.412413e-07,
   3.956841e-07,
   3.551839e-07,
   3.191403e-07,
   2.870288e-07,
   2.583905e-07,
   2.328236e-07,
   2.099759e-07,
   1.895379e-07,
   1.71238e-07,
   1.548369e-07,
   1.40124e-07,
   1.269133e-07,
   1.15041e-07,
   1.04362e-07,
   9.474801e-08,
   8.608557e-08,
   7.827395e-08,
   7.122381e-08,
   6.485579e-08,
   6.485579e-08};
   graph = new TGraph(117,kpimisid_fx15,kpimisid_fy15);
   graph->SetName("kpimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run21");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_kpimisid15 = new TH1F("Graph_kpimisid15","Projection of fitmodel_br_bin_constr_run21",117,1743,2187);
   Graph_kpimisid15->SetMinimum(5.837021e-08);
   Graph_kpimisid15->SetMaximum(18.89106);
   Graph_kpimisid15->SetDirectory(0);
   Graph_kpimisid15->SetStats(0);
   Graph_kpimisid15->SetMarkerStyle(20);
   Graph_kpimisid15->GetXaxis()->SetNdivisions(505);
   Graph_kpimisid15->GetXaxis()->SetLabelFont(132);
   Graph_kpimisid15->GetXaxis()->SetLabelOffset(0.01);
   Graph_kpimisid15->GetXaxis()->SetLabelSize(0.06);
   Graph_kpimisid15->GetXaxis()->SetTitleSize(0.072);
   Graph_kpimisid15->GetXaxis()->SetTitleOffset(0.95);
   Graph_kpimisid15->GetXaxis()->SetTitleFont(132);
   Graph_kpimisid15->GetYaxis()->SetLabelFont(132);
   Graph_kpimisid15->GetYaxis()->SetLabelOffset(0.01);
   Graph_kpimisid15->GetYaxis()->SetLabelSize(0.06);
   Graph_kpimisid15->GetYaxis()->SetTitleSize(0.072);
   Graph_kpimisid15->GetYaxis()->SetTitleOffset(0.95);
   Graph_kpimisid15->GetYaxis()->SetTitleFont(132);
   Graph_kpimisid15->GetZaxis()->SetLabelFont(132);
   Graph_kpimisid15->GetZaxis()->SetLabelSize(0.06);
   Graph_kpimisid15->GetZaxis()->SetTitleSize(0.072);
   Graph_kpimisid15->GetZaxis()->SetTitleOffset(1.2);
   Graph_kpimisid15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_kpimisid15);
   
   graph->Draw("l");
   
   Double_t datad0_run2_fx3006[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run2_fy3006[74] = {
   133,
   159,
   159,
   152,
   148,
   136,
   134,
   136,
   159,
   158,
   140,
   137,
   157,
   160,
   168,
   174,
   185,
   154,
   146,
   124,
   136,
   126,
   154,
   158,
   133,
   138,
   145,
   138,
   124,
   132,
   134,
   139,
   140,
   135,
   133,
   147,
   135,
   145,
   162,
   167,
   137,
   133,
   120,
   121,
   122,
   120,
   120,
   109,
   140,
   138,
   129,
   130,
   140,
   118,
   146,
   134,
   136,
   121,
   150,
   140,
   130,
   139,
   136,
   129,
   133,
   134,
   132,
   128,
   135,
   128,
   135,
   138,
   140,
   130};
   Double_t datad0_run2_felx3006[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fely3006[74] = {
   11.0434,
   12.11943,
   12.11943,
   11.83896,
   11.6758,
   11.17262,
   11.08663,
   11.17262,
   12.11943,
   12.07975,
   11.34272,
   11.21537,
   12.03994,
   12.15899,
   12.47112,
   12.70038,
   13.11066,
   11.91974,
   11.59339,
   10.64675,
   11.17262,
   10.7361,
   11.91974,
   12.07975,
   11.0434,
   11.25798,
   11.55197,
   11.25798,
   10.64675,
   11,
   11.08663,
   11.30042,
   11.34272,
   11.1297,
   11.0434,
   11.63466,
   11.1297,
   11.55197,
   12.23774,
   12.43252,
   11.21537,
   11.0434,
   10.46586,
   10.51136,
   10.55667,
   10.46586,
   10.46586,
   9.952272,
   11.34272,
   11.25798,
   10.86882,
   10.91271,
   11.34272,
   10.37428,
   11.59339,
   11.08663,
   11.17262,
   10.51136,
   11.75765,
   11.34272,
   10.91271,
   11.30042,
   11.17262,
   10.86882,
   11.0434,
   11.08663,
   11,
   10.82475,
   11.1297,
   10.82475,
   11.1297,
   11.25798,
   11.34272,
   10.91271};
   Double_t datad0_run2_fehx3006[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fehy3006[74] = {
   12.0434,
   13.11943,
   13.11943,
   12.83896,
   12.6758,
   12.17262,
   12.08663,
   12.17262,
   13.11943,
   13.07975,
   12.34272,
   12.21537,
   13.03994,
   13.15899,
   13.47112,
   13.70038,
   14.11066,
   12.91974,
   12.59339,
   11.64675,
   12.17262,
   11.7361,
   12.91974,
   13.07975,
   12.0434,
   12.25798,
   12.55197,
   12.25798,
   11.64675,
   12,
   12.08663,
   12.30042,
   12.34272,
   12.1297,
   12.0434,
   12.63466,
   12.1297,
   12.55197,
   13.23774,
   13.43252,
   12.21537,
   12.0434,
   11.46586,
   11.51136,
   11.55667,
   11.46586,
   11.46586,
   10.95227,
   12.34272,
   12.25798,
   11.86882,
   11.91271,
   12.34272,
   11.37428,
   12.59339,
   12.08663,
   12.17262,
   11.51136,
   12.75765,
   12.34272,
   11.91271,
   12.30042,
   12.17262,
   11.86882,
   12.0434,
   12.08663,
   12,
   11.82475,
   12.1297,
   11.82475,
   12.1297,
   12.25798,
   12.34272,
   11.91271};
   grae = new TGraphAsymmErrors(74,datad0_run2_fx3006,datad0_run2_fy3006,datad0_run2_felx3006,datad0_run2_fehx3006,datad0_run2_fely3006,datad0_run2_fehy3006);
   grae->SetName("datad0_run2");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run23006 = new TH1F("Graph_datad0_run23006","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run23006->SetMinimum(89.04143);
   Graph_datad0_run23006->SetMaximum(209.117);
   Graph_datad0_run23006->SetDirectory(0);
   Graph_datad0_run23006->SetStats(0);
   Graph_datad0_run23006->SetMarkerStyle(20);
   Graph_datad0_run23006->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run23006->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run23006->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23006->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run23006->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run23006->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23006->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run23006->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run23006->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23006->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run23006->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run23006->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23006->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run23006->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run23006->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run23006->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run23006->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run23006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run23006);
   
   grae->Draw("p");
   
   TH1D *frame_4f30e40__6 = new TH1D("frame_4f30e40__6","",100,1780,2150);
   frame_4f30e40__6->SetBinContent(1,209.0662);
   frame_4f30e40__6->SetMaximum(418.1324);
   frame_4f30e40__6->SetEntries(1);
   frame_4f30e40__6->SetDirectory(0);
   frame_4f30e40__6->SetStats(0);
   frame_4f30e40__6->SetMarkerStyle(20);
   frame_4f30e40__6->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_4f30e40__6->GetXaxis()->SetLabelFont(132);
   frame_4f30e40__6->GetXaxis()->SetLabelOffset(0.01);
   frame_4f30e40__6->GetXaxis()->SetLabelSize(0.06);
   frame_4f30e40__6->GetXaxis()->SetTitleSize(0.072);
   frame_4f30e40__6->GetXaxis()->SetTitleOffset(0.95);
   frame_4f30e40__6->GetXaxis()->SetTitleFont(132);
   frame_4f30e40__6->GetYaxis()->SetTitle("Candidates / ( 5.0 MeV/#it{c}^{2} )");
   frame_4f30e40__6->GetYaxis()->SetLabelFont(132);
   frame_4f30e40__6->GetYaxis()->SetLabelOffset(0.01);
   frame_4f30e40__6->GetYaxis()->SetLabelSize(0.06);
   frame_4f30e40__6->GetYaxis()->SetTitleSize(0.072);
   frame_4f30e40__6->GetYaxis()->SetTitleOffset(0.95);
   frame_4f30e40__6->GetYaxis()->SetTitleFont(132);
   frame_4f30e40__6->GetZaxis()->SetLabelFont(132);
   frame_4f30e40__6->GetZaxis()->SetLabelSize(0.06);
   frame_4f30e40__6->GetZaxis()->SetTitleSize(0.072);
   frame_4f30e40__6->GetZaxis()->SetTitleOffset(1.2);
   frame_4f30e40__6->GetZaxis()->SetTitleFont(132);
   frame_4f30e40__6->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"6 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.15  #leq BDT < 0.333}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_d0_run21->Modified();
   canvas_cut_d0_run21->cd();
   canvas_cut_d0_run21->SetSelected(canvas_cut_d0_run21);
}


==> figs/Fig4b.C <==
void SData_DALL_MagAll_CD0mumu_deltam_d0cut_Run2_bin1_paper()
{
//=========Macro generated from canvas: canvas_cut_deltam_run21/canvas_cut_deltam_run21
//=========  (Tue Dec 20 13:48:17 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_deltam_run21 = new TCanvas("canvas_cut_deltam_run21", "canvas_cut_deltam_run21",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_deltam_run21->SetHighLightColor(2);
   canvas_cut_deltam_run21->Range(137.6296,-121.6017,151.7037,638.4091);
   canvas_cut_deltam_run21->SetFillColor(0);
   canvas_cut_deltam_run21->SetBorderMode(0);
   canvas_cut_deltam_run21->SetBorderSize(2);
   canvas_cut_deltam_run21->SetTickx(1);
   canvas_cut_deltam_run21->SetTicky(1);
   canvas_cut_deltam_run21->SetLeftMargin(0.14);
   canvas_cut_deltam_run21->SetRightMargin(0.05);
   canvas_cut_deltam_run21->SetTopMargin(0.05);
   canvas_cut_deltam_run21->SetBottomMargin(0.16);
   canvas_cut_deltam_run21->SetFrameBorderMode(0);
   canvas_cut_deltam_run21->SetFrameBorderMode(0);
   
   TH1D *frame_4e05ec0__7 = new TH1D("frame_4e05ec0__7","",100,139.6,151);
   frame_4e05ec0__7->SetBinContent(1,300.2043);
   frame_4e05ec0__7->SetMaximum(600.4086);
   frame_4e05ec0__7->SetEntries(1);
   frame_4e05ec0__7->SetDirectory(0);
   frame_4e05ec0__7->SetStats(0);
   frame_4e05ec0__7->SetMarkerStyle(20);
   frame_4e05ec0__7->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_4e05ec0__7->GetXaxis()->SetLabelFont(132);
   frame_4e05ec0__7->GetXaxis()->SetLabelOffset(0.01);
   frame_4e05ec0__7->GetXaxis()->SetLabelSize(0.06);
   frame_4e05ec0__7->GetXaxis()->SetTitleSize(0.072);
   frame_4e05ec0__7->GetXaxis()->SetTitleOffset(0.95);
   frame_4e05ec0__7->GetXaxis()->SetTitleFont(132);
   frame_4e05ec0__7->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_4e05ec0__7->GetYaxis()->SetLabelFont(132);
   frame_4e05ec0__7->GetYaxis()->SetLabelOffset(0.01);
   frame_4e05ec0__7->GetYaxis()->SetLabelSize(0.06);
   frame_4e05ec0__7->GetYaxis()->SetTitleSize(0.072);
   frame_4e05ec0__7->GetYaxis()->SetTitleOffset(0.95);
   frame_4e05ec0__7->GetYaxis()->SetTitleFont(132);
   frame_4e05ec0__7->GetZaxis()->SetLabelFont(132);
   frame_4e05ec0__7->GetZaxis()->SetLabelSize(0.06);
   frame_4e05ec0__7->GetZaxis()->SetTitleSize(0.072);
   frame_4e05ec0__7->GetZaxis()->SetTitleOffset(1.2);
   frame_4e05ec0__7->GetZaxis()->SetTitleFont(132);
   frame_4e05ec0__7->Draw("FUNC");
   
   Double_t datadeltam_run2_fx3007[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run2_fy3007[60] = {
   35,
   38,
   55,
   80,
   86,
   81,
   84,
   100,
   117,
   100,
   104,
   119,
   119,
   135,
   128,
   156,
   127,
   144,
   145,
   170,
   169,
   160,
   184,
   159,
   165,
   194,
   172,
   203,
   210,
   224,
   228,
   240,
   212,
   219,
   191,
   195,
   196,
   199,
   216,
   212,
   218,
   231,
   210,
   260,
   240,
   239,
   230,
   217,
   211,
   238,
   226,
   248,
   200,
   248,
   232,
   263,
   258,
   248,
   269,
   269};
   Double_t datadeltam_run2_felx3007[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fely3007[60] = {
   5.887675,
   6.137163,
   7.39358,
   8.925539,
   9.255555,
   8.981384,
   9.146873,
   9.983255,
   10.3282,
   9.983255,
   9.710289,
   10.42016,
   10.42016,
   11.1297,
   10.82475,
   12,
   10.78051,
   11.51041,
   11.55197,
   12.54799,
   12.50961,
   12.15899,
   13.07387,
   12.11943,
   12.35496,
   13.43736,
   12.6244,
   13.75658,
   14,
   14.47498,
   14.60794,
   15,
   14.0688,
   14.30709,
   13.32932,
   13.47319,
   13.50893,
   13.61559,
   14.20544,
   14.0688,
   14.27329,
   14.70691,
   14,
   15.63227,
   15,
   14.96771,
   14.67399,
   14.2394,
   14.03444,
   14.93535,
   14.54161,
   15.25595,
   13.65097,
   15.25595,
   14.73975,
   15.72498,
   15.57016,
   15.25595,
   15.90884,
   15.90884};
   Double_t datadeltam_run2_fehx3007[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fehy3007[60] = {
   6.97241,
   7.218484,
   8.461166,
   9.981567,
   10.30959,
   10.03706,
   10.20155,
   11.03336,
   11.3282,
   11.03336,
   10.71029,
   11.42016,
   11.42016,
   12.1297,
   11.82475,
   13,
   11.78051,
   12.51041,
   12.55197,
   13.54799,
   13.50961,
   13.15899,
   14.07387,
   13.11943,
   13.35496,
   14.43736,
   13.6244,
   14.75658,
   15,
   15.47498,
   15.60794,
   16,
   15.0688,
   15.30709,
   14.32932,
   14.47319,
   14.50893,
   14.61559,
   15.20544,
   15.0688,
   15.27329,
   15.70691,
   15,
   16.63227,
   16,
   15.96771,
   15.67399,
   15.2394,
   15.03444,
   15.93535,
   15.54161,
   16.25595,
   14.65097,
   16.25595,
   15.73975,
   16.72498,
   16.57016,
   16.25595,
   16.90884,
   16.90884};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,datadeltam_run2_fx3007,datadeltam_run2_fy3007,datadeltam_run2_felx3007,datadeltam_run2_fehx3007,datadeltam_run2_fely3007,datadeltam_run2_fehy3007);
   grae->SetName("datadeltam_run2");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run23007 = new TH1F("Graph_datadeltam_run23007","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run23007->SetMinimum(3.432674);
   Graph_datadeltam_run23007->SetMaximum(311.5885);
   Graph_datadeltam_run23007->SetDirectory(0);
   Graph_datadeltam_run23007->SetStats(0);
   Graph_datadeltam_run23007->SetMarkerStyle(20);
   Graph_datadeltam_run23007->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run23007->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run23007->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23007->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23007->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23007->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23007->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run23007->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run23007->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23007->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23007->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23007->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23007->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run23007->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run23007->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23007->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23007->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run23007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run23007);
   
   grae->Draw("p");
   
   Double_t fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx16[105] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.958,
   145.072,
   145.186,
   145.3,
   145.357,
   145.414,
   145.471,
   145.528,
   145.585,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy16[105] = {
   3.924036,
   17.50273,
   29.65435,
   40.5498,
   50.3395,
   59.15586,
   67.11546,
   74.3209,
   80.86251,
   86.81978,
   92.26271,
   97.2529,
   101.8446,
   106.0855,
   110.0178,
   113.6783,
   117.0997,
   120.3106,
   123.3363,
   126.1991,
   128.9185,
   131.5119,
   133.9944,
   136.3795,
   138.6791,
   140.9036,
   143.0625,
   145.1638,
   147.2152,
   149.2232,
   151.1939,
   153.133,
   155.0458,
   156.9374,
   158.813,
   160.6782,
   162.5393,
   164.4036,
   166.2809,
   168.184,
   170.1313,
   172.1494,
   174.2788,
   176.5819,
   179.1573,
   182.163,
   185.8567,
   190.6862,
   197.2048,
   205.2396,
   213.3756,
   216.5223,
   218.4649,
   218.9653,
   218.0968,
   216.2091,
   213.7717,
   208.8433,
   205.2569,
   203.455,
   202.8758,
   203.0707,
   203.7582,
   204.7612,
   205.969,
   207.3117,
   208.7448,
   210.2396,
   211.7771,
   213.3447,
   214.9338,
   216.5385,
   218.1546,
   219.7793,
   221.4103,
   223.0463,
   224.686,
   226.3286,
   227.9735,
   229.6202,
   231.2683,
   232.9175,
   234.5676,
   236.2184,
   237.8698,
   239.5216,
   241.1737,
   242.8262,
   244.4788,
   246.1316,
   247.7846,
   249.4376,
   251.0907,
   252.7439,
   254.3971,
   256.0503,
   257.7036,
   259.3568,
   261.0101,
   262.6633,
   264.3166,
   265.9699,
   267.6231,
   269.2764,
   269.2764};
   TGraph *graph = new TGraph(105,fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx16,fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy16);
   graph->SetName("fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run21");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16 = new TH1F("Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16","Projection of fitmodel_br_bin_constr_run21",105,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->SetMinimum(3.531632);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->SetMaximum(295.8116);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->SetStats(0);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]16);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run11]_Range[full]_NormRange[full]_fx17[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.673,
   144.73,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.9438,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5422,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.8558,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run11]_Range[full]_NormRange[full]_fy17[147] = {
   0.007691355,
   0.007923562,
   0.008167901,
   0.008425287,
   0.008696723,
   0.008983316,
   0.009286286,
   0.009606985,
   0.009946911,
   0.01030773,
   0.0106913,
   0.01109969,
   0.01153524,
   0.01200056,
   0.0124986,
   0.0130327,
   0.01360666,
   0.01422479,
   0.01489206,
   0.01561414,
   0.01639762,
   0.01725011,
   0.01818051,
   0.01919924,
   0.02031861,
   0.02155323,
   0.02292054,
   0.0244416,
   0.02614194,
   0.02805287,
   0.03021312,
   0.03267114,
   0.03548824,
   0.03874309,
   0.04253809,
   0.04700881,
   0.05233818,
   0.05877852,
   0.0666867,
   0.07658278,
   0.08925179,
   0.1059305,
   0.1286732,
   0.1611284,
   0.210373,
   0.2455171,
   0.2919079,
   0.3553806,
   0.3964937,
   0.4463675,
   0.507885,
   0.5852824,
   0.6850191,
   0.7462636,
   0.8173987,
   0.9882491,
   1.181804,
   1.396389,
   1.63023,
   1.8805,
   2.143282,
   2.68557,
   2.952484,
   3.207159,
   3.442192,
   3.650324,
   3.742163,
   3.824807,
   3.89755,
   3.959763,
   4.010904,
   4.05052,
   4.078257,
   4.093869,
   4.097214,
   4.088264,
   4.067097,
   4.033904,
   3.988981,
   3.932728,
   3.865639,
   3.788297,
   3.701367,
   3.605586,
   3.3907,
   3.150537,
   2.892422,
   2.351585,
   2.08249,
   1.822161,
   1.575333,
   1.345673,
   1.135992,
   1.045074,
   0.9659862,
   0.8354623,
   0.7325692,
   0.649687,
   0.5817119,
   0.5251076,
   0.477353,
   0.4014934,
   0.3442291,
   0.2996978,
   0.2354057,
   0.1916459,
   0.1602174,
   0.1367129,
   0.1185698,
   0.1042048,
   0.09259182,
   0.08303855,
   0.07506271,
   0.06831878,
   0.06255329,
   0.05757642,
   0.05324347,
   0.04944235,
   0.046085,
   0.04310135,
   0.04043504,
   0.03804024,
   0.03587932,
   0.03392118,
   0.03213984,
   0.03051348,
   0.02902364,
   0.02765464,
   0.02639301,
   0.02522721,
   0.02414721,
   0.02314433,
   0.02221099,
   0.02134055,
   0.02052714,
   0.01976562,
   0.01905141,
   0.01838045,
   0.01774912,
   0.01715417,
   0.0165927,
   0.01606211,
   0.01556003,
   0.01508434,
   0.01463312,
   0.01420462,
   0.01420462};
   graph = new TGraph(147,fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run11]_Range[full]_NormRange[full]_fx17,fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run11]_Range[full]_NormRange[full]_fy17);
   graph->SetName("fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run11]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run21");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17 = new TH1F("Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17","Projection of fitmodel_br_bin_constr_run21",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->SetMinimum(0.00692222);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->SetMaximum(4.506167);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->SetStats(0);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run11]_Range[full]_NormRange[full]17);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run11]_Range[full]_NormRange[full]_fx18[102] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.958,
   145.072,
   145.186,
   145.3,
   145.414,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run11]_Range[full]_NormRange[full]_fy18[102] = {
   3.825997,
   17.37507,
   29.49978,
   40.37068,
   50.13789,
   58.93359,
   66.8741,
   74.06183,
   80.58691,
   86.5287,
   91.95704,
   96.93341,
   101.5119,
   105.7402,
   109.6603,
   113.309,
   116.7188,
   119.9183,
   122.9328,
   125.7843,
   128.4924,
   131.0743,
   133.5451,
   135.918,
   138.2049,
   140.4159,
   142.5602,
   144.6458,
   146.6797,
   148.6681,
   150.6164,
   152.5295,
   154.4115,
   156.2662,
   158.0969,
   159.9064,
   161.6972,
   163.4717,
   165.2317,
   166.979,
   168.7151,
   170.4413,
   172.1589,
   173.8689,
   175.5721,
   177.2694,
   178.9616,
   180.6491,
   182.3326,
   184.0126,
   185.6894,
   187.3635,
   189.0351,
   190.7047,
   192.3723,
   194.0383,
   195.7029,
   197.3661,
   199.0283,
   200.6894,
   202.3497,
   204.0092,
   205.668,
   207.3262,
   208.9839,
   210.6412,
   212.298,
   213.9545,
   215.6107,
   217.2666,
   218.9222,
   220.5777,
   222.2329,
   223.888,
   225.5429,
   227.1977,
   228.8524,
   230.507,
   232.1615,
   233.8159,
   235.4703,
   237.1246,
   238.7788,
   240.433,
   242.0872,
   243.7413,
   245.3954,
   247.0495,
   248.7035,
   250.3575,
   252.0115,
   253.6655,
   255.3194,
   256.9734,
   258.6273,
   260.2813,
   261.9352,
   263.5891,
   265.243,
   266.8969,
   268.5508,
   268.5508};
   graph = new TGraph(102,fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run11]_Range[full]_NormRange[full]_fx18,fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run11]_Range[full]_NormRange[full]_fy18);
   graph->SetName("fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run11]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run21");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18 = new TH1F("Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18","Projection of fitmodel_br_bin_constr_run21",102,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->SetMinimum(3.443397);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->SetMaximum(295.0233);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->SetStats(0);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run11]_Range[full]_NormRange[full]18);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run11]_Range[full]_NormRange[full]_fx19[144] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.787,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.243,
   145.2715,
   145.3,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run11]_Range[full]_NormRange[full]_fy19[144] = {
   0.08279352,
   0.08573246,
   0.08873846,
   0.09181248,
   0.09495573,
   0.09816975,
   0.1014565,
   0.1048184,
   0.1082586,
   0.1117809,
   0.1153902,
   0.1190926,
   0.1228957,
   0.126809,
   0.1308443,
   0.1350163,
   0.1393434,
   0.1438483,
   0.1485596,
   0.1535132,
   0.1587536,
   0.1643373,
   0.1703354,
   0.1768378,
   0.1839591,
   0.191846,
   0.2006867,
   0.2107251,
   0.2222785,
   0.2357632,
   0.2517294,
   0.2709104,
   0.2942926,
   0.3232159,
   0.3595191,
   0.4057553,
   0.4655117,
   0.5438948,
   0.6482751,
   0.7894468,
   0.9834617,
   1.254563,
   1.63992,
   2.197292,
   2.567037,
   3.017206,
   3.567253,
   4.241318,
   5.068985,
   6.085745,
   6.677678,
   7.332615,
   8.056193,
   8.853941,
   9.730988,
   10.69164,
   11.73882,
   12.87332,
   14.09289,
   15.39112,
   18.16972,
   21.0289,
   22.39723,
   23.66079,
   24.76586,
   25.24209,
   25.65893,
   26.01063,
   26.29213,
   26.49928,
   26.62895,
   26.67913,
   26.64906,
   26.53921,
   26.35128,
   26.08812,
   25.75366,
   25.35275,
   24.89098,
   23.81,
   22.56384,
   21.20647,
   19.78824,
   16.93594,
   15.56467,
   14.25838,
   13.02961,
   11.88538,
   10.82837,
   9.858121,
   8.971921,
   8.165604,
   7.434114,
   6.771953,
   6.173484,
   5.633151,
   4.705863,
   3.951362,
   3.336765,
   2.834959,
   2.423958,
   2.086106,
   1.807292,
   1.384027,
   1.088671,
   0.8792079,
   0.7283397,
   0.6180699,
   0.5363472,
   0.4749765,
   0.4283015,
   0.3923629,
   0.364352,
   0.3422515,
   0.3245956,
   0.3103077,
   0.2985887,
   0.2888402,
   0.2806104,
   0.2735547,
   0.2674093,
   0.26197,
   0.2570784,
   0.2526107,
   0.2484698,
   0.2445789,
   0.2408778,
   0.2373183,
   0.2338626,
   0.2304804,
   0.227148,
   0.2238466,
   0.2205613,
   0.2172808,
   0.2139962,
   0.2107009,
   0.2073902,
   0.2040606,
   0.20071,
   0.1973373,
   0.1939421,
   0.1905249,
   0.1870865,
   0.1870865};
   graph = new TGraph(144,fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run11]_Range[full]_NormRange[full]_fx19,fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run11]_Range[full]_NormRange[full]_fy19);
   graph->SetName("fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run11]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run21");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19 = new TH1F("Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19","Projection of fitmodel_br_bin_constr_run21",144,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->SetMinimum(0.07451417);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->SetMaximum(29.33876);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->SetStats(0);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run11]_Range[full]_NormRange[full]19);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run11]_Range[full]_NormRange[full]_fx20[127] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   142.963,
   143.02,
   143.077,
   143.134,
   143.191,
   143.248,
   143.305,
   143.362,
   143.419,
   143.476,
   143.533,
   143.59,
   143.704,
   143.818,
   143.932,
   143.989,
   144.046,
   144.103,
   144.16,
   144.217,
   144.274,
   144.331,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.73,
   144.844,
   144.958,
   145.015,
   145.072,
   145.129,
   145.186,
   145.243,
   145.3,
   145.357,
   145.414,
   145.471,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.041,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.497,
   146.554,
   146.611,
   146.668,
   146.725,
   146.782,
   146.839,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run11]_Range[full]_NormRange[full]_fy20[127] = {
   8.679136e-05,
   8.985539e-05,
   9.297529e-05,
   9.614943e-05,
   9.937603e-05,
   0.0001026532,
   0.0001059788,
   0.0001093506,
   0.0001127663,
   0.0001162234,
   0.0001197194,
   0.0001232518,
   0.0001268186,
   0.0001304194,
   0.0001340571,
   0.0001377434,
   0.0001415088,
   0.0001454253,
   0.0001496487,
   0.0001545005,
   0.000160612,
   0.0001691683,
   0.0001822952,
   0.0002036343,
   0.0002391341,
   0.0002980383,
   0.0003939726,
   0.0005459086,
   0.0007786447,
   0.001122328,
   0.001346216,
   0.001610506,
   0.0019193,
   0.002276331,
   0.002684745,
   0.003146869,
   0.003663966,
   0.004236008,
   0.004861462,
   0.005537115,
   0.006257958,
   0.007017133,
   0.008614089,
   0.01023965,
   0.01178753,
   0.01249749,
   0.01314711,
   0.01372464,
   0.01422017,
   0.01462612,
   0.01493754,
   0.01515244,
   0.01527186,
   0.0152999,
   0.01524356,
   0.01511244,
   0.01491837,
   0.01439683,
   0.013798,
   0.01324099,
   0.01301109,
   0.01282778,
   0.01269904,
   0.01263055,
   0.0126256,
   0.01268515,
   0.01280793,
   0.01299069,
   0.01322836,
   0.01351438,
   0.01419956,
   0.01497515,
   0.01576477,
   0.01649448,
   0.01681593,
   0.01709872,
   0.0173366,
   0.01752428,
   0.01765741,
   0.01773265,
   0.01774762,
   0.01770093,
   0.01759213,
   0.01742165,
   0.0171908,
   0.01690166,
   0.01655706,
   0.01616044,
   0.01571582,
   0.01522768,
   0.01414065,
   0.01294123,
   0.01167301,
   0.01037857,
   0.009097118,
   0.007862651,
   0.006702714,
   0.005637777,
   0.004681178,
   0.003839578,
   0.003113773,
   0.002499763,
   0.001989923,
   0.001574178,
   0.001241082,
   0.0009787297,
   0.00077549,
   0.0006205292,
   0.000504148,
   0.0004179545,
   0.000354905,
   0.0003092497,
   0.0002764142,
   0.0002528464,
   0.000235851,
   0.0002234279,
   0.0002141242,
   0.0002069063,
   0.0002010543,
   0.0001960767,
   0.0001916449,
   0.0001875439,
   0.0001836363,
   0.0001798364,
   0.0001760923,
   0.0001723743,
   0.0001723743};
   graph = new TGraph(127,fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run11]_Range[full]_NormRange[full]_fx20,fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run11]_Range[full]_NormRange[full]_fy20);
   graph->SetName("fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run11]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run21");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20 = new TH1F("Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20","Projection of fitmodel_br_bin_constr_run21",127,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->SetMinimum(7.811222e-05);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->SetMaximum(0.01951371);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->SetStats(0);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB20->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run21_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run11]_Range[full]_NormRange[full]20);
   
   graph->Draw("l");
   
   Double_t datadeltam_run2_fx3008[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run2_fy3008[60] = {
   35,
   38,
   55,
   80,
   86,
   81,
   84,
   100,
   117,
   100,
   104,
   119,
   119,
   135,
   128,
   156,
   127,
   144,
   145,
   170,
   169,
   160,
   184,
   159,
   165,
   194,
   172,
   203,
   210,
   224,
   228,
   240,
   212,
   219,
   191,
   195,
   196,
   199,
   216,
   212,
   218,
   231,
   210,
   260,
   240,
   239,
   230,
   217,
   211,
   238,
   226,
   248,
   200,
   248,
   232,
   263,
   258,
   248,
   269,
   269};
   Double_t datadeltam_run2_felx3008[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fely3008[60] = {
   5.887675,
   6.137163,
   7.39358,
   8.925539,
   9.255555,
   8.981384,
   9.146873,
   9.983255,
   10.3282,
   9.983255,
   9.710289,
   10.42016,
   10.42016,
   11.1297,
   10.82475,
   12,
   10.78051,
   11.51041,
   11.55197,
   12.54799,
   12.50961,
   12.15899,
   13.07387,
   12.11943,
   12.35496,
   13.43736,
   12.6244,
   13.75658,
   14,
   14.47498,
   14.60794,
   15,
   14.0688,
   14.30709,
   13.32932,
   13.47319,
   13.50893,
   13.61559,
   14.20544,
   14.0688,
   14.27329,
   14.70691,
   14,
   15.63227,
   15,
   14.96771,
   14.67399,
   14.2394,
   14.03444,
   14.93535,
   14.54161,
   15.25595,
   13.65097,
   15.25595,
   14.73975,
   15.72498,
   15.57016,
   15.25595,
   15.90884,
   15.90884};
   Double_t datadeltam_run2_fehx3008[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fehy3008[60] = {
   6.97241,
   7.218484,
   8.461166,
   9.981567,
   10.30959,
   10.03706,
   10.20155,
   11.03336,
   11.3282,
   11.03336,
   10.71029,
   11.42016,
   11.42016,
   12.1297,
   11.82475,
   13,
   11.78051,
   12.51041,
   12.55197,
   13.54799,
   13.50961,
   13.15899,
   14.07387,
   13.11943,
   13.35496,
   14.43736,
   13.6244,
   14.75658,
   15,
   15.47498,
   15.60794,
   16,
   15.0688,
   15.30709,
   14.32932,
   14.47319,
   14.50893,
   14.61559,
   15.20544,
   15.0688,
   15.27329,
   15.70691,
   15,
   16.63227,
   16,
   15.96771,
   15.67399,
   15.2394,
   15.03444,
   15.93535,
   15.54161,
   16.25595,
   14.65097,
   16.25595,
   15.73975,
   16.72498,
   16.57016,
   16.25595,
   16.90884,
   16.90884};
   grae = new TGraphAsymmErrors(60,datadeltam_run2_fx3008,datadeltam_run2_fy3008,datadeltam_run2_felx3008,datadeltam_run2_fehx3008,datadeltam_run2_fely3008,datadeltam_run2_fehy3008);
   grae->SetName("datadeltam_run2");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run23008 = new TH1F("Graph_datadeltam_run23008","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run23008->SetMinimum(3.432674);
   Graph_datadeltam_run23008->SetMaximum(311.5885);
   Graph_datadeltam_run23008->SetDirectory(0);
   Graph_datadeltam_run23008->SetStats(0);
   Graph_datadeltam_run23008->SetMarkerStyle(20);
   Graph_datadeltam_run23008->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run23008->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run23008->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23008->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23008->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23008->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23008->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run23008->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run23008->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23008->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23008->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23008->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23008->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run23008->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run23008->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23008->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23008->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run23008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run23008);
   
   grae->Draw("p");
   
   TH1D *frame_4e05ec0__8 = new TH1D("frame_4e05ec0__8","",100,139.6,151);
   frame_4e05ec0__8->SetBinContent(1,300.2043);
   frame_4e05ec0__8->SetMaximum(600.4086);
   frame_4e05ec0__8->SetEntries(1);
   frame_4e05ec0__8->SetDirectory(0);
   frame_4e05ec0__8->SetStats(0);
   frame_4e05ec0__8->SetMarkerStyle(20);
   frame_4e05ec0__8->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_4e05ec0__8->GetXaxis()->SetLabelFont(132);
   frame_4e05ec0__8->GetXaxis()->SetLabelOffset(0.01);
   frame_4e05ec0__8->GetXaxis()->SetLabelSize(0.06);
   frame_4e05ec0__8->GetXaxis()->SetTitleSize(0.072);
   frame_4e05ec0__8->GetXaxis()->SetTitleOffset(0.95);
   frame_4e05ec0__8->GetXaxis()->SetTitleFont(132);
   frame_4e05ec0__8->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_4e05ec0__8->GetYaxis()->SetLabelFont(132);
   frame_4e05ec0__8->GetYaxis()->SetLabelOffset(0.01);
   frame_4e05ec0__8->GetYaxis()->SetLabelSize(0.06);
   frame_4e05ec0__8->GetYaxis()->SetTitleSize(0.072);
   frame_4e05ec0__8->GetYaxis()->SetTitleOffset(0.95);
   frame_4e05ec0__8->GetYaxis()->SetTitleFont(132);
   frame_4e05ec0__8->GetZaxis()->SetLabelFont(132);
   frame_4e05ec0__8->GetZaxis()->SetLabelSize(0.06);
   frame_4e05ec0__8->GetZaxis()->SetTitleSize(0.072);
   frame_4e05ec0__8->GetZaxis()->SetTitleOffset(1.2);
   frame_4e05ec0__8->GetZaxis()->SetTitleFont(132);
   frame_4e05ec0__8->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"6 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.15  #leq BDT < 0.333}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_deltam_run21->Modified();
   canvas_cut_deltam_run21->cd();
   canvas_cut_deltam_run21->SetSelected(canvas_cut_deltam_run21);
}


==> figs/Fig4c.C <==
void SData_DALL_MagAll_CD0mumu_d0mass_dstcut_Run2_bin2_paper()
{
//=========Macro generated from canvas: canvas_cut_d0_run22/canvas_cut_d0_run22
//=========  (Tue Dec 20 13:48:18 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_d0_run22 = new TCanvas("canvas_cut_d0_run22", "canvas_cut_d0_run22",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_d0_run22->SetHighLightColor(2);
   canvas_cut_d0_run22->Range(1716.049,-74.08945,2172.84,388.9696);
   canvas_cut_d0_run22->SetFillColor(0);
   canvas_cut_d0_run22->SetBorderMode(0);
   canvas_cut_d0_run22->SetBorderSize(2);
   canvas_cut_d0_run22->SetTickx(1);
   canvas_cut_d0_run22->SetTicky(1);
   canvas_cut_d0_run22->SetLeftMargin(0.14);
   canvas_cut_d0_run22->SetRightMargin(0.05);
   canvas_cut_d0_run22->SetTopMargin(0.05);
   canvas_cut_d0_run22->SetBottomMargin(0.16);
   canvas_cut_d0_run22->SetFrameBorderMode(0);
   canvas_cut_d0_run22->SetFrameBorderMode(0);
   
   TH1D *frame_4bf8640__21 = new TH1D("frame_4bf8640__21","",100,1780,2150);
   frame_4bf8640__21->SetBinContent(1,182.9083);
   frame_4bf8640__21->SetMaximum(365.8167);
   frame_4bf8640__21->SetEntries(1);
   frame_4bf8640__21->SetDirectory(0);
   frame_4bf8640__21->SetStats(0);
   frame_4bf8640__21->SetMarkerStyle(20);
   frame_4bf8640__21->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_4bf8640__21->GetXaxis()->SetLabelFont(132);
   frame_4bf8640__21->GetXaxis()->SetLabelOffset(0.01);
   frame_4bf8640__21->GetXaxis()->SetLabelSize(0.06);
   frame_4bf8640__21->GetXaxis()->SetTitleSize(0.072);
   frame_4bf8640__21->GetXaxis()->SetTitleOffset(0.95);
   frame_4bf8640__21->GetXaxis()->SetTitleFont(132);
   frame_4bf8640__21->GetYaxis()->SetTitle("Candidates / ( 5.0 MeV/#it{c}^{2} )");
   frame_4bf8640__21->GetYaxis()->SetLabelFont(132);
   frame_4bf8640__21->GetYaxis()->SetLabelOffset(0.01);
   frame_4bf8640__21->GetYaxis()->SetLabelSize(0.06);
   frame_4bf8640__21->GetYaxis()->SetTitleSize(0.072);
   frame_4bf8640__21->GetYaxis()->SetTitleOffset(0.95);
   frame_4bf8640__21->GetYaxis()->SetTitleFont(132);
   frame_4bf8640__21->GetZaxis()->SetLabelFont(132);
   frame_4bf8640__21->GetZaxis()->SetLabelSize(0.06);
   frame_4bf8640__21->GetZaxis()->SetTitleSize(0.072);
   frame_4bf8640__21->GetZaxis()->SetTitleOffset(1.2);
   frame_4bf8640__21->GetZaxis()->SetTitleFont(132);
   frame_4bf8640__21->Draw("FUNC");
   
   Double_t datad0_run2_fx3021[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run2_fy3021[74] = {
   137,
   142,
   139,
   112,
   135,
   116,
   109,
   127,
   137,
   108,
   125,
   111,
   123,
   146,
   140,
   161,
   130,
   128,
   98,
   106,
   119,
   89,
   113,
   105,
   108,
   105,
   110,
   100,
   80,
   94,
   99,
   104,
   108,
   101,
   76,
   88,
   97,
   100,
   72,
   86,
   79,
   91,
   94,
   80,
   106,
   84,
   94,
   85,
   87,
   90,
   88,
   93,
   98,
   78,
   94,
   84,
   78,
   78,
   77,
   87,
   69,
   81,
   73,
   78,
   83,
   84,
   98,
   81,
   80,
   82,
   64,
   97,
   61,
   69};
   Double_t datad0_run2_felx3021[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fely3021[74] = {
   11.21537,
   11.42686,
   11.30042,
   10.09481,
   11.1297,
   10.28193,
   9.952272,
   10.78051,
   11.21537,
   9.904326,
   10.69151,
   10.04751,
   10.6018,
   11.59339,
   11.34272,
   12.19843,
   10.91271,
   10.82475,
   9.882579,
   9.807764,
   10.42016,
   9.416226,
   10.1419,
   9.759142,
   9.904326,
   9.759142,
   10,
   9.983255,
   8.925539,
   9.678086,
   9.933044,
   9.710289,
   9.904326,
   9.562306,
   8.698576,
   9.362975,
   9.831854,
   9.983255,
   8.465529,
   9.255555,
   8.869343,
   9.521834,
   9.678086,
   8.925539,
   9.807764,
   9.146873,
   9.678086,
   9.201374,
   9.30942,
   9.469177,
   9.362975,
   9.626284,
   9.882579,
   8.812788,
   9.678086,
   9.146873,
   8.812788,
   8.812788,
   8.755868,
   9.30942,
   8.286444,
   8.981384,
   8.524388,
   8.812788,
   9.092044,
   9.146873,
   9.882579,
   8.981384,
   8.925539,
   9.036884,
   7.979042,
   9.831854,
   7.788779,
   8.286444};
   Double_t datad0_run2_fehx3021[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fehy3021[74] = {
   12.21537,
   12.42686,
   12.30042,
   11.09481,
   12.1297,
   11.28193,
   10.95227,
   11.78051,
   12.21537,
   10.90433,
   11.69151,
   11.04751,
   11.6018,
   12.59339,
   12.34272,
   13.19843,
   11.91271,
   11.82475,
   10.93319,
   10.80776,
   11.42016,
   10.46934,
   11.1419,
   10.75914,
   10.90433,
   10.75914,
   11,
   11.03336,
   9.981567,
   10.72977,
   10.9834,
   10.71029,
   10.90433,
   10.56231,
   9.756061,
   10.41639,
   10.88273,
   11.03336,
   9.524592,
   10.30959,
   9.925725,
   10.57436,
   10.72977,
   9.981567,
   10.80776,
   10.20155,
   10.72977,
   10.25573,
   10.36314,
   10.522,
   10.41639,
   10.67824,
   10.93319,
   9.869531,
   10.72977,
   10.20155,
   9.869531,
   9.869531,
   9.812979,
   10.36314,
   9.346779,
   10.03706,
   9.583044,
   9.869531,
   10.14705,
   10.20155,
   10.93319,
   10.03706,
   9.981567,
   10.09222,
   9.041691,
   10.88273,
   8.852952,
   9.346779};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(74,datad0_run2_fx3021,datad0_run2_fy3021,datad0_run2_felx3021,datad0_run2_fehx3021,datad0_run2_fely3021,datad0_run2_fehy3021);
   grae->SetName("datad0_run2");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run23021 = new TH1F("Graph_datad0_run23021","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run23021->SetMinimum(41.1125);
   Graph_datad0_run23021->SetMaximum(186.2971);
   Graph_datad0_run23021->SetDirectory(0);
   Graph_datad0_run23021->SetStats(0);
   Graph_datad0_run23021->SetMarkerStyle(20);
   Graph_datad0_run23021->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run23021->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run23021->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23021->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run23021->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run23021->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23021->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run23021->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run23021->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23021->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run23021->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run23021->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23021->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run23021->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run23021->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run23021->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run23021->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run23021->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run23021);
   
   grae->Draw("p");
   
   Double_t totalpdf_fx51[136] = {
   1780,
   1783.7,
   1785.55,
   1787.4,
   1789.25,
   1791.1,
   1792.95,
   1794.8,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1841.05,
   1841.975,
   1842.9,
   1843.825,
   1844.75,
   1846.6,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1868.8,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1878.975,
   1879.9,
   1881.75,
   1883.6,
   1885.45,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t totalpdf_fy51[136] = {
   143.9001,
   136.0589,
   132.4872,
   129.2921,
   126.5131,
   124.1488,
   122.1719,
   120.5405,
   119.2076,
   118.1272,
   117.2571,
   116.5606,
   115.5713,
   114.9772,
   114.6663,
   114.5771,
   114.6856,
   114.9993,
   115.5588,
   116.4514,
   117.071,
   117.8486,
   118.8344,
   120.1045,
   121.78,
   122.8289,
   124.0666,
   125.5468,
   127.3464,
   131.9155,
   136.4301,
   138.5012,
   140.3899,
   142.0582,
   143.4746,
   144.6178,
   145.4701,
   145.994,
   146.1763,
   146.0139,
   145.5114,
   144.6807,
   143.5401,
   142.1136,
   140.4299,
   138.5216,
   136.4244,
   131.8138,
   121.9973,
   117.3505,
   115.1918,
   113.17,
   111.2992,
   109.589,
   108.0439,
   106.664,
   105.4456,
   104.3938,
   103.5086,
   102.7651,
   101.6166,
   100.8023,
   100.2141,
   99.77459,
   99.14741,
   98.68021,
   98.27673,
   97.90079,
   97.53851,
   97.18398,
   96.83431,
   96.488,
   96.14419,
   95.80237,
   95.46224,
   95.12362,
   94.7864,
   94.45051,
   94.11589,
   93.78251,
   93.45036,
   93.1194,
   92.78964,
   92.46107,
   92.13366,
   91.80742,
   91.48234,
   91.15842,
   90.83564,
   90.51402,
   90.19353,
   89.87418,
   89.55596,
   89.23886,
   88.92289,
   88.60804,
   88.29431,
   87.98168,
   87.67017,
   87.35975,
   87.05044,
   86.74222,
   86.43509,
   86.12905,
   85.8241,
   85.52022,
   85.21742,
   84.91569,
   84.61503,
   84.31544,
   84.0169,
   83.71942,
   83.423,
   83.12762,
   82.8333,
   82.54001,
   82.24776,
   81.95655,
   81.66636,
   81.37721,
   81.08908,
   80.80197,
   80.51587,
   80.23079,
   79.94672,
   79.66365,
   79.38159,
   79.10052,
   78.82045,
   78.54138,
   78.26329,
   77.98618,
   77.71006,
   77.43491,
   77.16074,
   77.16074};
   TGraph *graph = new TGraph(136,totalpdf_fx51,totalpdf_fy51);
   graph->SetName("totalpdf");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run22");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totalpdf51 = new TH1F("Graph_totalpdf51","Projection of fitmodel_br_bin_constr_run22",136,1743,2187);
   Graph_totalpdf51->SetMinimum(70.25918);
   Graph_totalpdf51->SetMaximum(153.0778);
   Graph_totalpdf51->SetDirectory(0);
   Graph_totalpdf51->SetStats(0);
   Graph_totalpdf51->SetMarkerStyle(20);
   Graph_totalpdf51->GetXaxis()->SetNdivisions(505);
   Graph_totalpdf51->GetXaxis()->SetLabelFont(132);
   Graph_totalpdf51->GetXaxis()->SetLabelOffset(0.01);
   Graph_totalpdf51->GetXaxis()->SetLabelSize(0.06);
   Graph_totalpdf51->GetXaxis()->SetTitleSize(0.072);
   Graph_totalpdf51->GetXaxis()->SetTitleOffset(0.95);
   Graph_totalpdf51->GetXaxis()->SetTitleFont(132);
   Graph_totalpdf51->GetYaxis()->SetLabelFont(132);
   Graph_totalpdf51->GetYaxis()->SetLabelOffset(0.01);
   Graph_totalpdf51->GetYaxis()->SetLabelSize(0.06);
   Graph_totalpdf51->GetYaxis()->SetTitleSize(0.072);
   Graph_totalpdf51->GetYaxis()->SetTitleOffset(0.95);
   Graph_totalpdf51->GetYaxis()->SetTitleFont(132);
   Graph_totalpdf51->GetZaxis()->SetLabelFont(132);
   Graph_totalpdf51->GetZaxis()->SetLabelSize(0.06);
   Graph_totalpdf51->GetZaxis()->SetTitleSize(0.072);
   Graph_totalpdf51->GetZaxis()->SetTitleOffset(1.2);
   Graph_totalpdf51->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totalpdf51);
   
   graph->Draw("l");
   
   Double_t signal_fx52[148] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1841.05,
   1842.9,
   1844.75,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1859.55,
   1860.475,
   1861.4,
   1861.863,
   1862.325,
   1862.787,
   1863.25,
   1863.713,
   1864.175,
   1864.637,
   1865.1,
   1865.562,
   1866.025,
   1866.487,
   1866.95,
   1867.412,
   1867.875,
   1868.338,
   1868.8,
   1869.262,
   1869.725,
   1870.188,
   1870.65,
   1871.575,
   1872.5,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1877.588,
   1878.05,
   1878.513,
   1878.975,
   1879.9,
   1880.825,
   1881.75,
   1882.675,
   1883.6,
   1884.525,
   1885.45,
   1887.3,
   1889.15,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t signal_fy52[148] = {
   0.000668863,
   0.0008455858,
   0.001078422,
   0.001388438,
   0.001805941,
   0.002375165,
   0.003161705,
   0.004264502,
   0.005835621,
   0.008113604,
   0.01148118,
   0.01656796,
   0.02443876,
   0.0369513,
   0.05746203,
   0.09228109,
   0.1538243,
   0.2017834,
   0.2678439,
   0.3601491,
   0.4911592,
   0.5768771,
   0.6803262,
   0.8057797,
   0.9586948,
   1.146086,
   1.377033,
   1.512406,
   1.663369,
   2.012984,
   2.404688,
   2.831243,
   3.285454,
   3.757626,
   4.705977,
   5.153091,
   5.56142,
   5.746219,
   5.915665,
   6.068062,
   6.201852,
   6.315645,
   6.408245,
   6.478664,
   6.526145,
   6.550177,
   6.550498,
   6.527105,
   6.480251,
   6.410444,
   6.318432,
   6.205196,
   6.071929,
   5.920015,
   5.751008,
   5.566601,
   5.368602,
   4.939448,
   4.479149,
   3.526383,
   3.061585,
   2.61977,
   2.209428,
   2.020451,
   1.848688,
   1.69271,
   1.55096,
   1.304712,
   1.10045,
   0.9305364,
   0.7888073,
   0.6702732,
   0.5708819,
   0.4873326,
   0.3574619,
   0.2643982,
   0.1971158,
   0.1120112,
   0.06540263,
   0.03914186,
   0.02395857,
   0.01497037,
   0.009533108,
   0.006177736,
   0.004068652,
   0.002720149,
   0.00184418,
   0.001266704,
   0.0008807261,
   0.0006193947,
   0.0004403041,
   0.0003161703,
   0.0002292032,
   0.0001676566,
   0.0001236828,
   9.197962e-05,
   6.892668e-05,
   5.202717e-05,
   3.954266e-05,
   3.02518e-05,
   2.328912e-05,
   1.803631e-05,
   1.404815e-05,
   1.100169e-05,
   8.660979e-06,
   6.852474e-06,
   5.447679e-06,
   4.350866e-06,
   3.490287e-06,
   2.811861e-06,
   2.274593e-06,
   1.847246e-06,
   1.505894e-06,
   1.232122e-06,
   1.011689e-06,
   8.335287e-07,
   6.890085e-07,
   5.713616e-07,
   4.752636e-07,
   3.965078e-07,
   3.317581e-07,
   2.783586e-07,
   2.341874e-07,
   1.975435e-07,
   1.670582e-07,
   1.41627e-07,
   1.203558e-07,
   1.025179e-07,
   8.752187e-08,
   7.488411e-08,
   6.420855e-08,
   5.516974e-08,
   4.749957e-08,
   4.09766e-08,
   3.541745e-08,
   3.066989e-08,
   2.660727e-08,
   2.312392e-08,
   2.013153e-08,
   1.755608e-08,
   1.533544e-08,
   1.341731e-08,
   1.175761e-08,
   1.031908e-08,
   9.070169e-09,
   7.984136e-09,
   7.038241e-09,
   7.038241e-09};
   graph = new TGraph(148,signal_fx52,signal_fy52);
   graph->SetName("signal");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run22");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal52 = new TH1F("Graph_signal52","Projection of fitmodel_br_bin_constr_run22",148,1743,2187);
   Graph_signal52->SetMinimum(6.334416e-09);
   Graph_signal52->SetMaximum(7.205548);
   Graph_signal52->SetDirectory(0);
   Graph_signal52->SetStats(0);
   Graph_signal52->SetMarkerStyle(20);
   Graph_signal52->GetXaxis()->SetNdivisions(505);
   Graph_signal52->GetXaxis()->SetLabelFont(132);
   Graph_signal52->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal52->GetXaxis()->SetLabelSize(0.06);
   Graph_signal52->GetXaxis()->SetTitleSize(0.072);
   Graph_signal52->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal52->GetXaxis()->SetTitleFont(132);
   Graph_signal52->GetYaxis()->SetLabelFont(132);
   Graph_signal52->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal52->GetYaxis()->SetLabelSize(0.06);
   Graph_signal52->GetYaxis()->SetTitleSize(0.072);
   Graph_signal52->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal52->GetYaxis()->SetTitleFont(132);
   Graph_signal52->GetZaxis()->SetLabelFont(132);
   Graph_signal52->GetZaxis()->SetLabelSize(0.06);
   Graph_signal52->GetZaxis()->SetTitleSize(0.072);
   Graph_signal52->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal52->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal52);
   
   graph->Draw("l");
   
   Double_t comb_fx53[102] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t comb_fy53[102] = {
   110.0118,
   109.6223,
   109.2341,
   108.8474,
   108.462,
   108.0779,
   107.6953,
   107.314,
   106.934,
   106.5554,
   106.1781,
   105.8022,
   105.4275,
   105.0543,
   104.6823,
   104.3116,
   103.9423,
   103.5743,
   103.2076,
   102.8421,
   102.478,
   102.1152,
   101.7536,
   101.3933,
   101.0343,
   100.6766,
   100.3201,
   99.96493,
   99.61098,
   99.25829,
   98.90685,
   98.55665,
   98.20769,
   97.85997,
   97.51348,
   97.16822,
   96.82417,
   96.48135,
   96.13974,
   95.79934,
   95.46014,
   95.12215,
   94.78535,
   94.44975,
   94.11533,
   93.7821,
   93.45004,
   93.11917,
   92.78946,
   92.46092,
   92.13355,
   91.80733,
   91.48227,
   91.15836,
   90.8356,
   90.51398,
   90.1935,
   89.87415,
   89.55593,
   89.23884,
   88.92288,
   88.60803,
   88.2943,
   87.98167,
   87.67016,
   87.35975,
   87.05043,
   86.74222,
   86.43509,
   86.12905,
   85.82409,
   85.52022,
   85.21742,
   84.91569,
   84.61503,
   84.31543,
   84.0169,
   83.71942,
   83.423,
   83.12762,
   82.83329,
   82.54001,
   82.24776,
   81.95655,
   81.66636,
   81.37721,
   81.08908,
   80.80197,
   80.51587,
   80.23079,
   79.94672,
   79.66365,
   79.38159,
   79.10052,
   78.82045,
   78.54138,
   78.26329,
   77.98618,
   77.71006,
   77.43491,
   77.16074,
   77.16074};
   graph = new TGraph(102,comb_fx53,comb_fy53);
   graph->SetName("comb");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run22");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb53 = new TH1F("Graph_comb53","Projection of fitmodel_br_bin_constr_run22",102,1743,2187);
   Graph_comb53->SetMinimum(73.87563);
   Graph_comb53->SetMaximum(113.2969);
   Graph_comb53->SetDirectory(0);
   Graph_comb53->SetStats(0);
   Graph_comb53->SetMarkerStyle(20);
   Graph_comb53->GetXaxis()->SetNdivisions(505);
   Graph_comb53->GetXaxis()->SetLabelFont(132);
   Graph_comb53->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb53->GetXaxis()->SetLabelSize(0.06);
   Graph_comb53->GetXaxis()->SetTitleSize(0.072);
   Graph_comb53->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb53->GetXaxis()->SetTitleFont(132);
   Graph_comb53->GetYaxis()->SetLabelFont(132);
   Graph_comb53->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb53->GetYaxis()->SetLabelSize(0.06);
   Graph_comb53->GetYaxis()->SetTitleSize(0.072);
   Graph_comb53->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb53->GetYaxis()->SetTitleFont(132);
   Graph_comb53->GetZaxis()->SetLabelFont(132);
   Graph_comb53->GetZaxis()->SetLabelSize(0.06);
   Graph_comb53->GetZaxis()->SetTitleSize(0.072);
   Graph_comb53->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb53->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb53);
   
   graph->Draw("l");
   
   Double_t pipimisid_fx54[146] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1829.95,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1840.125,
   1841.05,
   1841.975,
   1842.9,
   1843.825,
   1844.287,
   1844.75,
   1845.213,
   1845.675,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1853.537,
   1854,
   1854.463,
   1854.925,
   1855.387,
   1855.85,
   1856.312,
   1856.775,
   1857.238,
   1857.7,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1866.95,
   1867.875,
   1868.8,
   1869.725,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1878.975,
   1879.9,
   1881.75,
   1883.6,
   1885.45,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t pipimisid_fy54[146] = {
   4.626741,
   4.804665,
   4.999857,
   5.215127,
   5.453949,
   5.720675,
   6.020837,
   6.361586,
   6.752343,
   7.205798,
   7.739502,
   8.378498,
   9.159904,
   10.14141,
   10.73472,
   11.4183,
   12.21598,
   13.16113,
   14.30207,
   15.71175,
   16.55112,
   17.50621,
   18.60447,
   19.88307,
   21.39379,
   22.25828,
   23.21118,
   24.26771,
   25.42983,
   27.76998,
   30.04811,
   32.21577,
   34.2239,
   36.02467,
   37.57338,
   38.83024,
   39.33857,
   39.76212,
   40.09802,
   40.34397,
   40.4983,
   40.55995,
   40.52848,
   40.40413,
   40.18773,
   39.88079,
   39.48538,
   39.0042,
   37.79798,
   36.29405,
   34.53122,
   32.55353,
   30.40842,
   28.14487,
   23.45519,
   18.84157,
   16.656,
   14.58928,
   12.66213,
   10.88903,
   9.278574,
   7.833989,
   6.553816,
   5.432694,
   4.462167,
   3.6315,
   2.928437,
   2.33989,
   1.852527,
   1.45326,
   0.8700208,
   0.5020587,
   0.2792659,
   0.1497338,
   0.03855132,
   0.008568658,
   0.001644146,
   0.0002723467,
   3.894555e-05,
   4.807815e-06,
   5.123794e-07,
   4.714001e-08,
   3.744051e-09,
   2.56713e-10,
   1.519526e-11,
   7.764662e-13,
   3.42524e-14,
   1.304408e-15,
   4.288348e-17,
   1.217085e-18,
   2.981985e-20,
   6.307312e-22,
   1.151694e-23,
   1.81545e-25,
   2.470503e-27,
   2.902288e-29,
   2.943403e-31,
   2.576992e-33,
   1.947738e-35,
   1.270873e-37,
   7.158592e-40,
   3.481026e-42,
   1.461305e-44,
   5.295766e-47,
   1.656802e-49,
   4.474729e-52,
   1.043318e-54,
   2.100008e-57,
   3.649045e-60,
   5.473833e-63,
   7.088559e-66,
   7.924619e-69,
   7.64809e-72,
   6.372086e-75,
   4.583153e-78,
   2.845779e-81,
   1.525429e-84,
   7.058901e-88,
   2.819916e-91,
   9.724993e-95,
   2.89532e-98,
   7.441454e-102,
   1.651099e-105,
   3.162589e-109,
   5.229573e-113,
   7.465242e-117,
   9.199741e-121,
   9.787267e-125,
   8.988792e-129,
   7.126812e-133,
   4.878017e-137,
   2.882342e-141,
   1.470286e-145,
   6.474586e-150,
   2.461367e-154,
   8.077832e-159,
   2.288587e-163,
   5.597499e-168,
   1.181884e-172,
   2.154317e-177,
   3.38999e-182,
   4.605124e-187,
   5.400555e-192,
   5.467509e-197,
   4.778535e-202,
   4.778535e-202};
   graph = new TGraph(146,pipimisid_fx54,pipimisid_fy54);
   graph->SetName("pipimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run22");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pipimisid54 = new TH1F("Graph_pipimisid54","Projection of fitmodel_br_bin_constr_run22",146,1743,2187);
   Graph_pipimisid54->SetMinimum(4.300681e-202);
   Graph_pipimisid54->SetMaximum(44.61594);
   Graph_pipimisid54->SetDirectory(0);
   Graph_pipimisid54->SetStats(0);
   Graph_pipimisid54->SetMarkerStyle(20);
   Graph_pipimisid54->GetXaxis()->SetNdivisions(505);
   Graph_pipimisid54->GetXaxis()->SetLabelFont(132);
   Graph_pipimisid54->GetXaxis()->SetLabelOffset(0.01);
   Graph_pipimisid54->GetXaxis()->SetLabelSize(0.06);
   Graph_pipimisid54->GetXaxis()->SetTitleSize(0.072);
   Graph_pipimisid54->GetXaxis()->SetTitleOffset(0.95);
   Graph_pipimisid54->GetXaxis()->SetTitleFont(132);
   Graph_pipimisid54->GetYaxis()->SetLabelFont(132);
   Graph_pipimisid54->GetYaxis()->SetLabelOffset(0.01);
   Graph_pipimisid54->GetYaxis()->SetLabelSize(0.06);
   Graph_pipimisid54->GetYaxis()->SetTitleSize(0.072);
   Graph_pipimisid54->GetYaxis()->SetTitleOffset(0.95);
   Graph_pipimisid54->GetYaxis()->SetTitleFont(132);
   Graph_pipimisid54->GetZaxis()->SetLabelFont(132);
   Graph_pipimisid54->GetZaxis()->SetLabelSize(0.06);
   Graph_pipimisid54->GetZaxis()->SetTitleSize(0.072);
   Graph_pipimisid54->GetZaxis()->SetTitleOffset(1.2);
   Graph_pipimisid54->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pipimisid54);
   
   graph->Draw("l");
   
   Double_t kpimisid_fx55[117] = {
   1780,
   1781.85,
   1783.7,
   1784.625,
   1785.55,
   1786.475,
   1787.4,
   1788.325,
   1789.25,
   1790.175,
   1791.1,
   1792.025,
   1792.95,
   1793.875,
   1794.8,
   1795.725,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1804.05,
   1805.9,
   1807.75,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t kpimisid_fy55[117] = {
   29.1935,
   25.3142,
   21.56104,
   19.78191,
   18.08684,
   16.48551,
   14.98418,
   13.58612,
   12.29207,
   11.10067,
   10.00894,
   9.012655,
   8.106745,
   7.285577,
   6.543217,
   5.873634,
   5.27086,
   4.24283,
   3.416219,
   2.753549,
   2.223115,
   1.798687,
   1.458899,
   1.186539,
   0.791851,
   0.5350416,
   0.3661,
   0.2536343,
   0.1778478,
   0.126156,
   0.09047923,
   0.06557328,
   0.04799534,
   0.03545932,
   0.02642997,
   0.01986489,
   0.01504875,
   0.01148559,
   0.008828207,
   0.006831188,
   0.005319549,
   0.004167435,
   0.003283586,
   0.002601315,
   0.002071523,
   0.001657807,
   0.001332992,
   0.001076662,
   0.0008733807,
   0.0007114104,
   0.0005817736,
   0.0004775674,
   0.0003934557,
   0.0003252935,
   0.000269845,
   0.0002245732,
   0.0001874795,
   0.0001569829,
   0.0001318279,
   0.0001110132,
   9.373735e-05,
   7.935632e-05,
   6.735095e-05,
   5.730117e-05,
   4.886603e-05,
   4.176783e-05,
   3.577977e-05,
   3.071598e-05,
   2.642376e-05,
   2.277727e-05,
   1.967251e-05,
   1.702334e-05,
   1.475819e-05,
   1.281748e-05,
   1.115147e-05,
   9.718542e-06,
   8.483786e-06,
   7.417869e-06,
   6.49608e-06,
   5.697561e-06,
   5.004669e-06,
   4.402449e-06,
   3.878202e-06,
   3.421125e-06,
   3.022006e-06,
   2.672981e-06,
   2.367322e-06,
   2.099262e-06,
   1.863853e-06,
   1.656839e-06,
   1.474555e-06,
   1.31384e-06,
   1.171964e-06,
   1.046564e-06,
   9.355925e-07,
   8.372738e-07,
   7.500646e-07,
   6.72622e-07,
   6.037759e-07,
   5.425055e-07,
   4.879192e-07,
   4.392371e-07,
   3.957761e-07,
   3.569373e-07,
   3.221949e-07,
   2.910869e-07,
   2.632068e-07,
   2.381963e-07,
   2.157395e-07,
   1.955578e-07,
   1.774045e-07,
   1.610618e-07,
   1.463366e-07,
   1.330576e-07,
   1.210731e-07,
   1.102481e-07,
   1.102481e-07};
   graph = new TGraph(117,kpimisid_fx55,kpimisid_fy55);
   graph->SetName("kpimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run22");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_kpimisid55 = new TH1F("Graph_kpimisid55","Projection of fitmodel_br_bin_constr_run22",117,1743,2187);
   Graph_kpimisid55->SetMinimum(9.922333e-08);
   Graph_kpimisid55->SetMaximum(32.11285);
   Graph_kpimisid55->SetDirectory(0);
   Graph_kpimisid55->SetStats(0);
   Graph_kpimisid55->SetMarkerStyle(20);
   Graph_kpimisid55->GetXaxis()->SetNdivisions(505);
   Graph_kpimisid55->GetXaxis()->SetLabelFont(132);
   Graph_kpimisid55->GetXaxis()->SetLabelOffset(0.01);
   Graph_kpimisid55->GetXaxis()->SetLabelSize(0.06);
   Graph_kpimisid55->GetXaxis()->SetTitleSize(0.072);
   Graph_kpimisid55->GetXaxis()->SetTitleOffset(0.95);
   Graph_kpimisid55->GetXaxis()->SetTitleFont(132);
   Graph_kpimisid55->GetYaxis()->SetLabelFont(132);
   Graph_kpimisid55->GetYaxis()->SetLabelOffset(0.01);
   Graph_kpimisid55->GetYaxis()->SetLabelSize(0.06);
   Graph_kpimisid55->GetYaxis()->SetTitleSize(0.072);
   Graph_kpimisid55->GetYaxis()->SetTitleOffset(0.95);
   Graph_kpimisid55->GetYaxis()->SetTitleFont(132);
   Graph_kpimisid55->GetZaxis()->SetLabelFont(132);
   Graph_kpimisid55->GetZaxis()->SetLabelSize(0.06);
   Graph_kpimisid55->GetZaxis()->SetTitleSize(0.072);
   Graph_kpimisid55->GetZaxis()->SetTitleOffset(1.2);
   Graph_kpimisid55->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_kpimisid55);
   
   graph->Draw("l");
   
   Double_t datad0_run2_fx3022[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run2_fy3022[74] = {
   137,
   142,
   139,
   112,
   135,
   116,
   109,
   127,
   137,
   108,
   125,
   111,
   123,
   146,
   140,
   161,
   130,
   128,
   98,
   106,
   119,
   89,
   113,
   105,
   108,
   105,
   110,
   100,
   80,
   94,
   99,
   104,
   108,
   101,
   76,
   88,
   97,
   100,
   72,
   86,
   79,
   91,
   94,
   80,
   106,
   84,
   94,
   85,
   87,
   90,
   88,
   93,
   98,
   78,
   94,
   84,
   78,
   78,
   77,
   87,
   69,
   81,
   73,
   78,
   83,
   84,
   98,
   81,
   80,
   82,
   64,
   97,
   61,
   69};
   Double_t datad0_run2_felx3022[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fely3022[74] = {
   11.21537,
   11.42686,
   11.30042,
   10.09481,
   11.1297,
   10.28193,
   9.952272,
   10.78051,
   11.21537,
   9.904326,
   10.69151,
   10.04751,
   10.6018,
   11.59339,
   11.34272,
   12.19843,
   10.91271,
   10.82475,
   9.882579,
   9.807764,
   10.42016,
   9.416226,
   10.1419,
   9.759142,
   9.904326,
   9.759142,
   10,
   9.983255,
   8.925539,
   9.678086,
   9.933044,
   9.710289,
   9.904326,
   9.562306,
   8.698576,
   9.362975,
   9.831854,
   9.983255,
   8.465529,
   9.255555,
   8.869343,
   9.521834,
   9.678086,
   8.925539,
   9.807764,
   9.146873,
   9.678086,
   9.201374,
   9.30942,
   9.469177,
   9.362975,
   9.626284,
   9.882579,
   8.812788,
   9.678086,
   9.146873,
   8.812788,
   8.812788,
   8.755868,
   9.30942,
   8.286444,
   8.981384,
   8.524388,
   8.812788,
   9.092044,
   9.146873,
   9.882579,
   8.981384,
   8.925539,
   9.036884,
   7.979042,
   9.831854,
   7.788779,
   8.286444};
   Double_t datad0_run2_fehx3022[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fehy3022[74] = {
   12.21537,
   12.42686,
   12.30042,
   11.09481,
   12.1297,
   11.28193,
   10.95227,
   11.78051,
   12.21537,
   10.90433,
   11.69151,
   11.04751,
   11.6018,
   12.59339,
   12.34272,
   13.19843,
   11.91271,
   11.82475,
   10.93319,
   10.80776,
   11.42016,
   10.46934,
   11.1419,
   10.75914,
   10.90433,
   10.75914,
   11,
   11.03336,
   9.981567,
   10.72977,
   10.9834,
   10.71029,
   10.90433,
   10.56231,
   9.756061,
   10.41639,
   10.88273,
   11.03336,
   9.524592,
   10.30959,
   9.925725,
   10.57436,
   10.72977,
   9.981567,
   10.80776,
   10.20155,
   10.72977,
   10.25573,
   10.36314,
   10.522,
   10.41639,
   10.67824,
   10.93319,
   9.869531,
   10.72977,
   10.20155,
   9.869531,
   9.869531,
   9.812979,
   10.36314,
   9.346779,
   10.03706,
   9.583044,
   9.869531,
   10.14705,
   10.20155,
   10.93319,
   10.03706,
   9.981567,
   10.09222,
   9.041691,
   10.88273,
   8.852952,
   9.346779};
   grae = new TGraphAsymmErrors(74,datad0_run2_fx3022,datad0_run2_fy3022,datad0_run2_felx3022,datad0_run2_fehx3022,datad0_run2_fely3022,datad0_run2_fehy3022);
   grae->SetName("datad0_run2");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run23022 = new TH1F("Graph_datad0_run23022","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run23022->SetMinimum(41.1125);
   Graph_datad0_run23022->SetMaximum(186.2971);
   Graph_datad0_run23022->SetDirectory(0);
   Graph_datad0_run23022->SetStats(0);
   Graph_datad0_run23022->SetMarkerStyle(20);
   Graph_datad0_run23022->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run23022->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run23022->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23022->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run23022->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run23022->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23022->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run23022->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run23022->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23022->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run23022->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run23022->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23022->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run23022->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run23022->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run23022->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run23022->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run23022->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run23022);
   
   grae->Draw("p");
   
   TH1D *frame_4bf8640__22 = new TH1D("frame_4bf8640__22","",100,1780,2150);
   frame_4bf8640__22->SetBinContent(1,182.9083);
   frame_4bf8640__22->SetMaximum(365.8167);
   frame_4bf8640__22->SetEntries(1);
   frame_4bf8640__22->SetDirectory(0);
   frame_4bf8640__22->SetStats(0);
   frame_4bf8640__22->SetMarkerStyle(20);
   frame_4bf8640__22->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_4bf8640__22->GetXaxis()->SetLabelFont(132);
   frame_4bf8640__22->GetXaxis()->SetLabelOffset(0.01);
   frame_4bf8640__22->GetXaxis()->SetLabelSize(0.06);
   frame_4bf8640__22->GetXaxis()->SetTitleSize(0.072);
   frame_4bf8640__22->GetXaxis()->SetTitleOffset(0.95);
   frame_4bf8640__22->GetXaxis()->SetTitleFont(132);
   frame_4bf8640__22->GetYaxis()->SetTitle("Candidates / ( 5.0 MeV/#it{c}^{2} )");
   frame_4bf8640__22->GetYaxis()->SetLabelFont(132);
   frame_4bf8640__22->GetYaxis()->SetLabelOffset(0.01);
   frame_4bf8640__22->GetYaxis()->SetLabelSize(0.06);
   frame_4bf8640__22->GetYaxis()->SetTitleSize(0.072);
   frame_4bf8640__22->GetYaxis()->SetTitleOffset(0.95);
   frame_4bf8640__22->GetYaxis()->SetTitleFont(132);
   frame_4bf8640__22->GetZaxis()->SetLabelFont(132);
   frame_4bf8640__22->GetZaxis()->SetLabelSize(0.06);
   frame_4bf8640__22->GetZaxis()->SetTitleSize(0.072);
   frame_4bf8640__22->GetZaxis()->SetTitleOffset(1.2);
   frame_4bf8640__22->GetZaxis()->SetTitleFont(132);
   frame_4bf8640__22->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"6 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.333 #leq BDT < 0.666}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_d0_run22->Modified();
   canvas_cut_d0_run22->cd();
   canvas_cut_d0_run22->SetSelected(canvas_cut_d0_run22);
}


==> figs/Fig4d.C <==
void SData_DALL_MagAll_CD0mumu_deltam_d0cut_Run2_bin2_paper()
{
//=========Macro generated from canvas: canvas_cut_deltam_run22/canvas_cut_deltam_run22
//=========  (Tue Dec 20 13:48:18 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_deltam_run22 = new TCanvas("canvas_cut_deltam_run22", "canvas_cut_deltam_run22",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_deltam_run22->SetHighLightColor(2);
   canvas_cut_deltam_run22->Range(137.6296,-101.4131,151.7037,532.4189);
   canvas_cut_deltam_run22->SetFillColor(0);
   canvas_cut_deltam_run22->SetBorderMode(0);
   canvas_cut_deltam_run22->SetBorderSize(2);
   canvas_cut_deltam_run22->SetTickx(1);
   canvas_cut_deltam_run22->SetTicky(1);
   canvas_cut_deltam_run22->SetLeftMargin(0.14);
   canvas_cut_deltam_run22->SetRightMargin(0.05);
   canvas_cut_deltam_run22->SetTopMargin(0.05);
   canvas_cut_deltam_run22->SetBottomMargin(0.16);
   canvas_cut_deltam_run22->SetFrameBorderMode(0);
   canvas_cut_deltam_run22->SetFrameBorderMode(0);
   
   TH1D *frame_4b949d0__23 = new TH1D("frame_4b949d0__23","",100,139.6,151);
   frame_4b949d0__23->SetBinContent(1,250.3636);
   frame_4b949d0__23->SetMaximum(500.7273);
   frame_4b949d0__23->SetEntries(1);
   frame_4b949d0__23->SetDirectory(0);
   frame_4b949d0__23->SetStats(0);
   frame_4b949d0__23->SetMarkerStyle(20);
   frame_4b949d0__23->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_4b949d0__23->GetXaxis()->SetLabelFont(132);
   frame_4b949d0__23->GetXaxis()->SetLabelOffset(0.01);
   frame_4b949d0__23->GetXaxis()->SetLabelSize(0.06);
   frame_4b949d0__23->GetXaxis()->SetTitleSize(0.072);
   frame_4b949d0__23->GetXaxis()->SetTitleOffset(0.95);
   frame_4b949d0__23->GetXaxis()->SetTitleFont(132);
   frame_4b949d0__23->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_4b949d0__23->GetYaxis()->SetLabelFont(132);
   frame_4b949d0__23->GetYaxis()->SetLabelOffset(0.01);
   frame_4b949d0__23->GetYaxis()->SetLabelSize(0.06);
   frame_4b949d0__23->GetYaxis()->SetTitleSize(0.072);
   frame_4b949d0__23->GetYaxis()->SetTitleOffset(0.95);
   frame_4b949d0__23->GetYaxis()->SetTitleFont(132);
   frame_4b949d0__23->GetZaxis()->SetLabelFont(132);
   frame_4b949d0__23->GetZaxis()->SetLabelSize(0.06);
   frame_4b949d0__23->GetZaxis()->SetTitleSize(0.072);
   frame_4b949d0__23->GetZaxis()->SetTitleOffset(1.2);
   frame_4b949d0__23->GetZaxis()->SetTitleFont(132);
   frame_4b949d0__23->Draw("FUNC");
   
   Double_t datadeltam_run2_fx3023[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run2_fy3023[60] = {
   26,
   31,
   43,
   51,
   53,
   49,
   73,
   72,
   70,
   88,
   90,
   83,
   96,
   102,
   112,
   91,
   115,
   129,
   110,
   109,
   127,
   109,
   127,
   149,
   125,
   149,
   127,
   130,
   162,
   201,
   202,
   214,
   161,
   166,
   132,
   162,
   169,
   185,
   172,
   146,
   163,
   183,
   177,
   208,
   150,
   177,
   178,
   184,
   202,
   185,
   196,
   195,
   207,
   199,
   209,
   182,
   200,
   193,
   219,
   223};
   Double_t datadeltam_run2_felx3023[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fely3023[60] = {
   5.066015,
   5.537565,
   6.531834,
   7.117933,
   7.257065,
   6.976026,
   8.524388,
   8.465529,
   8.346566,
   9.362975,
   9.469177,
   9.092044,
   9.780867,
   9.611874,
   10.09481,
   9.521834,
   10.23546,
   10.86882,
   10,
   9.952272,
   10.78051,
   9.952272,
   10.78051,
   11.71679,
   10.69151,
   11.71679,
   10.78051,
   10.91271,
   12.23774,
   13.68626,
   13.72146,
   14.13728,
   12.19843,
   12.3938,
   11,
   12.23774,
   12.50961,
   13.11066,
   12.6244,
   11.59339,
   12.27693,
   13.03699,
   12.81353,
   13.93087,
   11.75765,
   12.81353,
   12.85103,
   13.07387,
   13.72146,
   13.11066,
   13.50893,
   13.47319,
   13.89618,
   13.61559,
   13.96548,
   13,
   13.65097,
   13.40144,
   14.30709,
   14.44155};
   Double_t datadeltam_run2_fehx3023[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fehy3023[60] = {
   6.164324,
   6.627601,
   7.608278,
   8.188122,
   8.325916,
   8.047634,
   9.583044,
   9.524592,
   9.406468,
   10.41639,
   10.522,
   10.14705,
   10.83201,
   10.61187,
   11.09481,
   10.57436,
   11.23546,
   11.86882,
   11,
   10.95227,
   11.78051,
   10.95227,
   11.78051,
   12.71679,
   11.69151,
   12.71679,
   11.78051,
   11.91271,
   13.23774,
   14.68626,
   14.72146,
   15.13728,
   13.19843,
   13.3938,
   12,
   13.23774,
   13.50961,
   14.11066,
   13.6244,
   12.59339,
   13.27693,
   14.03699,
   13.81353,
   14.93087,
   12.75765,
   13.81353,
   13.85103,
   14.07387,
   14.72146,
   14.11066,
   14.50893,
   14.47319,
   14.89618,
   14.61559,
   14.96548,
   14,
   14.65097,
   14.40144,
   15.30709,
   15.44155};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,datadeltam_run2_fx3023,datadeltam_run2_fy3023,datadeltam_run2_felx3023,datadeltam_run2_fehx3023,datadeltam_run2_fely3023,datadeltam_run2_fehy3023);
   grae->SetName("datadeltam_run2");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run23023 = new TH1F("Graph_datadeltam_run23023","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run23023->SetMinimum(18.84059);
   Graph_datadeltam_run23023->SetMaximum(260.1923);
   Graph_datadeltam_run23023->SetDirectory(0);
   Graph_datadeltam_run23023->SetStats(0);
   Graph_datadeltam_run23023->SetMarkerStyle(20);
   Graph_datadeltam_run23023->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run23023->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run23023->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23023->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23023->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23023->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23023->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run23023->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run23023->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23023->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23023->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23023->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23023->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run23023->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run23023->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23023->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23023->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run23023->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run23023);
   
   grae->Draw("p");
   
   Double_t fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx56[116] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.901,
   144.958,
   145.015,
   145.072,
   145.129,
   145.186,
   145.243,
   145.3,
   145.3285,
   145.357,
   145.3855,
   145.414,
   145.4425,
   145.471,
   145.4995,
   145.528,
   145.585,
   145.642,
   145.756,
   145.813,
   145.87,
   145.927,
   145.984,
   146.041,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy56[116] = {
   2.91889,
   12.70005,
   21.49786,
   29.4274,
   36.59027,
   43.0762,
   48.96441,
   54.32485,
   59.21931,
   63.70234,
   67.8221,
   71.62114,
   75.13703,
   78.40294,
   81.44817,
   84.29862,
   86.97715,
   89.50397,
   91.89693,
   94.17183,
   96.34265,
   98.42175,
   100.4201,
   102.3475,
   104.2125,
   106.023,
   107.7859,
   109.5076,
   111.1938,
   112.85,
   114.4813,
   116.0927,
   117.6894,
   119.2766,
   120.8605,
   122.4481,
   124.0481,
   125.6719,
   127.335,
   129.0595,
   130.8774,
   132.8365,
   135.0101,
   137.5122,
   140.5236,
   144.335,
   149.4207,
   152.6748,
   156.6064,
   161.3652,
   166.9128,
   173.199,
   180.0196,
   186.95,
   193.3158,
   196.0227,
   198.2655,
   199.9474,
   200.995,
   201.3681,
   201.0648,
   200.1221,
   198.6105,
   194.2766,
   188.9294,
   178.137,
   173.5713,
   169.8218,
   166.9595,
   164.8005,
   163.1971,
   162.0361,
   160.7005,
   160.2744,
   160.4311,
   160.9662,
   161.7508,
   162.7028,
   163.7691,
   164.9146,
   166.1161,
   167.3576,
   168.6282,
   169.9201,
   171.228,
   172.5479,
   173.877,
   175.2132,
   176.5549,
   177.9008,
   179.2502,
   180.6023,
   181.9565,
   183.3123,
   184.6696,
   186.0279,
   187.3871,
   188.747,
   190.1074,
   191.4683,
   192.8294,
   194.1909,
   195.5525,
   196.9143,
   198.2762,
   199.6382,
   201.0003,
   202.3624,
   203.7245,
   205.0867,
   206.4488,
   207.811,
   209.1732,
   210.5354,
   211.8975,
   211.8975};
   TGraph *graph = new TGraph(116,fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx56,fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy56);
   graph->SetName("fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run22");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56 = new TH1F("Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56","Projection of fitmodel_br_bin_constr_run22",116,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->SetMinimum(2.627001);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->SetMaximum(232.7954);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->SetStats(0);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB56->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]56);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run12]_Range[full]_NormRange[full]_fx57[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.673,
   144.73,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.9438,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5422,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.8558,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run12]_Range[full]_NormRange[full]_fy57[147] = {
   0.01421713,
   0.01464635,
   0.015098,
   0.01557377,
   0.0160755,
   0.01660526,
   0.01716528,
   0.01775808,
   0.01838642,
   0.01905338,
   0.01976239,
   0.02051729,
   0.02132238,
   0.0221825,
   0.0231031,
   0.02409036,
   0.0251513,
   0.02629389,
   0.0275273,
   0.02886204,
   0.03031027,
   0.03188606,
   0.03360586,
   0.03548894,
   0.03755805,
   0.03984017,
   0.04236759,
   0.0451792,
   0.0483222,
   0.05185447,
   0.05584759,
   0.06039113,
   0.06559842,
   0.07161487,
   0.07862975,
   0.08689368,
   0.09674479,
   0.1086495,
   0.1232674,
   0.1415598,
   0.1649779,
   0.1958078,
   0.2378467,
   0.2978386,
   0.3888651,
   0.4538274,
   0.5395786,
   0.6569052,
   0.7329008,
   0.8250904,
   0.9388027,
   1.081868,
   1.266227,
   1.379435,
   1.510925,
   1.826734,
   2.184512,
   2.581162,
   3.013408,
   3.476019,
   3.96176,
   4.964155,
   5.457535,
   5.92829,
   6.362738,
   6.74746,
   6.917221,
   7.069983,
   7.204446,
   7.319445,
   7.413976,
   7.487204,
   7.538476,
   7.567333,
   7.573517,
   7.556972,
   7.517846,
   7.45649,
   7.373453,
   7.269471,
   7.14546,
   7.002497,
   6.841812,
   6.664763,
   6.267557,
   5.823627,
   5.346512,
   4.3468,
   3.849389,
   3.368183,
   2.911932,
   2.487416,
   2.099829,
   1.931773,
   1.785582,
   1.544315,
   1.354121,
   1.200917,
   1.075268,
   0.9706378,
   0.8823656,
   0.7421425,
   0.6362921,
   0.553978,
   0.4351369,
   0.3542488,
   0.2961548,
   0.2527077,
   0.2191709,
   0.192618,
   0.1711518,
   0.153493,
   0.1387501,
   0.1262842,
   0.115627,
   0.1064274,
   0.09841818,
   0.09139197,
   0.08518605,
   0.07967091,
   0.07474236,
   0.07031567,
   0.06632132,
   0.06270178,
   0.05940905,
   0.05640279,
   0.05364891,
   0.05111836,
   0.0487863,
   0.04663136,
   0.04463503,
   0.04278126,
   0.04105603,
   0.03944704,
   0.0379435,
   0.03653587,
   0.03521568,
   0.03397544,
   0.03280845,
   0.03170872,
   0.03067087,
   0.02969009,
   0.02876202,
   0.02788273,
   0.02704867,
   0.0262566,
   0.0262566};
   graph = new TGraph(147,fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run12]_Range[full]_NormRange[full]_fx57,fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run12]_Range[full]_NormRange[full]_fy57);
   graph->SetName("fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run12]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run22");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57 = new TH1F("Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57","Projection of fitmodel_br_bin_constr_run22",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->SetMinimum(0.01279541);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->SetMaximum(8.329447);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->SetStats(0);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB57->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run12]_Range[full]_NormRange[full]57);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run12]_Range[full]_NormRange[full]_fx58[102] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.958,
   145.072,
   145.186,
   145.3,
   145.414,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run12]_Range[full]_NormRange[full]_fy58[102] = {
   2.74269,
   12.4854,
   21.24789,
   29.14486,
   36.27756,
   42.73542,
   48.59739,
   53.93318,
   58.80437,
   63.2653,
   67.36398,
   71.14279,
   74.63915,
   77.88611,
   80.91286,
   83.74514,
   86.40572,
   88.91469,
   91.28978,
   93.54665,
   95.69915,
   97.75947,
   99.7384,
   101.6455,
   103.4891,
   105.2767,
   107.0148,
   108.7092,
   110.365,
   111.9868,
   113.5785,
   115.1437,
   116.6854,
   118.2064,
   119.7091,
   121.1956,
   122.6679,
   124.1276,
   125.5762,
   127.015,
   128.4451,
   129.8676,
   131.2833,
   132.693,
   134.0975,
   135.4973,
   136.893,
   138.2851,
   139.6739,
   141.06,
   142.4435,
   143.8249,
   145.2043,
   146.582,
   147.9581,
   149.3329,
   150.7066,
   152.0792,
   153.4508,
   154.8217,
   156.1918,
   157.5613,
   158.9303,
   160.2987,
   161.6667,
   163.0343,
   164.4016,
   165.7686,
   167.1353,
   168.5018,
   169.868,
   171.2341,
   172.6,
   173.9658,
   175.3315,
   176.697,
   178.0624,
   179.4278,
   180.7931,
   182.1583,
   183.5235,
   184.8886,
   186.2536,
   187.6186,
   188.9836,
   190.3485,
   191.7135,
   193.0783,
   194.4432,
   195.8081,
   197.1729,
   198.5377,
   199.9025,
   201.2673,
   202.6321,
   203.9969,
   205.3616,
   206.7264,
   208.0911,
   209.4559,
   210.8206,
   210.8206};
   graph = new TGraph(102,fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run12]_Range[full]_NormRange[full]_fx58,fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run12]_Range[full]_NormRange[full]_fy58);
   graph->SetName("fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run12]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run22");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58 = new TH1F("Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58","Projection of fitmodel_br_bin_constr_run22",102,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->SetMinimum(2.468421);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->SetMaximum(231.6284);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->SetStats(0);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB58->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run12]_Range[full]_NormRange[full]58);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run12]_Range[full]_NormRange[full]_fx59[144] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.787,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.243,
   145.2715,
   145.3,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run12]_Range[full]_NormRange[full]_fy59[144] = {
   0.1526579,
   0.1580768,
   0.1636193,
   0.1692873,
   0.175083,
   0.1810091,
   0.1870693,
   0.1932682,
   0.1996113,
   0.2061058,
   0.2127608,
   0.2195875,
   0.2265998,
   0.2338153,
   0.2412558,
   0.2489482,
   0.2569266,
   0.2652329,
   0.2739199,
   0.2830534,
   0.292716,
   0.3030114,
   0.3140708,
   0.3260602,
   0.3391909,
   0.3537329,
   0.3700338,
   0.388543,
   0.4098456,
   0.4347092,
   0.4641482,
   0.4995149,
   0.5426279,
   0.5959577,
   0.6628951,
   0.7481471,
   0.8583281,
   1.002854,
   1.195314,
   1.455612,
   1.813344,
   2.31321,
   3.023747,
   4.05145,
   4.733201,
   5.56324,
   6.577438,
   7.820303,
   9.346388,
   11.22113,
   12.31256,
   13.52016,
   14.85431,
   16.32523,
   17.94237,
   19.71366,
   21.64449,
   23.73633,
   25.98501,
   28.37873,
   33.50201,
   38.77389,
   41.29687,
   43.62667,
   45.66424,
   46.54233,
   47.31091,
   47.95939,
   48.47843,
   48.86039,
   49.09946,
   49.192,
   49.13656,
   48.93401,
   48.58749,
   48.10227,
   47.48559,
   46.74636,
   45.89493,
   43.90178,
   41.60407,
   39.1013,
   36.4863,
   31.22713,
   28.69872,
   26.29014,
   24.0245,
   21.91471,
   19.96576,
   18.17678,
   16.54277,
   15.05605,
   13.7073,
   12.48638,
   11.3829,
   10.38662,
   8.67685,
   7.285671,
   6.152455,
   5.227205,
   4.469385,
   3.846441,
   3.332354,
   2.551921,
   2.007334,
   1.621117,
   1.342941,
   1.139621,
   0.9889375,
   0.8757798,
   0.7897187,
   0.7234536,
   0.671806,
   0.6310563,
   0.5985018,
   0.5721571,
   0.5505491,
   0.5325746,
   0.5174001,
   0.5043907,
   0.4930594,
   0.4830303,
   0.474011,
   0.4657733,
   0.458138,
   0.450964,
   0.4441396,
   0.4375765,
   0.4312047,
   0.4249686,
   0.4188242,
   0.4127368,
   0.4066793,
   0.4006306,
   0.3945743,
   0.3884984,
   0.3823939,
   0.3762547,
   0.3700768,
   0.363858,
   0.3575979,
   0.3512971,
   0.3449572,
   0.3449572};
   graph = new TGraph(144,fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run12]_Range[full]_NormRange[full]_fx59,fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run12]_Range[full]_NormRange[full]_fy59);
   graph->SetName("fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run12]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run22");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59 = new TH1F("Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59","Projection of fitmodel_br_bin_constr_run22",144,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->SetMinimum(0.1373921);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->SetMaximum(54.09593);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->SetStats(0);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB59->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run12]_Range[full]_NormRange[full]59);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run12]_Range[full]_NormRange[full]_fx60[127] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   142.963,
   143.02,
   143.077,
   143.134,
   143.191,
   143.248,
   143.305,
   143.362,
   143.419,
   143.476,
   143.533,
   143.59,
   143.704,
   143.818,
   143.932,
   143.989,
   144.046,
   144.103,
   144.16,
   144.217,
   144.274,
   144.331,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.73,
   144.844,
   144.958,
   145.015,
   145.072,
   145.129,
   145.186,
   145.243,
   145.3,
   145.357,
   145.414,
   145.471,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.041,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.497,
   146.554,
   146.611,
   146.668,
   146.725,
   146.782,
   146.839,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run12]_Range[full]_NormRange[full]_fy60[127] = {
   0.0001475363,
   0.0001527449,
   0.0001580484,
   0.0001634441,
   0.000168929,
   0.0001744998,
   0.0001801529,
   0.0001858847,
   0.0001916911,
   0.0001975678,
   0.0002035106,
   0.0002095153,
   0.0002155785,
   0.0002216995,
   0.0002278833,
   0.0002341495,
   0.0002405504,
   0.0002472079,
   0.0002543873,
   0.0002626349,
   0.0002730238,
   0.0002875686,
   0.0003098829,
   0.0003461572,
   0.0004065032,
   0.0005066342,
   0.0006697127,
   0.0009279881,
   0.001323615,
   0.001907841,
   0.002288427,
   0.002737693,
   0.003262611,
   0.003869527,
   0.00456379,
   0.005349352,
   0.006228364,
   0.007200776,
   0.008263983,
   0.009412523,
   0.01063788,
   0.0119284,
   0.01464306,
   0.01740635,
   0.02003759,
   0.02124445,
   0.02234873,
   0.02333047,
   0.02417283,
   0.02486289,
   0.02539228,
   0.02575758,
   0.02596059,
   0.02600826,
   0.02591248,
   0.02568958,
   0.02535969,
   0.02447311,
   0.02345518,
   0.02250832,
   0.02211751,
   0.02180589,
   0.02158705,
   0.02147063,
   0.02146221,
   0.02156344,
   0.02177216,
   0.02208283,
   0.02248684,
   0.02297305,
   0.02413778,
   0.02545621,
   0.02679848,
   0.02803891,
   0.02858535,
   0.02906605,
   0.02947042,
   0.02978946,
   0.03001577,
   0.03014367,
   0.03016913,
   0.03008976,
   0.0299048,
   0.029615,
   0.02922258,
   0.02873108,
   0.02814529,
   0.02747108,
   0.02671526,
   0.02588549,
   0.02403764,
   0.02199875,
   0.01984291,
   0.0176425,
   0.01546416,
   0.01336569,
   0.01139392,
   0.009583637,
   0.007957519,
   0.006526886,
   0.005293093,
   0.004249338,
   0.003382663,
   0.002675941,
   0.002109711,
   0.001663739,
   0.001318253,
   0.001054835,
   0.0008569996,
   0.0007104794,
   0.0006033018,
   0.0005256926,
   0.0004698756,
   0.0004298127,
   0.0004009224,
   0.0003798044,
   0.000363989,
   0.0003517194,
   0.0003417716,
   0.0003333102,
   0.0003257765,
   0.0003188053,
   0.0003121627,
   0.0003057032,
   0.0002993388,
   0.0002930184,
   0.0002930184};
   graph = new TGraph(127,fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run12]_Range[full]_NormRange[full]_fx60,fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run12]_Range[full]_NormRange[full]_fy60);
   graph->SetName("fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run12]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run22");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60 = new TH1F("Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60","Projection of fitmodel_br_bin_constr_run22",127,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->SetMinimum(0.0001327827);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->SetMaximum(0.03317129);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->SetStats(0);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB60->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run22_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run12]_Range[full]_NormRange[full]60);
   
   graph->Draw("l");
   
   Double_t datadeltam_run2_fx3024[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run2_fy3024[60] = {
   26,
   31,
   43,
   51,
   53,
   49,
   73,
   72,
   70,
   88,
   90,
   83,
   96,
   102,
   112,
   91,
   115,
   129,
   110,
   109,
   127,
   109,
   127,
   149,
   125,
   149,
   127,
   130,
   162,
   201,
   202,
   214,
   161,
   166,
   132,
   162,
   169,
   185,
   172,
   146,
   163,
   183,
   177,
   208,
   150,
   177,
   178,
   184,
   202,
   185,
   196,
   195,
   207,
   199,
   209,
   182,
   200,
   193,
   219,
   223};
   Double_t datadeltam_run2_felx3024[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fely3024[60] = {
   5.066015,
   5.537565,
   6.531834,
   7.117933,
   7.257065,
   6.976026,
   8.524388,
   8.465529,
   8.346566,
   9.362975,
   9.469177,
   9.092044,
   9.780867,
   9.611874,
   10.09481,
   9.521834,
   10.23546,
   10.86882,
   10,
   9.952272,
   10.78051,
   9.952272,
   10.78051,
   11.71679,
   10.69151,
   11.71679,
   10.78051,
   10.91271,
   12.23774,
   13.68626,
   13.72146,
   14.13728,
   12.19843,
   12.3938,
   11,
   12.23774,
   12.50961,
   13.11066,
   12.6244,
   11.59339,
   12.27693,
   13.03699,
   12.81353,
   13.93087,
   11.75765,
   12.81353,
   12.85103,
   13.07387,
   13.72146,
   13.11066,
   13.50893,
   13.47319,
   13.89618,
   13.61559,
   13.96548,
   13,
   13.65097,
   13.40144,
   14.30709,
   14.44155};
   Double_t datadeltam_run2_fehx3024[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fehy3024[60] = {
   6.164324,
   6.627601,
   7.608278,
   8.188122,
   8.325916,
   8.047634,
   9.583044,
   9.524592,
   9.406468,
   10.41639,
   10.522,
   10.14705,
   10.83201,
   10.61187,
   11.09481,
   10.57436,
   11.23546,
   11.86882,
   11,
   10.95227,
   11.78051,
   10.95227,
   11.78051,
   12.71679,
   11.69151,
   12.71679,
   11.78051,
   11.91271,
   13.23774,
   14.68626,
   14.72146,
   15.13728,
   13.19843,
   13.3938,
   12,
   13.23774,
   13.50961,
   14.11066,
   13.6244,
   12.59339,
   13.27693,
   14.03699,
   13.81353,
   14.93087,
   12.75765,
   13.81353,
   13.85103,
   14.07387,
   14.72146,
   14.11066,
   14.50893,
   14.47319,
   14.89618,
   14.61559,
   14.96548,
   14,
   14.65097,
   14.40144,
   15.30709,
   15.44155};
   grae = new TGraphAsymmErrors(60,datadeltam_run2_fx3024,datadeltam_run2_fy3024,datadeltam_run2_felx3024,datadeltam_run2_fehx3024,datadeltam_run2_fely3024,datadeltam_run2_fehy3024);
   grae->SetName("datadeltam_run2");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run23024 = new TH1F("Graph_datadeltam_run23024","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run23024->SetMinimum(18.84059);
   Graph_datadeltam_run23024->SetMaximum(260.1923);
   Graph_datadeltam_run23024->SetDirectory(0);
   Graph_datadeltam_run23024->SetStats(0);
   Graph_datadeltam_run23024->SetMarkerStyle(20);
   Graph_datadeltam_run23024->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run23024->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run23024->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23024->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23024->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23024->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23024->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run23024->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run23024->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23024->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23024->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23024->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23024->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run23024->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run23024->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23024->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23024->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run23024->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run23024);
   
   grae->Draw("p");
   
   TH1D *frame_4b949d0__24 = new TH1D("frame_4b949d0__24","",100,139.6,151);
   frame_4b949d0__24->SetBinContent(1,250.3636);
   frame_4b949d0__24->SetMaximum(500.7273);
   frame_4b949d0__24->SetEntries(1);
   frame_4b949d0__24->SetDirectory(0);
   frame_4b949d0__24->SetStats(0);
   frame_4b949d0__24->SetMarkerStyle(20);
   frame_4b949d0__24->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_4b949d0__24->GetXaxis()->SetLabelFont(132);
   frame_4b949d0__24->GetXaxis()->SetLabelOffset(0.01);
   frame_4b949d0__24->GetXaxis()->SetLabelSize(0.06);
   frame_4b949d0__24->GetXaxis()->SetTitleSize(0.072);
   frame_4b949d0__24->GetXaxis()->SetTitleOffset(0.95);
   frame_4b949d0__24->GetXaxis()->SetTitleFont(132);
   frame_4b949d0__24->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_4b949d0__24->GetYaxis()->SetLabelFont(132);
   frame_4b949d0__24->GetYaxis()->SetLabelOffset(0.01);
   frame_4b949d0__24->GetYaxis()->SetLabelSize(0.06);
   frame_4b949d0__24->GetYaxis()->SetTitleSize(0.072);
   frame_4b949d0__24->GetYaxis()->SetTitleOffset(0.95);
   frame_4b949d0__24->GetYaxis()->SetTitleFont(132);
   frame_4b949d0__24->GetZaxis()->SetLabelFont(132);
   frame_4b949d0__24->GetZaxis()->SetLabelSize(0.06);
   frame_4b949d0__24->GetZaxis()->SetTitleSize(0.072);
   frame_4b949d0__24->GetZaxis()->SetTitleOffset(1.2);
   frame_4b949d0__24->GetZaxis()->SetTitleFont(132);
   frame_4b949d0__24->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"6 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.333 #leq BDT < 0.666}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_deltam_run22->Modified();
   canvas_cut_deltam_run22->cd();
   canvas_cut_deltam_run22->SetSelected(canvas_cut_deltam_run22);
}


==> figs/Fig4e.C <==
void SData_DALL_MagAll_CD0mumu_d0mass_dstcut_Run2_bin3_paper()
{
//=========Macro generated from canvas: canvas_cut_d0_run23/canvas_cut_d0_run23
//=========  (Tue Dec 20 13:48:20 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_d0_run23 = new TCanvas("canvas_cut_d0_run23", "canvas_cut_d0_run23",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_d0_run23->SetHighLightColor(2);
   canvas_cut_d0_run23->Range(1716.049,-45.8843,2172.84,240.8926);
   canvas_cut_d0_run23->SetFillColor(0);
   canvas_cut_d0_run23->SetBorderMode(0);
   canvas_cut_d0_run23->SetBorderSize(2);
   canvas_cut_d0_run23->SetTickx(1);
   canvas_cut_d0_run23->SetTicky(1);
   canvas_cut_d0_run23->SetLeftMargin(0.14);
   canvas_cut_d0_run23->SetRightMargin(0.05);
   canvas_cut_d0_run23->SetTopMargin(0.05);
   canvas_cut_d0_run23->SetBottomMargin(0.16);
   canvas_cut_d0_run23->SetFrameBorderMode(0);
   canvas_cut_d0_run23->SetFrameBorderMode(0);
   
   TH1D *frame_4ba1f60__37 = new TH1D("frame_4ba1f60__37","",100,1780,2150);
   frame_4ba1f60__37->SetBinContent(1,113.2769);
   frame_4ba1f60__37->SetMaximum(226.5537);
   frame_4ba1f60__37->SetEntries(1);
   frame_4ba1f60__37->SetDirectory(0);
   frame_4ba1f60__37->SetStats(0);
   frame_4ba1f60__37->SetMarkerStyle(20);
   frame_4ba1f60__37->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_4ba1f60__37->GetXaxis()->SetLabelFont(132);
   frame_4ba1f60__37->GetXaxis()->SetLabelOffset(0.01);
   frame_4ba1f60__37->GetXaxis()->SetLabelSize(0.06);
   frame_4ba1f60__37->GetXaxis()->SetTitleSize(0.072);
   frame_4ba1f60__37->GetXaxis()->SetTitleOffset(0.95);
   frame_4ba1f60__37->GetXaxis()->SetTitleFont(132);
   frame_4ba1f60__37->GetYaxis()->SetTitle("Candidates / ( 5.0 MeV/#it{c}^{2} )");
   frame_4ba1f60__37->GetYaxis()->SetLabelFont(132);
   frame_4ba1f60__37->GetYaxis()->SetLabelOffset(0.01);
   frame_4ba1f60__37->GetYaxis()->SetLabelSize(0.06);
   frame_4ba1f60__37->GetYaxis()->SetTitleSize(0.072);
   frame_4ba1f60__37->GetYaxis()->SetTitleOffset(0.95);
   frame_4ba1f60__37->GetYaxis()->SetTitleFont(132);
   frame_4ba1f60__37->GetZaxis()->SetLabelFont(132);
   frame_4ba1f60__37->GetZaxis()->SetLabelSize(0.06);
   frame_4ba1f60__37->GetZaxis()->SetTitleSize(0.072);
   frame_4ba1f60__37->GetZaxis()->SetTitleOffset(1.2);
   frame_4ba1f60__37->GetZaxis()->SetTitleFont(132);
   frame_4ba1f60__37->Draw("FUNC");
   
   Double_t datad0_run2_fx3037[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run2_fy3037[74] = {
   97,
   64,
   51,
   54,
   50,
   66,
   70,
   48,
   49,
   57,
   52,
   62,
   56,
   90,
   65,
   89,
   68,
   58,
   51,
   40,
   47,
   37,
   34,
   34,
   27,
   41,
   32,
   36,
   23,
   30,
   24,
   20,
   22,
   36,
   25,
   28,
   37,
   19,
   26,
   18,
   30,
   26,
   29,
   18,
   26,
   16,
   31,
   29,
   30,
   24,
   21,
   29,
   21,
   24,
   27,
   25,
   19,
   24,
   20,
   27,
   19,
   23,
   25,
   29,
   27,
   25,
   21,
   16,
   17,
   14,
   16,
   23,
   16,
   23};
   Double_t datad0_run2_felx3037[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fely3037[74] = {
   9.831854,
   7.979042,
   7.117933,
   7.32564,
   7.047337,
   8.103403,
   8.346566,
   6.903979,
   6.976026,
   7.527619,
   7.187836,
   7.852713,
   7.4609,
   9.469177,
   8.041463,
   9.416226,
   8.225883,
   7.593751,
   7.117933,
   6.298,
   6.831172,
   6.055143,
   5.802128,
   5.802128,
   5.163771,
   6.376898,
   5.627135,
   5.971996,
   4.760717,
   5.446522,
   4.864612,
   4.434448,
   4.654502,
   5.971996,
   4.966335,
   5.259711,
   6.055143,
   4.320219,
   5.066015,
   4.202887,
   5.446522,
   5.066015,
   5.353932,
   4.202887,
   5.066015,
   3.957801,
   5.537565,
   5.353932,
   5.446522,
   4.864612,
   4.545807,
   5.353932,
   4.545807,
   4.864612,
   5.163771,
   4.966335,
   4.320219,
   4.864612,
   4.434448,
   5.163771,
   4.320219,
   4.760717,
   4.966335,
   5.353932,
   5.163771,
   4.966335,
   4.545807,
   3.957801,
   4.082184,
   3.6965,
   3.957801,
   4.760717,
   3.957801,
   4.760717};
   Double_t datad0_run2_fehx3037[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fehy3037[74] = {
   10.88273,
   9.041691,
   8.188122,
   8.39385,
   8.118225,
   9.165094,
   9.406468,
   7.97633,
   8.047634,
   8.594007,
   8.257346,
   8.916365,
   8.527879,
   10.522,
   9.103628,
   10.46934,
   9.28666,
   8.659564,
   8.188122,
   7.377261,
   7.904289,
   7.137555,
   6.888101,
   6.888101,
   6.260244,
   7.455185,
   6.715753,
   7.055545,
   5.865235,
   6.538046,
   5.966932,
   5.546519,
   5.761366,
   7.055545,
   6.066589,
   6.354446,
   7.137555,
   5.435196,
   6.164324,
   5.321007,
   6.538046,
   6.164324,
   6.44702,
   5.321007,
   6.164324,
   5.083066,
   6.627601,
   6.44702,
   6.538046,
   5.966932,
   5.655182,
   6.44702,
   5.655182,
   5.966932,
   6.260244,
   6.066589,
   5.435196,
   5.966932,
   5.546519,
   6.260244,
   5.435196,
   5.865235,
   6.066589,
   6.44702,
   6.260244,
   6.066589,
   5.655182,
   5.083066,
   5.203719,
   4.830381,
   5.083066,
   5.865235,
   5.083066,
   5.865235};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(74,datad0_run2_fx3037,datad0_run2_fy3037,datad0_run2_felx3037,datad0_run2_fehx3037,datad0_run2_fely3037,datad0_run2_fehy3037);
   grae->SetName("datad0_run2");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run23037 = new TH1F("Graph_datad0_run23037","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run23037->SetMinimum(0.5455766);
   Graph_datad0_run23037->SetMaximum(117.6407);
   Graph_datad0_run23037->SetDirectory(0);
   Graph_datad0_run23037->SetStats(0);
   Graph_datad0_run23037->SetMarkerStyle(20);
   Graph_datad0_run23037->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run23037->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run23037->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23037->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run23037->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run23037->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23037->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run23037->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run23037->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23037->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run23037->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run23037->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23037->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run23037->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run23037->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run23037->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run23037->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run23037->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run23037);
   
   grae->Draw("p");
   
   Double_t totalpdf_fx91[138] = {
   1780,
   1783.7,
   1785.55,
   1787.4,
   1789.25,
   1791.1,
   1792.95,
   1794.8,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1840.125,
   1841.05,
   1841.975,
   1842.9,
   1843.825,
   1844.75,
   1845.675,
   1846.6,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1868.8,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1878.975,
   1879.9,
   1881.75,
   1883.6,
   1885.45,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t totalpdf_fy91[138] = {
   73.57794,
   67.05758,
   64.0931,
   61.44653,
   59.15103,
   57.20579,
   55.58792,
   54.26265,
   53.19093,
   52.33435,
   51.65788,
   51.13121,
   50.43066,
   50.08425,
   50.00348,
   50.14446,
   50.49795,
   51.08615,
   51.96818,
   53.25882,
   54.11901,
   55.17604,
   56.49306,
   58.16561,
   59.17939,
   60.34555,
   61.69989,
   63.2908,
   65.18558,
   67.48078,
   70.29896,
   73.28602,
   79.01662,
   81.64479,
   84.04111,
   86.1568,
   87.95176,
   89.39761,
   90.47163,
   91.12883,
   91.3532,
   91.14176,
   90.50135,
   89.44804,
   88.00625,
   86.20767,
   84.0901,
   81.69608,
   79.07169,
   73.32606,
   61.20127,
   55.51664,
   52.88938,
   50.43725,
   48.17658,
   46.11765,
   44.26493,
   42.6175,
   41.16969,
   39.926,
   38.88514,
   38.01694,
   36.69382,
   35.77893,
   35.14012,
   34.68286,
   34.07487,
   33.66073,
   33.32333,
   33.0191,
   32.73152,
   32.45368,
   32.18223,
   31.9154,
   31.65219,
   31.39201,
   31.13451,
   30.87946,
   30.62671,
   30.37618,
   30.12779,
   29.88149,
   29.63725,
   29.39504,
   29.15483,
   28.9166,
   28.68032,
   28.44598,
   28.21356,
   27.98305,
   27.75442,
   27.52766,
   27.30275,
   27.07969,
   26.85845,
   26.63901,
   26.42137,
   26.20551,
   25.99141,
   25.77906,
   25.56845,
   25.35956,
   25.15237,
   24.94688,
   24.74307,
   24.54092,
   24.34042,
   24.14156,
   23.94433,
   23.7487,
   23.55468,
   23.36224,
   23.17137,
   22.98207,
   22.79431,
   22.60808,
   22.42337,
   22.24018,
   22.05848,
   21.87826,
   21.69952,
   21.52224,
   21.3464,
   21.172,
   20.99903,
   20.82747,
   20.65731,
   20.48855,
   20.32116,
   20.15513,
   19.99047,
   19.82715,
   19.66516,
   19.5045,
   19.34515,
   19.1871,
   19.03035,
   19.03035};
   TGraph *graph = new TGraph(138,totalpdf_fx91,totalpdf_fy91);
   graph->SetName("totalpdf");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totalpdf91 = new TH1F("Graph_totalpdf91","Projection of fitmodel_br_bin_constr_run23",138,1743,2187);
   Graph_totalpdf91->SetMinimum(11.79806);
   Graph_totalpdf91->SetMaximum(98.58549);
   Graph_totalpdf91->SetDirectory(0);
   Graph_totalpdf91->SetStats(0);
   Graph_totalpdf91->SetMarkerStyle(20);
   Graph_totalpdf91->GetXaxis()->SetNdivisions(505);
   Graph_totalpdf91->GetXaxis()->SetLabelFont(132);
   Graph_totalpdf91->GetXaxis()->SetLabelOffset(0.01);
   Graph_totalpdf91->GetXaxis()->SetLabelSize(0.06);
   Graph_totalpdf91->GetXaxis()->SetTitleSize(0.072);
   Graph_totalpdf91->GetXaxis()->SetTitleOffset(0.95);
   Graph_totalpdf91->GetXaxis()->SetTitleFont(132);
   Graph_totalpdf91->GetYaxis()->SetLabelFont(132);
   Graph_totalpdf91->GetYaxis()->SetLabelOffset(0.01);
   Graph_totalpdf91->GetYaxis()->SetLabelSize(0.06);
   Graph_totalpdf91->GetYaxis()->SetTitleSize(0.072);
   Graph_totalpdf91->GetYaxis()->SetTitleOffset(0.95);
   Graph_totalpdf91->GetYaxis()->SetTitleFont(132);
   Graph_totalpdf91->GetZaxis()->SetLabelFont(132);
   Graph_totalpdf91->GetZaxis()->SetLabelSize(0.06);
   Graph_totalpdf91->GetZaxis()->SetTitleSize(0.072);
   Graph_totalpdf91->GetZaxis()->SetTitleOffset(1.2);
   Graph_totalpdf91->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totalpdf91);
   
   graph->Draw("l");
   
   Double_t signal_fx92[148] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1841.05,
   1842.9,
   1844.75,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1859.55,
   1860.475,
   1861.4,
   1861.863,
   1862.325,
   1862.787,
   1863.25,
   1863.713,
   1864.175,
   1864.637,
   1865.1,
   1865.562,
   1866.025,
   1866.487,
   1866.95,
   1867.412,
   1867.875,
   1868.338,
   1868.8,
   1869.262,
   1869.725,
   1870.188,
   1870.65,
   1871.575,
   1872.5,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1877.588,
   1878.05,
   1878.513,
   1878.975,
   1879.9,
   1880.825,
   1881.75,
   1882.675,
   1883.6,
   1884.525,
   1885.45,
   1887.3,
   1889.15,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t signal_fy92[148] = {
   0.0007771851,
   0.0009825282,
   0.001253072,
   0.001613295,
   0.002098412,
   0.002759822,
   0.003673742,
   0.004955137,
   0.006780698,
   0.009427599,
   0.01334056,
   0.01925113,
   0.02839661,
   0.04293555,
   0.06676799,
   0.107226,
   0.1787361,
   0.2344621,
   0.3112212,
   0.4184752,
   0.5707023,
   0.6703022,
   0.7905048,
   0.9362754,
   1.113955,
   1.331695,
   1.600043,
   1.757339,
   1.932751,
   2.338986,
   2.794126,
   3.289761,
   3.817532,
   4.366172,
   5.468108,
   5.987632,
   6.46209,
   6.676817,
   6.873705,
   7.050782,
   7.206239,
   7.338462,
   7.446058,
   7.527881,
   7.583052,
   7.610976,
   7.611349,
   7.584167,
   7.529726,
   7.448613,
   7.3417,
   7.210125,
   7.055276,
   6.87876,
   6.682382,
   6.46811,
   6.238045,
   5.739389,
   5.204545,
   4.097479,
   3.557408,
   3.044041,
   2.567245,
   2.347663,
   2.148083,
   1.966844,
   1.802137,
   1.51601,
   1.278668,
   1.081236,
   0.9165544,
   0.7788237,
   0.663336,
   0.566256,
   0.4153528,
   0.3072174,
   0.2290387,
   0.1301513,
   0.07599456,
   0.04548087,
   0.02783865,
   0.01739481,
   0.01107699,
   0.007178218,
   0.004727568,
   0.003160676,
   0.002142844,
   0.001471846,
   0.001023359,
   0.0007197055,
   0.0005116112,
   0.000367374,
   0.0002663225,
   0.0001948085,
   0.0001437132,
   0.0001068757,
   8.008933e-05,
   6.045295e-05,
   4.594658e-05,
   3.515107e-05,
   2.706079e-05,
   2.095728e-05,
   1.632324e-05,
   1.278341e-05,
   1.006362e-05,
   7.96223e-06,
   6.329929e-06,
   5.055487e-06,
   4.055538e-06,
   3.267241e-06,
   2.642962e-06,
   2.146406e-06,
   1.749773e-06,
   1.431664e-06,
   1.175531e-06,
   9.685184e-07,
   8.005932e-07,
   6.638934e-07,
   5.522323e-07,
   4.607221e-07,
   3.854862e-07,
   3.234387e-07,
   2.72114e-07,
   2.295355e-07,
   1.941132e-07,
   1.645635e-07,
   1.398473e-07,
   1.191207e-07,
   1.01696e-07,
   8.701157e-08,
   7.46071e-08,
   6.410446e-08,
   5.519211e-08,
   4.761274e-08,
   4.115329e-08,
   3.563687e-08,
   3.091631e-08,
   2.686884e-08,
   2.339182e-08,
   2.039928e-08,
   1.781901e-08,
   1.559024e-08,
   1.366175e-08,
   1.199025e-08,
   1.053908e-08,
   9.277165e-09,
   8.178081e-09,
   8.178081e-09};
   graph = new TGraph(148,signal_fx92,signal_fy92);
   graph->SetName("signal");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal92 = new TH1F("Graph_signal92","Projection of fitmodel_br_bin_constr_run23",148,1743,2187);
   Graph_signal92->SetMinimum(7.360273e-09);
   Graph_signal92->SetMaximum(8.372484);
   Graph_signal92->SetDirectory(0);
   Graph_signal92->SetStats(0);
   Graph_signal92->SetMarkerStyle(20);
   Graph_signal92->GetXaxis()->SetNdivisions(505);
   Graph_signal92->GetXaxis()->SetLabelFont(132);
   Graph_signal92->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal92->GetXaxis()->SetLabelSize(0.06);
   Graph_signal92->GetXaxis()->SetTitleSize(0.072);
   Graph_signal92->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal92->GetXaxis()->SetTitleFont(132);
   Graph_signal92->GetYaxis()->SetLabelFont(132);
   Graph_signal92->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal92->GetYaxis()->SetLabelSize(0.06);
   Graph_signal92->GetYaxis()->SetTitleSize(0.072);
   Graph_signal92->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal92->GetYaxis()->SetTitleFont(132);
   Graph_signal92->GetZaxis()->SetLabelFont(132);
   Graph_signal92->GetZaxis()->SetLabelSize(0.06);
   Graph_signal92->GetZaxis()->SetTitleSize(0.072);
   Graph_signal92->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal92->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal92);
   
   graph->Draw("l");
   
   Double_t comb_fx93[102] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t comb_fy93[102] = {
   43.22328,
   42.87015,
   42.5199,
   42.17252,
   41.82798,
   41.48625,
   41.14731,
   40.81114,
   40.47772,
   40.14702,
   39.81902,
   39.49371,
   39.17105,
   38.85102,
   38.53362,
   38.2188,
   37.90656,
   37.59687,
   37.2897,
   36.98505,
   36.68289,
   36.38319,
   36.08595,
   35.79113,
   35.49872,
   35.2087,
   34.92105,
   34.63575,
   34.35278,
   34.07212,
   33.79375,
   33.51766,
   33.24383,
   32.97223,
   32.70285,
   32.43567,
   32.17067,
   31.90784,
   31.64716,
   31.38861,
   31.13216,
   30.87782,
   30.62555,
   30.37534,
   30.12718,
   29.88104,
   29.63692,
   29.39479,
   29.15464,
   28.91645,
   28.6802,
   28.44589,
   28.21349,
   27.98299,
   27.75437,
   27.52762,
   27.30272,
   27.07966,
   26.85842,
   26.63899,
   26.42136,
   26.2055,
   25.9914,
   25.77905,
   25.56844,
   25.35955,
   25.15237,
   24.94688,
   24.74306,
   24.54091,
   24.34042,
   24.14156,
   23.94433,
   23.7487,
   23.55468,
   23.36224,
   23.17137,
   22.98207,
   22.7943,
   22.60808,
   22.42337,
   22.24018,
   22.05848,
   21.87826,
   21.69952,
   21.52224,
   21.3464,
   21.172,
   20.99903,
   20.82747,
   20.65731,
   20.48854,
   20.32116,
   20.15513,
   19.99047,
   19.82715,
   19.66516,
   19.5045,
   19.34515,
   19.1871,
   19.03035,
   19.03035};
   graph = new TGraph(102,comb_fx93,comb_fy93);
   graph->SetName("comb");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb93 = new TH1F("Graph_comb93","Projection of fitmodel_br_bin_constr_run23",102,1743,2187);
   Graph_comb93->SetMinimum(16.61105);
   Graph_comb93->SetMaximum(45.64257);
   Graph_comb93->SetDirectory(0);
   Graph_comb93->SetStats(0);
   Graph_comb93->SetMarkerStyle(20);
   Graph_comb93->GetXaxis()->SetNdivisions(505);
   Graph_comb93->GetXaxis()->SetLabelFont(132);
   Graph_comb93->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb93->GetXaxis()->SetLabelSize(0.06);
   Graph_comb93->GetXaxis()->SetTitleSize(0.072);
   Graph_comb93->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb93->GetXaxis()->SetTitleFont(132);
   Graph_comb93->GetYaxis()->SetLabelFont(132);
   Graph_comb93->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb93->GetYaxis()->SetLabelSize(0.06);
   Graph_comb93->GetYaxis()->SetTitleSize(0.072);
   Graph_comb93->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb93->GetYaxis()->SetTitleFont(132);
   Graph_comb93->GetZaxis()->SetLabelFont(132);
   Graph_comb93->GetZaxis()->SetLabelSize(0.06);
   Graph_comb93->GetZaxis()->SetTitleSize(0.072);
   Graph_comb93->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb93->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb93);
   
   graph->Draw("l");
   
   Double_t pipimisid_fx94[146] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1829.95,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1840.125,
   1841.05,
   1841.975,
   1842.9,
   1843.825,
   1844.287,
   1844.75,
   1845.213,
   1845.675,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1853.537,
   1854,
   1854.463,
   1854.925,
   1855.387,
   1855.85,
   1856.312,
   1856.775,
   1857.238,
   1857.7,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1866.95,
   1867.875,
   1868.8,
   1869.725,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1878.975,
   1879.9,
   1881.75,
   1883.6,
   1885.45,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t pipimisid_fy94[146] = {
   5.853902,
   6.079017,
   6.32598,
   6.598347,
   6.900512,
   7.237983,
   7.617758,
   8.048884,
   8.543282,
   9.117008,
   9.792268,
   10.60075,
   11.58941,
   12.83124,
   13.58192,
   14.4468,
   15.45606,
   16.65189,
   18.09544,
   19.87901,
   20.94101,
   22.14943,
   23.53898,
   25.1567,
   27.06812,
   28.16189,
   29.36753,
   30.70429,
   32.17464,
   35.13547,
   38.01784,
   40.76043,
   43.30118,
   45.57958,
   47.53905,
   49.12927,
   49.77243,
   50.30832,
   50.73331,
   51.04449,
   51.23976,
   51.31775,
   51.27795,
   51.12061,
   50.84682,
   50.45846,
   49.95818,
   49.34937,
   47.82322,
   45.92041,
   43.69002,
   41.18778,
   38.47372,
   35.6098,
   29.67627,
   23.83897,
   21.07371,
   18.45883,
   16.02053,
   13.77715,
   11.73955,
   9.911815,
   8.2921,
   6.87362,
   5.645678,
   4.594691,
   3.705153,
   2.960504,
   2.343877,
   1.838711,
   1.100778,
   0.6352209,
   0.3533362,
   0.189448,
   0.04877638,
   0.01084134,
   0.002080227,
   0.0003445818,
   4.927517e-05,
   6.083002e-06,
   6.482789e-07,
   5.964306e-08,
   4.737094e-09,
   3.248016e-10,
   1.922554e-11,
   9.824101e-13,
   4.333724e-14,
   1.650379e-15,
   5.425757e-17,
   1.539895e-18,
   3.772904e-20,
   7.980215e-22,
   1.457161e-23,
   2.296966e-25,
   3.12576e-27,
   3.672069e-29,
   3.724089e-31,
   3.260494e-33,
   2.464341e-35,
   1.607949e-37,
   9.057281e-40,
   4.404306e-42,
   1.848891e-44,
   6.700375e-47,
   2.09624e-49,
   5.661572e-52,
   1.32004e-54,
   2.656998e-57,
   4.616889e-60,
   6.92567e-63,
   8.968673e-66,
   1.002648e-68,
   9.67661e-72,
   8.062169e-75,
   5.798753e-78,
   3.600572e-81,
   1.930022e-84,
   8.931149e-88,
   3.567848e-91,
   1.230437e-94,
   3.663252e-98,
   9.415168e-102,
   2.089024e-105,
   4.001409e-109,
   6.616625e-113,
   9.445265e-117,
   1.163981e-120,
   1.238317e-124,
   1.137291e-128,
   9.017072e-133,
   6.171825e-137,
   3.646832e-141,
   1.860253e-145,
   8.191855e-150,
   3.114201e-154,
   1.022033e-158,
   2.895594e-163,
   7.082136e-168,
   1.495357e-172,
   2.725711e-177,
   4.289125e-182,
   5.826552e-187,
   6.832957e-192,
   6.917669e-197,
   6.045956e-202,
   6.045956e-202};
   graph = new TGraph(146,pipimisid_fx94,pipimisid_fy94);
   graph->SetName("pipimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pipimisid94 = new TH1F("Graph_pipimisid94","Projection of fitmodel_br_bin_constr_run23",146,1743,2187);
   Graph_pipimisid94->SetMinimum(5.441361e-202);
   Graph_pipimisid94->SetMaximum(56.44953);
   Graph_pipimisid94->SetDirectory(0);
   Graph_pipimisid94->SetStats(0);
   Graph_pipimisid94->SetMarkerStyle(20);
   Graph_pipimisid94->GetXaxis()->SetNdivisions(505);
   Graph_pipimisid94->GetXaxis()->SetLabelFont(132);
   Graph_pipimisid94->GetXaxis()->SetLabelOffset(0.01);
   Graph_pipimisid94->GetXaxis()->SetLabelSize(0.06);
   Graph_pipimisid94->GetXaxis()->SetTitleSize(0.072);
   Graph_pipimisid94->GetXaxis()->SetTitleOffset(0.95);
   Graph_pipimisid94->GetXaxis()->SetTitleFont(132);
   Graph_pipimisid94->GetYaxis()->SetLabelFont(132);
   Graph_pipimisid94->GetYaxis()->SetLabelOffset(0.01);
   Graph_pipimisid94->GetYaxis()->SetLabelSize(0.06);
   Graph_pipimisid94->GetYaxis()->SetTitleSize(0.072);
   Graph_pipimisid94->GetYaxis()->SetTitleOffset(0.95);
   Graph_pipimisid94->GetYaxis()->SetTitleFont(132);
   Graph_pipimisid94->GetZaxis()->SetLabelFont(132);
   Graph_pipimisid94->GetZaxis()->SetLabelSize(0.06);
   Graph_pipimisid94->GetZaxis()->SetTitleSize(0.072);
   Graph_pipimisid94->GetZaxis()->SetTitleOffset(1.2);
   Graph_pipimisid94->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pipimisid94);
   
   graph->Draw("l");
   
   Double_t kpimisid_fx95[117] = {
   1780,
   1781.85,
   1783.7,
   1784.625,
   1785.55,
   1786.475,
   1787.4,
   1788.325,
   1789.25,
   1790.175,
   1791.1,
   1792.025,
   1792.95,
   1793.875,
   1794.8,
   1795.725,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1804.05,
   1805.9,
   1807.75,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t kpimisid_fy95[117] = {
   24.45724,
   21.2073,
   18.06304,
   16.57255,
   15.15249,
   13.81095,
   12.55319,
   11.38195,
   10.29784,
   9.299732,
   8.385117,
   7.550468,
   6.791531,
   6.103586,
   5.481664,
   4.920713,
   4.415731,
   3.554486,
   2.861982,
   2.306821,
   1.862443,
   1.506873,
   1.222212,
   0.9940384,
   0.6633834,
   0.448238,
   0.306705,
   0.2124854,
   0.1489943,
   0.1056888,
   0.07580014,
   0.05493486,
   0.04020872,
   0.0297065,
   0.02214205,
   0.01664207,
   0.01260728,
   0.009622205,
   0.007395944,
   0.005722916,
   0.004456521,
   0.003491322,
   0.002750867,
   0.002179285,
   0.001735445,
   0.001388849,
   0.001116731,
   0.0009019875,
   0.000731686,
   0.0005959932,
   0.0004873884,
   0.0004000882,
   0.0003296226,
   0.0002725188,
   0.0002260662,
   0.0001881391,
   0.0001570633,
   0.0001315145,
   0.0001104406,
   9.300278e-05,
   7.852968e-05,
   6.648178e-05,
   5.642412e-05,
   4.80048e-05,
   4.093815e-05,
   3.499154e-05,
   2.997496e-05,
   2.573271e-05,
   2.213685e-05,
   1.908195e-05,
   1.64809e-05,
   1.426152e-05,
   1.236387e-05,
   1.073801e-05,
   9.342291e-06,
   8.141834e-06,
   7.107401e-06,
   6.214415e-06,
   5.442175e-06,
   4.773206e-06,
   4.192726e-06,
   3.688208e-06,
   3.249014e-06,
   2.866091e-06,
   2.531725e-06,
   2.239324e-06,
   1.983254e-06,
   1.758684e-06,
   1.561467e-06,
   1.388038e-06,
   1.235327e-06,
   1.100687e-06,
   9.818281e-07,
   8.767724e-07,
   7.838047e-07,
   7.01437e-07,
   6.283763e-07,
   5.634978e-07,
   5.05821e-07,
   4.54491e-07,
   4.087606e-07,
   3.679765e-07,
   3.315665e-07,
   2.990288e-07,
   2.699229e-07,
   2.438618e-07,
   2.205049e-07,
   1.99552e-07,
   1.807386e-07,
   1.63831e-07,
   1.486229e-07,
   1.349316e-07,
   1.225954e-07,
   1.114707e-07,
   1.014306e-07,
   9.236181e-08,
   9.236181e-08};
   graph = new TGraph(117,kpimisid_fx95,kpimisid_fy95);
   graph->SetName("kpimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_kpimisid95 = new TH1F("Graph_kpimisid95","Projection of fitmodel_br_bin_constr_run23",117,1743,2187);
   Graph_kpimisid95->SetMinimum(8.312563e-08);
   Graph_kpimisid95->SetMaximum(26.90296);
   Graph_kpimisid95->SetDirectory(0);
   Graph_kpimisid95->SetStats(0);
   Graph_kpimisid95->SetMarkerStyle(20);
   Graph_kpimisid95->GetXaxis()->SetNdivisions(505);
   Graph_kpimisid95->GetXaxis()->SetLabelFont(132);
   Graph_kpimisid95->GetXaxis()->SetLabelOffset(0.01);
   Graph_kpimisid95->GetXaxis()->SetLabelSize(0.06);
   Graph_kpimisid95->GetXaxis()->SetTitleSize(0.072);
   Graph_kpimisid95->GetXaxis()->SetTitleOffset(0.95);
   Graph_kpimisid95->GetXaxis()->SetTitleFont(132);
   Graph_kpimisid95->GetYaxis()->SetLabelFont(132);
   Graph_kpimisid95->GetYaxis()->SetLabelOffset(0.01);
   Graph_kpimisid95->GetYaxis()->SetLabelSize(0.06);
   Graph_kpimisid95->GetYaxis()->SetTitleSize(0.072);
   Graph_kpimisid95->GetYaxis()->SetTitleOffset(0.95);
   Graph_kpimisid95->GetYaxis()->SetTitleFont(132);
   Graph_kpimisid95->GetZaxis()->SetLabelFont(132);
   Graph_kpimisid95->GetZaxis()->SetLabelSize(0.06);
   Graph_kpimisid95->GetZaxis()->SetTitleSize(0.072);
   Graph_kpimisid95->GetZaxis()->SetTitleOffset(1.2);
   Graph_kpimisid95->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_kpimisid95);
   
   graph->Draw("l");
   
   Double_t datad0_run2_fx3038[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run2_fy3038[74] = {
   97,
   64,
   51,
   54,
   50,
   66,
   70,
   48,
   49,
   57,
   52,
   62,
   56,
   90,
   65,
   89,
   68,
   58,
   51,
   40,
   47,
   37,
   34,
   34,
   27,
   41,
   32,
   36,
   23,
   30,
   24,
   20,
   22,
   36,
   25,
   28,
   37,
   19,
   26,
   18,
   30,
   26,
   29,
   18,
   26,
   16,
   31,
   29,
   30,
   24,
   21,
   29,
   21,
   24,
   27,
   25,
   19,
   24,
   20,
   27,
   19,
   23,
   25,
   29,
   27,
   25,
   21,
   16,
   17,
   14,
   16,
   23,
   16,
   23};
   Double_t datad0_run2_felx3038[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fely3038[74] = {
   9.831854,
   7.979042,
   7.117933,
   7.32564,
   7.047337,
   8.103403,
   8.346566,
   6.903979,
   6.976026,
   7.527619,
   7.187836,
   7.852713,
   7.4609,
   9.469177,
   8.041463,
   9.416226,
   8.225883,
   7.593751,
   7.117933,
   6.298,
   6.831172,
   6.055143,
   5.802128,
   5.802128,
   5.163771,
   6.376898,
   5.627135,
   5.971996,
   4.760717,
   5.446522,
   4.864612,
   4.434448,
   4.654502,
   5.971996,
   4.966335,
   5.259711,
   6.055143,
   4.320219,
   5.066015,
   4.202887,
   5.446522,
   5.066015,
   5.353932,
   4.202887,
   5.066015,
   3.957801,
   5.537565,
   5.353932,
   5.446522,
   4.864612,
   4.545807,
   5.353932,
   4.545807,
   4.864612,
   5.163771,
   4.966335,
   4.320219,
   4.864612,
   4.434448,
   5.163771,
   4.320219,
   4.760717,
   4.966335,
   5.353932,
   5.163771,
   4.966335,
   4.545807,
   3.957801,
   4.082184,
   3.6965,
   3.957801,
   4.760717,
   3.957801,
   4.760717};
   Double_t datad0_run2_fehx3038[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fehy3038[74] = {
   10.88273,
   9.041691,
   8.188122,
   8.39385,
   8.118225,
   9.165094,
   9.406468,
   7.97633,
   8.047634,
   8.594007,
   8.257346,
   8.916365,
   8.527879,
   10.522,
   9.103628,
   10.46934,
   9.28666,
   8.659564,
   8.188122,
   7.377261,
   7.904289,
   7.137555,
   6.888101,
   6.888101,
   6.260244,
   7.455185,
   6.715753,
   7.055545,
   5.865235,
   6.538046,
   5.966932,
   5.546519,
   5.761366,
   7.055545,
   6.066589,
   6.354446,
   7.137555,
   5.435196,
   6.164324,
   5.321007,
   6.538046,
   6.164324,
   6.44702,
   5.321007,
   6.164324,
   5.083066,
   6.627601,
   6.44702,
   6.538046,
   5.966932,
   5.655182,
   6.44702,
   5.655182,
   5.966932,
   6.260244,
   6.066589,
   5.435196,
   5.966932,
   5.546519,
   6.260244,
   5.435196,
   5.865235,
   6.066589,
   6.44702,
   6.260244,
   6.066589,
   5.655182,
   5.083066,
   5.203719,
   4.830381,
   5.083066,
   5.865235,
   5.083066,
   5.865235};
   grae = new TGraphAsymmErrors(74,datad0_run2_fx3038,datad0_run2_fy3038,datad0_run2_felx3038,datad0_run2_fehx3038,datad0_run2_fely3038,datad0_run2_fehy3038);
   grae->SetName("datad0_run2");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run23038 = new TH1F("Graph_datad0_run23038","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run23038->SetMinimum(0.5455766);
   Graph_datad0_run23038->SetMaximum(117.6407);
   Graph_datad0_run23038->SetDirectory(0);
   Graph_datad0_run23038->SetStats(0);
   Graph_datad0_run23038->SetMarkerStyle(20);
   Graph_datad0_run23038->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run23038->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run23038->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23038->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run23038->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run23038->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23038->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run23038->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run23038->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23038->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run23038->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run23038->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23038->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run23038->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run23038->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run23038->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run23038->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run23038->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run23038);
   
   grae->Draw("p");
   
   TH1D *frame_4ba1f60__38 = new TH1D("frame_4ba1f60__38","",100,1780,2150);
   frame_4ba1f60__38->SetBinContent(1,113.2769);
   frame_4ba1f60__38->SetMaximum(226.5537);
   frame_4ba1f60__38->SetEntries(1);
   frame_4ba1f60__38->SetDirectory(0);
   frame_4ba1f60__38->SetStats(0);
   frame_4ba1f60__38->SetMarkerStyle(20);
   frame_4ba1f60__38->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_4ba1f60__38->GetXaxis()->SetLabelFont(132);
   frame_4ba1f60__38->GetXaxis()->SetLabelOffset(0.01);
   frame_4ba1f60__38->GetXaxis()->SetLabelSize(0.06);
   frame_4ba1f60__38->GetXaxis()->SetTitleSize(0.072);
   frame_4ba1f60__38->GetXaxis()->SetTitleOffset(0.95);
   frame_4ba1f60__38->GetXaxis()->SetTitleFont(132);
   frame_4ba1f60__38->GetYaxis()->SetTitle("Candidates / ( 5.0 MeV/#it{c}^{2} )");
   frame_4ba1f60__38->GetYaxis()->SetLabelFont(132);
   frame_4ba1f60__38->GetYaxis()->SetLabelOffset(0.01);
   frame_4ba1f60__38->GetYaxis()->SetLabelSize(0.06);
   frame_4ba1f60__38->GetYaxis()->SetTitleSize(0.072);
   frame_4ba1f60__38->GetYaxis()->SetTitleOffset(0.95);
   frame_4ba1f60__38->GetYaxis()->SetTitleFont(132);
   frame_4ba1f60__38->GetZaxis()->SetLabelFont(132);
   frame_4ba1f60__38->GetZaxis()->SetLabelSize(0.06);
   frame_4ba1f60__38->GetZaxis()->SetTitleSize(0.072);
   frame_4ba1f60__38->GetZaxis()->SetTitleOffset(1.2);
   frame_4ba1f60__38->GetZaxis()->SetTitleFont(132);
   frame_4ba1f60__38->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"6 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.666 #leq BDT #leq 1.0}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_d0_run23->Modified();
   canvas_cut_d0_run23->cd();
   canvas_cut_d0_run23->SetSelected(canvas_cut_d0_run23);
}


==> figs/Fig4f.C <==
void SData_DALL_MagAll_CD0mumu_deltam_d0cut_Run2_bin3_paper()
{
//=========Macro generated from canvas: canvas_cut_deltam_run23/canvas_cut_deltam_run23
//=========  (Tue Dec 20 13:48:20 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_deltam_run23 = new TCanvas("canvas_cut_deltam_run23", "canvas_cut_deltam_run23",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_deltam_run23->SetHighLightColor(2);
   canvas_cut_deltam_run23->Range(137.6296,-56.35926,151.7037,295.8861);
   canvas_cut_deltam_run23->SetFillColor(0);
   canvas_cut_deltam_run23->SetBorderMode(0);
   canvas_cut_deltam_run23->SetBorderSize(2);
   canvas_cut_deltam_run23->SetTickx(1);
   canvas_cut_deltam_run23->SetTicky(1);
   canvas_cut_deltam_run23->SetLeftMargin(0.14);
   canvas_cut_deltam_run23->SetRightMargin(0.05);
   canvas_cut_deltam_run23->SetTopMargin(0.05);
   canvas_cut_deltam_run23->SetBottomMargin(0.16);
   canvas_cut_deltam_run23->SetFrameBorderMode(0);
   canvas_cut_deltam_run23->SetFrameBorderMode(0);
   
   TH1D *frame_461f030__39 = new TH1D("frame_461f030__39","",100,139.6,151);
   frame_461f030__39->SetBinContent(1,139.1369);
   frame_461f030__39->SetMaximum(278.2739);
   frame_461f030__39->SetEntries(1);
   frame_461f030__39->SetDirectory(0);
   frame_461f030__39->SetStats(0);
   frame_461f030__39->SetMarkerStyle(20);
   frame_461f030__39->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_461f030__39->GetXaxis()->SetLabelFont(132);
   frame_461f030__39->GetXaxis()->SetLabelOffset(0.01);
   frame_461f030__39->GetXaxis()->SetLabelSize(0.06);
   frame_461f030__39->GetXaxis()->SetTitleSize(0.072);
   frame_461f030__39->GetXaxis()->SetTitleOffset(0.95);
   frame_461f030__39->GetXaxis()->SetTitleFont(132);
   frame_461f030__39->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_461f030__39->GetYaxis()->SetLabelFont(132);
   frame_461f030__39->GetYaxis()->SetLabelOffset(0.01);
   frame_461f030__39->GetYaxis()->SetLabelSize(0.06);
   frame_461f030__39->GetYaxis()->SetTitleSize(0.072);
   frame_461f030__39->GetYaxis()->SetTitleOffset(0.95);
   frame_461f030__39->GetYaxis()->SetTitleFont(132);
   frame_461f030__39->GetZaxis()->SetLabelFont(132);
   frame_461f030__39->GetZaxis()->SetLabelSize(0.06);
   frame_461f030__39->GetZaxis()->SetTitleSize(0.072);
   frame_461f030__39->GetZaxis()->SetTitleOffset(1.2);
   frame_461f030__39->GetZaxis()->SetTitleFont(132);
   frame_461f030__39->Draw("FUNC");
   
   Double_t datadeltam_run2_fx3039[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run2_fy3039[60] = {
   5,
   16,
   18,
   18,
   18,
   15,
   30,
   33,
   29,
   27,
   24,
   30,
   30,
   35,
   22,
   24,
   36,
   48,
   43,
   47,
   39,
   41,
   47,
   57,
   48,
   43,
   51,
   53,
   72,
   106,
   121,
   118,
   76,
   48,
   56,
   53,
   56,
   61,
   68,
   52,
   65,
   60,
   81,
   54,
   46,
   61,
   69,
   54,
   68,
   66,
   60,
   81,
   54,
   83,
   71,
   66,
   60,
   76,
   70,
   63};
   Double_t datadeltam_run2_felx3039[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fely3039[60] = {
   2.159691,
   3.957801,
   4.202887,
   4.202887,
   4.202887,
   3.82938,
   5.446522,
   5.715302,
   5.353932,
   5.163771,
   4.864612,
   5.446522,
   5.446522,
   5.887675,
   4.654502,
   4.864612,
   5.971996,
   6.903979,
   6.531834,
   6.831172,
   6.218102,
   6.376898,
   6.831172,
   7.527619,
   6.903979,
   6.531834,
   7.117933,
   7.257065,
   8.465529,
   9.807764,
   10.51136,
   10.37428,
   8.698576,
   6.903979,
   7.4609,
   7.257065,
   7.4609,
   7.788779,
   8.225883,
   7.187836,
   8.041463,
   7.724317,
   8.981384,
   7.32564,
   6.757581,
   7.788779,
   8.286444,
   7.32564,
   8.225883,
   8.103403,
   7.724317,
   8.981384,
   7.32564,
   9.092044,
   8.406258,
   8.103403,
   7.724317,
   8.698576,
   8.346566,
   7.916129};
   Double_t datadeltam_run2_fehx3039[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fehy3039[60] = {
   3.382473,
   5.083066,
   5.321007,
   5.321007,
   5.321007,
   4.958738,
   6.538046,
   6.802567,
   6.44702,
   6.260244,
   5.966932,
   6.538046,
   6.538046,
   6.97241,
   5.761366,
   5.966932,
   7.055545,
   7.97633,
   7.608278,
   7.904289,
   7.298372,
   7.455185,
   7.904289,
   8.594007,
   7.97633,
   7.608278,
   8.188122,
   8.325916,
   9.524592,
   10.80776,
   11.51136,
   11.37428,
   9.756061,
   7.97633,
   8.527879,
   8.325916,
   8.527879,
   8.852952,
   9.28666,
   8.257346,
   9.103628,
   8.789023,
   10.03706,
   8.39385,
   7.831489,
   8.852952,
   9.346779,
   8.39385,
   9.28666,
   9.165094,
   8.789023,
   10.03706,
   8.39385,
   10.14705,
   9.465736,
   9.165094,
   8.789023,
   9.756061,
   9.406468,
   8.979274};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,datadeltam_run2_fx3039,datadeltam_run2_fy3039,datadeltam_run2_felx3039,datadeltam_run2_fehx3039,datadeltam_run2_fely3039,datadeltam_run2_fehy3039);
   grae->SetName("datadeltam_run2");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run23039 = new TH1F("Graph_datadeltam_run23039","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run23039->SetMinimum(2.556278);
   Graph_datadeltam_run23039->SetMaximum(145.4785);
   Graph_datadeltam_run23039->SetDirectory(0);
   Graph_datadeltam_run23039->SetStats(0);
   Graph_datadeltam_run23039->SetMarkerStyle(20);
   Graph_datadeltam_run23039->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run23039->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run23039->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23039->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23039->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23039->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23039->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run23039->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run23039->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23039->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23039->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23039->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23039->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run23039->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run23039->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23039->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23039->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run23039->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run23039);
   
   grae->Draw("p");
   
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx96[127] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.673,
   144.73,
   144.787,
   144.844,
   144.901,
   144.9295,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.129,
   145.186,
   145.243,
   145.2715,
   145.3,
   145.3285,
   145.357,
   145.3855,
   145.414,
   145.4425,
   145.471,
   145.4995,
   145.528,
   145.5565,
   145.585,
   145.642,
   145.699,
   145.756,
   145.813,
   145.8415,
   145.87,
   145.8985,
   145.927,
   145.984,
   146.041,
   146.098,
   146.155,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy96[127] = {
   1.143329,
   4.480102,
   7.501,
   10.24117,
   12.73183,
   15.00077,
   17.07266,
   18.96943,
   20.71059,
   22.31347,
   23.7935,
   25.16437,
   26.43827,
   27.62605,
   28.73735,
   29.78074,
   30.76389,
   31.69359,
   32.57592,
   33.41631,
   34.21962,
   34.99021,
   35.73201,
   36.44859,
   37.1432,
   37.81886,
   38.47841,
   39.12455,
   39.75998,
   40.3874,
   41.00969,
   41.63002,
   42.252,
   42.87997,
   43.51934,
   44.17712,
   44.86271,
   45.58907,
   46.37457,
   47.24588,
   48.24242,
   49.42371,
   50.88119,
   52.75778,
   55.28026,
   56.89003,
   58.81276,
   61.13005,
   63.94714,
   67.40361,
   69.43038,
   71.7002,
   74.23758,
   77.0187,
   80.04677,
   83.31985,
   90.54369,
   98.43854,
   106.4768,
   110.2975,
   113.8161,
   116.8926,
   119.3896,
   121.1854,
   122.1879,
   122.3464,
   121.6585,
   120.1706,
   117.9713,
   115.1806,
   111.9353,
   104.6367,
   97.06767,
   89.93061,
   83.61762,
   80.8245,
   78.31895,
   76.09425,
   74.1152,
   70.78583,
   68.1507,
   66.07004,
   64.43224,
   63.148,
   61.3703,
   60.32688,
   59.76047,
   59.50886,
   59.4686,
   59.57266,
   59.77693,
   60.0519,
   60.37748,
   60.73983,
   61.12923,
   61.53877,
   61.9635,
   62.3998,
   62.84498,
   63.29706,
   63.75453,
   64.21623,
   64.68127,
   65.14896,
   65.61877,
   66.09025,
   66.56307,
   67.03696,
   67.51169,
   67.98709,
   68.46303,
   68.93938,
   69.41605,
   69.89298,
   70.3701,
   70.84736,
   71.32474,
   71.80219,
   72.2797,
   72.75724,
   73.23481,
   73.71239,
   74.18998,
   74.66757,
   75.14515,
   75.62273,
   75.62273};
   TGraph *graph = new TGraph(127,fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx96,fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy96);
   graph->SetName("fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96 = new TH1F("Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96","Projection of fitmodel_br_bin_constr_run23",127,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->SetMinimum(1.028997);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->SetMaximum(134.4667);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->SetStats(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB96->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]96);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run13]_Range[full]_NormRange[full]_fx97[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.673,
   144.73,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.9438,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5422,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.8558,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run13]_Range[full]_NormRange[full]_fy97[147] = {
   0.01651958,
   0.01701832,
   0.01754312,
   0.01809593,
   0.01867893,
   0.01929447,
   0.0199452,
   0.020634,
   0.02136409,
   0.02213906,
   0.0229629,
   0.02384005,
   0.02477553,
   0.02577495,
   0.02684464,
   0.02799179,
   0.02922454,
   0.03055218,
   0.03198534,
   0.03353624,
   0.035219,
   0.03705,
   0.03904832,
   0.04123637,
   0.04364056,
   0.04629227,
   0.04922901,
   0.05249595,
   0.05614796,
   0.06025228,
   0.06489209,
   0.07017145,
   0.07622206,
   0.08321287,
   0.09136382,
   0.1009661,
   0.1124126,
   0.1262452,
   0.1432305,
   0.1644854,
   0.191696,
   0.2275188,
   0.2763659,
   0.3460734,
   0.4518417,
   0.5273246,
   0.6269632,
   0.7632907,
   0.8515938,
   0.9587135,
   1.090842,
   1.257076,
   1.471292,
   1.602834,
   1.755619,
   2.122573,
   2.538293,
   2.999181,
   3.501428,
   4.038959,
   4.603366,
   5.768098,
   6.341381,
   6.888374,
   7.393181,
   7.840209,
   8.037463,
   8.214965,
   8.371203,
   8.504827,
   8.614667,
   8.699754,
   8.759329,
   8.792861,
   8.800046,
   8.780821,
   8.735358,
   8.664066,
   8.567581,
   8.44676,
   8.302664,
   8.136549,
   7.949841,
   7.74412,
   7.282585,
   6.766761,
   6.212377,
   5.050762,
   4.472796,
   3.913659,
   3.383518,
   2.890253,
   2.439896,
   2.244623,
   2.074757,
   1.794416,
   1.573421,
   1.395405,
   1.249408,
   1.127832,
   1.025264,
   0.8623322,
   0.7393394,
   0.6436945,
   0.5056071,
   0.4116193,
   0.3441169,
   0.2936337,
   0.2546655,
   0.2238124,
   0.1988698,
   0.1783512,
   0.1612206,
   0.1467359,
   0.1343527,
   0.1236633,
   0.114357,
   0.1061929,
   0.0989819,
   0.09257359,
   0.08684686,
   0.08170327,
   0.07706204,
   0.07285631,
   0.06903032,
   0.06553721,
   0.06233733,
   0.05939696,
   0.05668723,
   0.05418329,
   0.05186366,
   0.04970967,
   0.04770504,
   0.04583548,
   0.04408844,
   0.04245284,
   0.04091885,
   0.03947776,
   0.03812177,
   0.03684393,
   0.03563801,
   0.03449839,
   0.03342002,
   0.03239833,
   0.03142919,
   0.03050885,
   0.03050885};
   graph = new TGraph(147,fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run13]_Range[full]_NormRange[full]_fx97,fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run13]_Range[full]_NormRange[full]_fy97);
   graph->SetName("fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run13]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97 = new TH1F("Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97","Projection of fitmodel_br_bin_constr_run23",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->SetMinimum(0.01486763);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->SetMaximum(9.678398);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->SetStats(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB97->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run13]_Range[full]_NormRange[full]97);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run13]_Range[full]_NormRange[full]_fx98[102] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.958,
   145.072,
   145.186,
   145.3,
   145.414,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run13]_Range[full]_NormRange[full]_fy98[102] = {
   0.9280337,
   4.237814,
   7.233401,
   9.949726,
   12.41783,
   14.66532,
   16.71671,
   18.59381,
   20.316,
   21.90049,
   23.36259,
   24.71591,
   25.97255,
   27.14325,
   28.23757,
   29.26399,
   30.23007,
   31.14252,
   32.00729,
   32.82969,
   33.61443,
   34.36569,
   35.0872,
   35.78227,
   36.45383,
   37.1045,
   37.73659,
   38.35219,
   38.95311,
   39.54099,
   40.11729,
   40.68328,
   41.24012,
   41.78881,
   42.33028,
   42.86531,
   43.39464,
   43.91888,
   44.43861,
   44.95432,
   45.46647,
   45.97545,
   46.48161,
   46.98527,
   47.4867,
   47.98615,
   48.48385,
   48.97998,
   49.47472,
   49.96823,
   50.46064,
   50.95207,
   51.44264,
   51.93243,
   52.42154,
   52.91005,
   53.39801,
   53.88549,
   54.37254,
   54.85921,
   55.34555,
   55.83159,
   56.31735,
   56.80288,
   57.2882,
   57.77334,
   58.2583,
   58.74312,
   59.22781,
   59.71238,
   60.19685,
   60.68122,
   61.16551,
   61.64973,
   62.13388,
   62.61798,
   63.10202,
   63.58602,
   64.06998,
   64.5539,
   65.0378,
   65.52166,
   66.00549,
   66.48931,
   66.9731,
   67.45688,
   67.94064,
   68.42439,
   68.90812,
   69.39185,
   69.87556,
   70.35927,
   70.84296,
   71.32665,
   71.81034,
   72.29402,
   72.77769,
   73.26136,
   73.74503,
   74.22869,
   74.71235,
   74.71235};
   graph = new TGraph(102,fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run13]_Range[full]_NormRange[full]_fx98,fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run13]_Range[full]_NormRange[full]_fy98);
   graph->SetName("fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run13]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98 = new TH1F("Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98","Projection of fitmodel_br_bin_constr_run23",102,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->SetMinimum(0.8352304);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->SetMaximum(82.09078);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->SetStats(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB98->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run13]_Range[full]_NormRange[full]98);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run13]_Range[full]_NormRange[full]_fx99[144] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.787,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.243,
   145.2715,
   145.3,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run13]_Range[full]_NormRange[full]_fy99[144] = {
   0.1931476,
   0.2000038,
   0.2070165,
   0.2141878,
   0.2215207,
   0.2290186,
   0.2366862,
   0.2445291,
   0.2525546,
   0.2607718,
   0.2691919,
   0.2778292,
   0.2867014,
   0.2958307,
   0.3052446,
   0.3149774,
   0.3250718,
   0.3355813,
   0.3465723,
   0.3581283,
   0.3703537,
   0.3833798,
   0.3973726,
   0.4125419,
   0.4291552,
   0.4475543,
   0.4681788,
   0.4915971,
   0.5185499,
   0.5500081,
   0.5872553,
   0.6320023,
   0.6865504,
   0.754025,
   0.8387162,
   0.9465798,
   1.085984,
   1.268843,
   1.51235,
   1.841687,
   2.294302,
   2.926748,
   3.825743,
   5.126026,
   5.988598,
   7.038791,
   8.321987,
   9.8945,
   11.82535,
   14.19733,
   15.57824,
   17.10614,
   18.79416,
   20.65521,
   22.70126,
   24.94236,
   27.38531,
   30.03197,
   32.87707,
   35.90568,
   42.38783,
   49.05798,
   52.25013,
   55.19788,
   57.77587,
   58.88685,
   59.8593,
   60.67976,
   61.33648,
   61.81974,
   62.12223,
   62.2393,
   62.16916,
   61.9129,
   61.47447,
   60.86055,
   60.0803,
   59.14501,
   58.06775,
   55.54595,
   52.63881,
   49.47223,
   46.16365,
   39.50957,
   36.31055,
   33.26313,
   30.39657,
   27.7272,
   25.26133,
   22.99785,
   20.93045,
   19.0494,
   17.34292,
   15.79818,
   14.40202,
   13.14149,
   10.97823,
   9.218067,
   7.784284,
   6.613628,
   5.654811,
   4.866642,
   4.216203,
   3.228773,
   2.539743,
   2.05109,
   1.699132,
   1.441885,
   1.251236,
   1.108065,
   0.9991776,
   0.9153369,
   0.8499907,
   0.7984329,
   0.7572438,
   0.7239116,
   0.6965725,
   0.6738306,
   0.6546313,
   0.6381713,
   0.6238347,
   0.6111455,
   0.5997341,
   0.5893114,
   0.579651,
   0.5705742,
   0.5619398,
   0.553636,
   0.5455741,
   0.537684,
   0.5299099,
   0.522208,
   0.5145438,
   0.5068907,
   0.4992282,
   0.4915407,
   0.4838171,
   0.4760496,
   0.4682331,
   0.4603649,
   0.4524444,
   0.4444724,
   0.4364509,
   0.4364509};
   graph = new TGraph(144,fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run13]_Range[full]_NormRange[full]_fx99,fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run13]_Range[full]_NormRange[full]_fy99);
   graph->SetName("fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run13]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99 = new TH1F("Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99","Projection of fitmodel_br_bin_constr_run23",144,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->SetMinimum(0.1738329);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->SetMaximum(68.44392);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->SetStats(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB99->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run13]_Range[full]_NormRange[full]99);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run13]_Range[full]_NormRange[full]_fx100[127] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   142.963,
   143.02,
   143.077,
   143.134,
   143.191,
   143.248,
   143.305,
   143.362,
   143.419,
   143.476,
   143.533,
   143.59,
   143.704,
   143.818,
   143.932,
   143.989,
   144.046,
   144.103,
   144.16,
   144.217,
   144.274,
   144.331,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.73,
   144.844,
   144.958,
   145.015,
   145.072,
   145.129,
   145.186,
   145.243,
   145.3,
   145.357,
   145.414,
   145.471,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.041,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.497,
   146.554,
   146.611,
   146.668,
   146.725,
   146.782,
   146.839,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run13]_Range[full]_NormRange[full]_fy100[127] = {
   0.0001236005,
   0.000127964,
   0.0001324071,
   0.0001369274,
   0.0001415224,
   0.0001461894,
   0.0001509255,
   0.0001557273,
   0.0001605917,
   0.000165515,
   0.0001704936,
   0.0001755241,
   0.0001806037,
   0.0001857316,
   0.0001909121,
   0.0001961618,
   0.0002015242,
   0.0002071016,
   0.0002131162,
   0.0002200257,
   0.0002287292,
   0.0002409143,
   0.0002596084,
   0.0002899977,
   0.0003405533,
   0.0004244394,
   0.0005610605,
   0.000777434,
   0.001108876,
   0.001598318,
   0.00191716,
   0.002293538,
   0.002733295,
   0.003241746,
   0.003823374,
   0.004481488,
   0.005217892,
   0.006032543,
   0.006923258,
   0.007885463,
   0.008912023,
   0.009993172,
   0.01226741,
   0.01458239,
   0.01678675,
   0.01779781,
   0.01872294,
   0.0195454,
   0.0202511,
   0.02082921,
   0.02127271,
   0.02157875,
   0.02174882,
   0.02178875,
   0.02170851,
   0.02152178,
   0.02124541,
   0.02050267,
   0.01964988,
   0.01885664,
   0.01852923,
   0.01826817,
   0.01808483,
   0.01798729,
   0.01798025,
   0.01806505,
   0.01823991,
   0.01850018,
   0.01883864,
   0.01924597,
   0.02022174,
   0.02132627,
   0.02245077,
   0.02348996,
   0.02394774,
   0.02435046,
   0.02468923,
   0.0249565,
   0.0251461,
   0.02525325,
   0.02527458,
   0.02520808,
   0.02505313,
   0.02481035,
   0.02448159,
   0.02406984,
   0.02357908,
   0.02301425,
   0.02238106,
   0.0216859,
   0.02013785,
   0.01842974,
   0.01662365,
   0.01478023,
   0.0129553,
   0.01119728,
   0.009545405,
   0.008028816,
   0.006666514,
   0.005467983,
   0.004434357,
   0.003559938,
   0.002833869,
   0.002241804,
   0.001767438,
   0.001393819,
   0.001104383,
   0.000883702,
   0.0007179624,
   0.0005952133,
   0.0005054239,
   0.0004404057,
   0.0003936443,
   0.0003600811,
   0.0003358779,
   0.000318186,
   0.0003049365,
   0.0002946574,
   0.0002863236,
   0.0002792349,
   0.0002729235,
   0.0002670833,
   0.0002615184,
   0.0002561068,
   0.0002507749,
   0.00024548,
   0.00024548};
   graph = new TGraph(127,fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run13]_Range[full]_NormRange[full]_fx100,fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run13]_Range[full]_NormRange[full]_fy100);
   graph->SetName("fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run13]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100 = new TH1F("Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100","Projection of fitmodel_br_bin_constr_run23",127,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->SetMinimum(0.0001112404);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->SetMaximum(0.02778967);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->SetStats(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRSignalD0cB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB100->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run23_Int[D0_M|SignalD0]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run13]_Range[full]_NormRange[full]100);
   
   graph->Draw("l");
   
   Double_t datadeltam_run2_fx3040[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run2_fy3040[60] = {
   5,
   16,
   18,
   18,
   18,
   15,
   30,
   33,
   29,
   27,
   24,
   30,
   30,
   35,
   22,
   24,
   36,
   48,
   43,
   47,
   39,
   41,
   47,
   57,
   48,
   43,
   51,
   53,
   72,
   106,
   121,
   118,
   76,
   48,
   56,
   53,
   56,
   61,
   68,
   52,
   65,
   60,
   81,
   54,
   46,
   61,
   69,
   54,
   68,
   66,
   60,
   81,
   54,
   83,
   71,
   66,
   60,
   76,
   70,
   63};
   Double_t datadeltam_run2_felx3040[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fely3040[60] = {
   2.159691,
   3.957801,
   4.202887,
   4.202887,
   4.202887,
   3.82938,
   5.446522,
   5.715302,
   5.353932,
   5.163771,
   4.864612,
   5.446522,
   5.446522,
   5.887675,
   4.654502,
   4.864612,
   5.971996,
   6.903979,
   6.531834,
   6.831172,
   6.218102,
   6.376898,
   6.831172,
   7.527619,
   6.903979,
   6.531834,
   7.117933,
   7.257065,
   8.465529,
   9.807764,
   10.51136,
   10.37428,
   8.698576,
   6.903979,
   7.4609,
   7.257065,
   7.4609,
   7.788779,
   8.225883,
   7.187836,
   8.041463,
   7.724317,
   8.981384,
   7.32564,
   6.757581,
   7.788779,
   8.286444,
   7.32564,
   8.225883,
   8.103403,
   7.724317,
   8.981384,
   7.32564,
   9.092044,
   8.406258,
   8.103403,
   7.724317,
   8.698576,
   8.346566,
   7.916129};
   Double_t datadeltam_run2_fehx3040[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fehy3040[60] = {
   3.382473,
   5.083066,
   5.321007,
   5.321007,
   5.321007,
   4.958738,
   6.538046,
   6.802567,
   6.44702,
   6.260244,
   5.966932,
   6.538046,
   6.538046,
   6.97241,
   5.761366,
   5.966932,
   7.055545,
   7.97633,
   7.608278,
   7.904289,
   7.298372,
   7.455185,
   7.904289,
   8.594007,
   7.97633,
   7.608278,
   8.188122,
   8.325916,
   9.524592,
   10.80776,
   11.51136,
   11.37428,
   9.756061,
   7.97633,
   8.527879,
   8.325916,
   8.527879,
   8.852952,
   9.28666,
   8.257346,
   9.103628,
   8.789023,
   10.03706,
   8.39385,
   7.831489,
   8.852952,
   9.346779,
   8.39385,
   9.28666,
   9.165094,
   8.789023,
   10.03706,
   8.39385,
   10.14705,
   9.465736,
   9.165094,
   8.789023,
   9.756061,
   9.406468,
   8.979274};
   grae = new TGraphAsymmErrors(60,datadeltam_run2_fx3040,datadeltam_run2_fy3040,datadeltam_run2_felx3040,datadeltam_run2_fehx3040,datadeltam_run2_fely3040,datadeltam_run2_fehy3040);
   grae->SetName("datadeltam_run2");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run23040 = new TH1F("Graph_datadeltam_run23040","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run23040->SetMinimum(2.556278);
   Graph_datadeltam_run23040->SetMaximum(145.4785);
   Graph_datadeltam_run23040->SetDirectory(0);
   Graph_datadeltam_run23040->SetStats(0);
   Graph_datadeltam_run23040->SetMarkerStyle(20);
   Graph_datadeltam_run23040->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run23040->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run23040->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23040->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23040->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23040->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23040->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run23040->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run23040->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23040->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23040->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23040->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23040->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run23040->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run23040->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23040->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23040->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run23040->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run23040);
   
   grae->Draw("p");
   
   TH1D *frame_461f030__40 = new TH1D("frame_461f030__40","",100,139.6,151);
   frame_461f030__40->SetBinContent(1,139.1369);
   frame_461f030__40->SetMaximum(278.2739);
   frame_461f030__40->SetEntries(1);
   frame_461f030__40->SetDirectory(0);
   frame_461f030__40->SetStats(0);
   frame_461f030__40->SetMarkerStyle(20);
   frame_461f030__40->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_461f030__40->GetXaxis()->SetLabelFont(132);
   frame_461f030__40->GetXaxis()->SetLabelOffset(0.01);
   frame_461f030__40->GetXaxis()->SetLabelSize(0.06);
   frame_461f030__40->GetXaxis()->SetTitleSize(0.072);
   frame_461f030__40->GetXaxis()->SetTitleOffset(0.95);
   frame_461f030__40->GetXaxis()->SetTitleFont(132);
   frame_461f030__40->GetYaxis()->SetTitle("Candidates / ( 0.1 MeV/#it{c}^{2} )");
   frame_461f030__40->GetYaxis()->SetLabelFont(132);
   frame_461f030__40->GetYaxis()->SetLabelOffset(0.01);
   frame_461f030__40->GetYaxis()->SetLabelSize(0.06);
   frame_461f030__40->GetYaxis()->SetTitleSize(0.072);
   frame_461f030__40->GetYaxis()->SetTitleOffset(0.95);
   frame_461f030__40->GetYaxis()->SetTitleFont(132);
   frame_461f030__40->GetZaxis()->SetLabelFont(132);
   frame_461f030__40->GetZaxis()->SetLabelSize(0.06);
   frame_461f030__40->GetZaxis()->SetTitleSize(0.072);
   frame_461f030__40->GetZaxis()->SetTitleOffset(1.2);
   frame_461f030__40->GetZaxis()->SetTitleFont(132);
   frame_461f030__40->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"6 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.666 #leq BDT #leq 1.0}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_deltam_run23->Modified();
   canvas_cut_deltam_run23->cd();
   canvas_cut_deltam_run23->SetSelected(canvas_cut_deltam_run23);
}


==> figs/Fig5a.C <==
void SData_DALL_MagAll_CD0mumu_d0mass_Run1_bin1_paper()
{
//=========Macro generated from canvas: canvas_cut_d0_run11/canvas_cut_d0_run11
//=========  (Tue Dec 20 13:48:17 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_d0_run11 = new TCanvas("canvas_cut_d0_run11", "canvas_cut_d0_run11",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_d0_run11->SetHighLightColor(2);
   canvas_cut_d0_run11->Range(1716.049,-83.80307,2172.84,439.9661);
   canvas_cut_d0_run11->SetFillColor(0);
   canvas_cut_d0_run11->SetBorderMode(0);
   canvas_cut_d0_run11->SetBorderSize(2);
   canvas_cut_d0_run11->SetTickx(1);
   canvas_cut_d0_run11->SetTicky(1);
   canvas_cut_d0_run11->SetLeftMargin(0.14);
   canvas_cut_d0_run11->SetRightMargin(0.05);
   canvas_cut_d0_run11->SetTopMargin(0.05);
   canvas_cut_d0_run11->SetBottomMargin(0.16);
   canvas_cut_d0_run11->SetFrameBorderMode(0);
   canvas_cut_d0_run11->SetFrameBorderMode(0);
   
   TH1D *frame_4c12270__9 = new TH1D("frame_4c12270__9","",100,1780,2150);
   frame_4c12270__9->SetBinContent(1,206.8888);
   frame_4c12270__9->SetMaximum(413.7777);
   frame_4c12270__9->SetEntries(1);
   frame_4c12270__9->SetDirectory(0);
   frame_4c12270__9->SetStats(0);
   frame_4c12270__9->SetMarkerStyle(20);
   frame_4c12270__9->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_4c12270__9->GetXaxis()->SetLabelFont(132);
   frame_4c12270__9->GetXaxis()->SetLabelOffset(0.01);
   frame_4c12270__9->GetXaxis()->SetLabelSize(0.06);
   frame_4c12270__9->GetXaxis()->SetTitleSize(0.072);
   frame_4c12270__9->GetXaxis()->SetTitleOffset(0.95);
   frame_4c12270__9->GetXaxis()->SetTitleFont(132);
   frame_4c12270__9->GetYaxis()->SetTitle("Candidates / ( 5.00 MeV/#it{c}^{2} )");
   frame_4c12270__9->GetYaxis()->SetLabelFont(132);
   frame_4c12270__9->GetYaxis()->SetLabelOffset(0.01);
   frame_4c12270__9->GetYaxis()->SetLabelSize(0.06);
   frame_4c12270__9->GetYaxis()->SetTitleSize(0.072);
   frame_4c12270__9->GetYaxis()->SetTitleOffset(0.95);
   frame_4c12270__9->GetYaxis()->SetTitleFont(132);
   frame_4c12270__9->GetZaxis()->SetLabelFont(132);
   frame_4c12270__9->GetZaxis()->SetLabelSize(0.06);
   frame_4c12270__9->GetZaxis()->SetTitleSize(0.072);
   frame_4c12270__9->GetZaxis()->SetTitleOffset(1.2);
   frame_4c12270__9->GetZaxis()->SetTitleFont(132);
   frame_4c12270__9->Draw("FUNC");
   
   Double_t datad0_run1_fx3009[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run1_fy3009[74] = {
   145,
   143,
   150,
   149,
   158,
   165,
   155,
   134,
   167,
   136,
   149,
   138,
   159,
   171,
   170,
   147,
   150,
   140,
   175,
   147,
   159,
   149,
   167,
   171,
   177,
   179,
   153,
   161,
   161,
   161,
   164,
   169,
   155,
   144,
   183,
   170,
   145,
   183,
   168,
   150,
   143,
   141,
   173,
   146,
   153,
   166,
   177,
   154,
   180,
   157,
   137,
   154,
   150,
   155,
   181,
   156,
   167,
   149,
   182,
   155,
   139,
   160,
   155,
   166,
   161,
   163,
   156,
   164,
   144,
   155,
   155,
   148,
   156,
   161};
   Double_t datad0_run1_felx3009[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fely3009[74] = {
   11.55197,
   11.46871,
   11.75765,
   11.71679,
   12.07975,
   12.35496,
   11.95994,
   11.08663,
   12.43252,
   11.17262,
   11.71679,
   11.25798,
   12.11943,
   12.58625,
   12.54799,
   11.63466,
   11.75765,
   11.34272,
   12.7382,
   11.63466,
   12.11943,
   11.71679,
   12.43252,
   12.58625,
   12.81353,
   12.88843,
   11.87942,
   12.19843,
   12.19843,
   12.19843,
   12.31601,
   12.50961,
   11.95994,
   11.51041,
   13.03699,
   12.54799,
   11.55197,
   13.03699,
   12.47112,
   11.75765,
   11.46871,
   11.38486,
   12.66245,
   11.59339,
   11.87942,
   12.3938,
   12.81353,
   11.91974,
   12.92572,
   12.03994,
   11.21537,
   11.91974,
   11.75765,
   11.95994,
   12.96291,
   12,
   12.43252,
   11.71679,
   13,
   11.95994,
   11.30042,
   12.15899,
   11.95994,
   12.3938,
   12.19843,
   12.27693,
   12,
   12.31601,
   11.51041,
   11.95994,
   11.95994,
   11.6758,
   12,
   12.19843};
   Double_t datad0_run1_fehx3009[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fehy3009[74] = {
   12.55197,
   12.46871,
   12.75765,
   12.71679,
   13.07975,
   13.35496,
   12.95994,
   12.08663,
   13.43252,
   12.17262,
   12.71679,
   12.25798,
   13.11943,
   13.58625,
   13.54799,
   12.63466,
   12.75765,
   12.34272,
   13.7382,
   12.63466,
   13.11943,
   12.71679,
   13.43252,
   13.58625,
   13.81353,
   13.88843,
   12.87942,
   13.19843,
   13.19843,
   13.19843,
   13.31601,
   13.50961,
   12.95994,
   12.51041,
   14.03699,
   13.54799,
   12.55197,
   14.03699,
   13.47112,
   12.75765,
   12.46871,
   12.38486,
   13.66245,
   12.59339,
   12.87942,
   13.3938,
   13.81353,
   12.91974,
   13.92572,
   13.03994,
   12.21537,
   12.91974,
   12.75765,
   12.95994,
   13.96291,
   13,
   13.43252,
   12.71679,
   14,
   12.95994,
   12.30042,
   13.15899,
   12.95994,
   13.3938,
   13.19843,
   13.27693,
   13,
   13.31601,
   12.51041,
   12.95994,
   12.95994,
   12.6758,
   13,
   13.19843};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(74,datad0_run1_fx3009,datad0_run1_fy3009,datad0_run1_felx3009,datad0_run1_fehx3009,datad0_run1_fely3009,datad0_run1_fehy3009);
   grae->SetName("datad0_run1");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run13009 = new TH1F("Graph_datad0_run13009","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run13009->SetMinimum(115.501);
   Graph_datad0_run13009->SetMaximum(204.4493);
   Graph_datad0_run13009->SetDirectory(0);
   Graph_datad0_run13009->SetStats(0);
   Graph_datad0_run13009->SetMarkerStyle(20);
   Graph_datad0_run13009->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run13009->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run13009->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13009->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run13009->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run13009->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13009->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run13009->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run13009->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13009->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run13009->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run13009->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13009->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run13009->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run13009->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run13009->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run13009->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run13009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run13009);
   
   grae->Draw("p");
   
   Double_t totalpdf_fx21[138] = {
   1780,
   1781.85,
   1782.775,
   1783.7,
   1784.625,
   1785.55,
   1786.475,
   1787.4,
   1788.325,
   1789.25,
   1790.175,
   1791.1,
   1792.025,
   1792.95,
   1793.875,
   1794.8,
   1795.725,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1804.05,
   1805.9,
   1807.75,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1841.05,
   1842.9,
   1844.75,
   1846.6,
   1848.45,
   1850.3,
   1851.225,
   1852.15,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1868.8,
   1870.65,
   1872.5,
   1874.35,
   1876.2,
   1878.05,
   1879.9,
   1881.75,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t totalpdf_fy21[138] = {
   161.3843,
   160.251,
   159.6888,
   159.1462,
   158.633,
   158.1562,
   157.72,
   157.3264,
   156.9751,
   156.6645,
   156.3921,
   156.1548,
   155.9491,
   155.7718,
   155.6194,
   155.4891,
   155.3781,
   155.2839,
   155.1377,
   155.0363,
   154.969,
   154.9281,
   154.9077,
   154.9037,
   154.9129,
   154.9631,
   155.0476,
   155.1622,
   155.3067,
   155.4842,
   155.7008,
   155.8265,
   155.9657,
   156.1202,
   156.2922,
   156.4841,
   156.6989,
   156.9402,
   157.2124,
   157.5211,
   157.8643,
   158.0217,
   158.16,
   158.2772,
   158.3715,
   158.4397,
   158.4805,
   158.4938,
   158.4798,
   158.4398,
   158.3755,
   158.2889,
   158.1828,
   158.06,
   157.9238,
   157.6234,
   156.9968,
   156.712,
   156.4657,
   156.2658,
   156.1141,
   156.0092,
   155.9494,
   155.9222,
   155.9167,
   155.9432,
   155.9935,
   156.0533,
   156.117,
   156.1826,
   156.2491,
   156.3162,
   156.3836,
   156.4512,
   156.5189,
   156.5868,
   156.6548,
   156.7228,
   156.7908,
   156.8589,
   156.9271,
   156.9953,
   157.0635,
   157.1318,
   157.2001,
   157.2684,
   157.3368,
   157.4052,
   157.4736,
   157.542,
   157.6105,
   157.6791,
   157.7476,
   157.8162,
   157.8848,
   157.9535,
   158.0222,
   158.0909,
   158.1596,
   158.2284,
   158.2972,
   158.3661,
   158.4349,
   158.5038,
   158.5728,
   158.6417,
   158.7107,
   158.7797,
   158.8488,
   158.9178,
   158.987,
   159.0561,
   159.1253,
   159.1945,
   159.2637,
   159.333,
   159.4023,
   159.4716,
   159.5409,
   159.6103,
   159.6797,
   159.7492,
   159.8186,
   159.8881,
   159.9577,
   160.0272,
   160.0968,
   160.1665,
   160.2361,
   160.3058,
   160.3755,
   160.4453,
   160.5151,
   160.5849,
   160.6547,
   160.7246,
   160.7945,
   160.7945};
   TGraph *graph = new TGraph(138,totalpdf_fx21,totalpdf_fy21);
   graph->SetName("totalpdf");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run11");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totalpdf21 = new TH1F("Graph_totalpdf21","Projection of fitmodel_br_bin_constr_run11",138,1743,2187);
   Graph_totalpdf21->SetMinimum(154.2556);
   Graph_totalpdf21->SetMaximum(162.0323);
   Graph_totalpdf21->SetDirectory(0);
   Graph_totalpdf21->SetStats(0);
   Graph_totalpdf21->SetMarkerStyle(20);
   Graph_totalpdf21->GetXaxis()->SetNdivisions(505);
   Graph_totalpdf21->GetXaxis()->SetLabelFont(132);
   Graph_totalpdf21->GetXaxis()->SetLabelOffset(0.01);
   Graph_totalpdf21->GetXaxis()->SetLabelSize(0.06);
   Graph_totalpdf21->GetXaxis()->SetTitleSize(0.072);
   Graph_totalpdf21->GetXaxis()->SetTitleOffset(0.95);
   Graph_totalpdf21->GetXaxis()->SetTitleFont(132);
   Graph_totalpdf21->GetYaxis()->SetLabelFont(132);
   Graph_totalpdf21->GetYaxis()->SetLabelOffset(0.01);
   Graph_totalpdf21->GetYaxis()->SetLabelSize(0.06);
   Graph_totalpdf21->GetYaxis()->SetTitleSize(0.072);
   Graph_totalpdf21->GetYaxis()->SetTitleOffset(0.95);
   Graph_totalpdf21->GetYaxis()->SetTitleFont(132);
   Graph_totalpdf21->GetZaxis()->SetLabelFont(132);
   Graph_totalpdf21->GetZaxis()->SetLabelSize(0.06);
   Graph_totalpdf21->GetZaxis()->SetTitleSize(0.072);
   Graph_totalpdf21->GetZaxis()->SetTitleOffset(1.2);
   Graph_totalpdf21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totalpdf21);
   
   graph->Draw("l");
   
   Double_t signal_fx22[148] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1841.05,
   1842.9,
   1844.75,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1859.55,
   1860.475,
   1861.4,
   1861.863,
   1862.325,
   1862.787,
   1863.25,
   1863.713,
   1864.175,
   1864.637,
   1865.1,
   1865.562,
   1866.025,
   1866.487,
   1866.95,
   1867.412,
   1867.875,
   1868.338,
   1868.8,
   1869.262,
   1869.725,
   1870.188,
   1870.65,
   1871.575,
   1872.5,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1877.588,
   1878.05,
   1878.513,
   1878.975,
   1879.9,
   1880.825,
   1881.75,
   1882.675,
   1883.6,
   1884.525,
   1885.45,
   1887.3,
   1889.15,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t signal_fy22[148] = {
   5.304859e-05,
   6.706477e-05,
   8.553138e-05,
   0.0001101193,
   0.000143232,
   0.0001883781,
   0.0002507599,
   0.0003382245,
   0.0004628325,
   0.000643503,
   0.0009105911,
   0.001314031,
   0.001938277,
   0.002930667,
   0.004557406,
   0.007318962,
   0.01220005,
   0.01600376,
   0.02124313,
   0.02856401,
   0.03895463,
   0.04575305,
   0.05395776,
   0.06390768,
   0.07603562,
   0.09089794,
   0.1092147,
   0.1199513,
   0.1319244,
   0.159653,
   0.1907197,
   0.2245504,
   0.2605746,
   0.2980234,
   0.3732386,
   0.4086999,
   0.4410852,
   0.4557418,
   0.4691809,
   0.4812677,
   0.4918788,
   0.500904,
   0.5082482,
   0.5138332,
   0.5175991,
   0.5195051,
   0.5195305,
   0.5176752,
   0.5139591,
   0.5084226,
   0.501125,
   0.492144,
   0.4815744,
   0.4695259,
   0.4561217,
   0.4414961,
   0.4257924,
   0.3917555,
   0.3552485,
   0.2796831,
   0.2428192,
   0.2077782,
   0.1752333,
   0.1602452,
   0.1466224,
   0.1342516,
   0.1230091,
   0.1034788,
   0.08727847,
   0.07380233,
   0.06256157,
   0.05316044,
   0.04527756,
   0.03865113,
   0.02835088,
   0.02096985,
   0.01563357,
   0.008883785,
   0.005187187,
   0.003104404,
   0.001900193,
   0.001187324,
   0.0007560861,
   0.0004899662,
   0.0003226913,
   0.0002157394,
   0.0001462649,
   0.0001004643,
   6.98518e-05,
   4.912519e-05,
   3.492123e-05,
   2.507597e-05,
   1.817847e-05,
   1.329711e-05,
   9.809483e-06,
   7.295051e-06,
   5.466685e-06,
   4.126358e-06,
   3.136191e-06,
   2.399319e-06,
   1.847098e-06,
   1.430489e-06,
   1.114181e-06,
   8.725614e-07,
   6.869161e-07,
   5.434807e-07,
   4.320642e-07,
   3.450742e-07,
   2.768203e-07,
   2.230132e-07,
   1.804016e-07,
   1.46508e-07,
   1.194349e-07,
   9.772158e-08,
   8.023864e-08,
   6.61085e-08,
   5.464637e-08,
   4.53156e-08,
   3.769392e-08,
   3.144767e-08,
   2.631227e-08,
   2.207707e-08,
   1.857378e-08,
   1.566749e-08,
   1.324965e-08,
   1.123267e-08,
   9.545608e-09,
   8.130862e-09,
   6.9415e-09,
   5.939179e-09,
   5.092483e-09,
   4.3756e-09,
   3.767267e-09,
   3.24992e-09,
   2.809014e-09,
   2.432478e-09,
   2.110265e-09,
   1.833995e-09,
   1.596664e-09,
   1.392401e-09,
   1.216278e-09,
   1.064149e-09,
   9.32515e-10,
   8.184225e-10,
   7.193697e-10,
   6.332347e-10,
   5.582141e-10,
   5.582141e-10};
   graph = new TGraph(148,signal_fx22,signal_fy22);
   graph->SetName("signal");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run11");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal22 = new TH1F("Graph_signal22","Projection of fitmodel_br_bin_constr_run11",148,1743,2187);
   Graph_signal22->SetMinimum(5.023927e-10);
   Graph_signal22->SetMaximum(0.5714836);
   Graph_signal22->SetDirectory(0);
   Graph_signal22->SetStats(0);
   Graph_signal22->SetMarkerStyle(20);
   Graph_signal22->GetXaxis()->SetNdivisions(505);
   Graph_signal22->GetXaxis()->SetLabelFont(132);
   Graph_signal22->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal22->GetXaxis()->SetLabelSize(0.06);
   Graph_signal22->GetXaxis()->SetTitleSize(0.072);
   Graph_signal22->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal22->GetXaxis()->SetTitleFont(132);
   Graph_signal22->GetYaxis()->SetLabelFont(132);
   Graph_signal22->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal22->GetYaxis()->SetLabelSize(0.06);
   Graph_signal22->GetYaxis()->SetTitleSize(0.072);
   Graph_signal22->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal22->GetYaxis()->SetTitleFont(132);
   Graph_signal22->GetZaxis()->SetLabelFont(132);
   Graph_signal22->GetZaxis()->SetLabelSize(0.06);
   Graph_signal22->GetZaxis()->SetTitleSize(0.072);
   Graph_signal22->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal22->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal22);
   
   graph->Draw("l");
   
   Double_t comb_fx23[102] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t comb_fy23[102] = {
   153.9528,
   154.0197,
   154.0867,
   154.1537,
   154.2208,
   154.2878,
   154.3549,
   154.4221,
   154.4892,
   154.5564,
   154.6236,
   154.6909,
   154.7582,
   154.8255,
   154.8928,
   154.9602,
   155.0276,
   155.095,
   155.1624,
   155.2299,
   155.2974,
   155.365,
   155.4325,
   155.5001,
   155.5678,
   155.6354,
   155.7031,
   155.7708,
   155.8386,
   155.9063,
   155.9741,
   156.042,
   156.1098,
   156.1777,
   156.2457,
   156.3136,
   156.3816,
   156.4496,
   156.5176,
   156.5857,
   156.6538,
   156.7219,
   156.7901,
   156.8583,
   156.9265,
   156.9947,
   157.063,
   157.1313,
   157.1997,
   157.268,
   157.3364,
   157.4049,
   157.4733,
   157.5418,
   157.6103,
   157.6789,
   157.7474,
   157.816,
   157.8847,
   157.9533,
   158.022,
   158.0908,
   158.1595,
   158.2283,
   158.2971,
   158.366,
   158.4348,
   158.5037,
   158.5727,
   158.6416,
   158.7106,
   158.7797,
   158.8487,
   158.9178,
   158.9869,
   159.056,
   159.1252,
   159.1944,
   159.2637,
   159.3329,
   159.4022,
   159.4715,
   159.5409,
   159.6103,
   159.6797,
   159.7491,
   159.8186,
   159.8881,
   159.9577,
   160.0272,
   160.0968,
   160.1664,
   160.2361,
   160.3058,
   160.3755,
   160.4453,
   160.515,
   160.5848,
   160.6547,
   160.7246,
   160.7945,
   160.7945};
   graph = new TGraph(102,comb_fx23,comb_fy23);
   graph->SetName("comb");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run11");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb23 = new TH1F("Graph_comb23","Projection of fitmodel_br_bin_constr_run11",102,1743,2187);
   Graph_comb23->SetMinimum(153.2686);
   Graph_comb23->SetMaximum(161.4786);
   Graph_comb23->SetDirectory(0);
   Graph_comb23->SetStats(0);
   Graph_comb23->SetMarkerStyle(20);
   Graph_comb23->GetXaxis()->SetNdivisions(505);
   Graph_comb23->GetXaxis()->SetLabelFont(132);
   Graph_comb23->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb23->GetXaxis()->SetLabelSize(0.06);
   Graph_comb23->GetXaxis()->SetTitleSize(0.072);
   Graph_comb23->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb23->GetXaxis()->SetTitleFont(132);
   Graph_comb23->GetYaxis()->SetLabelFont(132);
   Graph_comb23->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb23->GetYaxis()->SetLabelSize(0.06);
   Graph_comb23->GetYaxis()->SetTitleSize(0.072);
   Graph_comb23->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb23->GetYaxis()->SetTitleFont(132);
   Graph_comb23->GetZaxis()->SetLabelFont(132);
   Graph_comb23->GetZaxis()->SetLabelSize(0.06);
   Graph_comb23->GetZaxis()->SetTitleSize(0.072);
   Graph_comb23->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb23);
   
   graph->Draw("l");
   
   Double_t pipimisid_fx24[144] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1822.55,
   1824.4,
   1826.25,
   1828.1,
   1829.95,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1841.05,
   1842.9,
   1843.825,
   1844.75,
   1845.675,
   1846.6,
   1847.525,
   1848.45,
   1850.3,
   1851.225,
   1851.688,
   1852.15,
   1852.613,
   1853.075,
   1853.537,
   1854,
   1854.463,
   1854.925,
   1855.387,
   1855.85,
   1856.312,
   1856.775,
   1857.238,
   1857.7,
   1858.162,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1866.025,
   1866.95,
   1867.875,
   1868.8,
   1869.725,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1879.9,
   1881.75,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t pipimisid_fy24[144] = {
   0.03590856,
   0.044046,
   0.0541351,
   0.06667026,
   0.08227799,
   0.101754,
   0.1261114,
   0.1566431,
   0.1950033,
   0.2433138,
   0.3043033,
   0.3814903,
   0.427531,
   0.4794236,
   0.5379498,
   0.604001,
   0.678594,
   0.7628902,
   0.8582162,
   0.9660892,
   1.088245,
   1.226673,
   1.38365,
   1.561791,
   1.659719,
   1.764096,
   1.875367,
   1.994009,
   2.120536,
   2.255495,
   2.544279,
   2.670585,
   2.72549,
   2.774348,
   2.816797,
   2.852516,
   2.881237,
   2.902739,
   2.916858,
   2.923484,
   2.922565,
   2.91411,
   2.898183,
   2.874908,
   2.844463,
   2.807079,
   2.763041,
   2.712677,
   2.594503,
   2.45597,
   2.300936,
   2.13353,
   1.957968,
   1.598665,
   1.422337,
   1.25245,
   1.091517,
   0.9414858,
   0.8037289,
   0.6790756,
   0.5678574,
   0.4699734,
   0.3849638,
   0.3120895,
   0.2504097,
   0.1988547,
   0.1562908,
   0.1215748,
   0.07131844,
   0.04014311,
   0.02168058,
   0.005586545,
   0.001220166,
   0.0002258903,
   3.544702e-05,
   4.714818e-06,
   5.315613e-07,
   5.079781e-08,
   4.114716e-09,
   2.825127e-10,
   1.644142e-11,
   8.110429e-13,
   3.391186e-14,
   1.201884e-15,
   3.610578e-17,
   9.193781e-19,
   1.984334e-20,
   3.630268e-22,
   5.629447e-24,
   7.399391e-26,
   8.243839e-28,
   7.785136e-30,
   6.231695e-32,
   4.22814e-34,
   2.43162e-36,
   1.185346e-38,
   4.897767e-41,
   1.715356e-43,
   5.092293e-46,
   1.281374e-48,
   2.733012e-51,
   4.94095e-54,
   7.571512e-57,
   9.834628e-60,
   1.082771e-62,
   1.010458e-65,
   7.99288e-69,
   5.359096e-72,
   3.045671e-75,
   1.467161e-78,
   5.990672e-82,
   2.073369e-85,
   6.082483e-89,
   1.512476e-92,
   3.18786e-96,
   5.695255e-100,
   8.624429e-104,
   1.107008e-107,
   1.20441e-111,
   1.110711e-115,
   8.682231e-120,
   5.752606e-124,
   3.230733e-128,
   1.537945e-132,
   6.2056e-137,
   2.122413e-141,
   6.152892e-146,
   1.511931e-150,
   3.149109e-155,
   5.559641e-160,
   8.319726e-165,
   1.055296e-169,
   1.134601e-174,
   1.033987e-179,
   7.98712e-185,
   5.229601e-190,
   2.902352e-195,
   1.365321e-200,
   5.44406e-206,
   1.839984e-211,
   5.271189e-217,
   1.279989e-222,
   2.634554e-228,
   2.634554e-228};
   graph = new TGraph(144,pipimisid_fx24,pipimisid_fy24);
   graph->SetName("pipimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run11");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pipimisid24 = new TH1F("Graph_pipimisid24","Projection of fitmodel_br_bin_constr_run11",144,1743,2187);
   Graph_pipimisid24->SetMinimum(2.371099e-228);
   Graph_pipimisid24->SetMaximum(3.215832);
   Graph_pipimisid24->SetDirectory(0);
   Graph_pipimisid24->SetStats(0);
   Graph_pipimisid24->SetMarkerStyle(20);
   Graph_pipimisid24->GetXaxis()->SetNdivisions(505);
   Graph_pipimisid24->GetXaxis()->SetLabelFont(132);
   Graph_pipimisid24->GetXaxis()->SetLabelOffset(0.01);
   Graph_pipimisid24->GetXaxis()->SetLabelSize(0.06);
   Graph_pipimisid24->GetXaxis()->SetTitleSize(0.072);
   Graph_pipimisid24->GetXaxis()->SetTitleOffset(0.95);
   Graph_pipimisid24->GetXaxis()->SetTitleFont(132);
   Graph_pipimisid24->GetYaxis()->SetLabelFont(132);
   Graph_pipimisid24->GetYaxis()->SetLabelOffset(0.01);
   Graph_pipimisid24->GetYaxis()->SetLabelSize(0.06);
   Graph_pipimisid24->GetYaxis()->SetTitleSize(0.072);
   Graph_pipimisid24->GetYaxis()->SetTitleOffset(0.95);
   Graph_pipimisid24->GetYaxis()->SetTitleFont(132);
   Graph_pipimisid24->GetZaxis()->SetLabelFont(132);
   Graph_pipimisid24->GetZaxis()->SetLabelSize(0.06);
   Graph_pipimisid24->GetZaxis()->SetTitleSize(0.072);
   Graph_pipimisid24->GetZaxis()->SetTitleOffset(1.2);
   Graph_pipimisid24->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pipimisid24);
   
   graph->Draw("l");
   
   Double_t kpimisid_fx25[117] = {
   1780,
   1781.85,
   1782.775,
   1783.7,
   1784.625,
   1785.55,
   1786.475,
   1787.4,
   1788.325,
   1789.25,
   1790.175,
   1791.1,
   1792.025,
   1792.95,
   1793.875,
   1794.8,
   1795.725,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1804.05,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t kpimisid_fy25[117] = {
   7.395521,
   6.224964,
   5.643877,
   5.082324,
   4.550051,
   4.05405,
   3.598574,
   3.185443,
   2.814504,
   2.484146,
   2.19179,
   1.934296,
   1.708279,
   1.510346,
   1.337239,
   1.185929,
   1.053664,
   0.9379801,
   0.7479205,
   0.6014317,
   0.4877315,
   0.3987899,
   0.3286482,
   0.228182,
   0.1627022,
   0.1187657,
   0.08850091,
   0.06715888,
   0.05179071,
   0.04051545,
   0.03210339,
   0.0257323,
   0.02084099,
   0.01703926,
   0.01405112,
   0.01167834,
   0.009776446,
   0.00823881,
   0.006985746,
   0.005957051,
   0.005106769,
   0.004399481,
   0.003807645,
   0.003309667,
   0.002888483,
   0.002530511,
   0.002224868,
   0.001962774,
   0.001737106,
   0.001542051,
   0.00137284,
   0.001225538,
   0.001096887,
   0.0009841717,
   0.0008851245,
   0.0007978399,
   0.0007207118,
   0.0006523815,
   0.000591695,
   0.000537669,
   0.0004894629,
   0.0004463556,
   0.0004077267,
   0.0003730412,
   0.0003418359,
   0.0003137093,
   0.0002883119,
   0.0002653391,
   0.0002445245,
   0.000225635,
   0.0002084658,
   0.0001928366,
   0.0001785884,
   0.000165581,
   0.0001536901,
   0.0001428053,
   0.0001328288,
   0.0001236734,
   0.0001152614,
   0.0001075232,
   0.000100397,
   9.382686e-05,
   8.776303e-05,
   8.21606e-05,
   7.69792e-05,
   7.218243e-05,
   6.773747e-05,
   6.361464e-05,
   5.97871e-05,
   5.623053e-05,
   5.292288e-05,
   4.984411e-05,
   4.697602e-05,
   4.430203e-05,
   4.180705e-05,
   3.947729e-05,
   3.730018e-05,
   3.526423e-05,
   3.335892e-05,
   3.157461e-05,
   2.990247e-05,
   2.833439e-05,
   2.686294e-05,
   2.548128e-05,
   2.41831e-05,
   2.296262e-05,
   2.181449e-05,
   2.073378e-05,
   1.971594e-05,
   1.875678e-05,
   1.785241e-05,
   1.699923e-05,
   1.619392e-05,
   1.543339e-05,
   1.471478e-05,
   1.403544e-05,
   1.403544e-05};
   graph = new TGraph(117,kpimisid_fx25,kpimisid_fy25);
   graph->SetName("kpimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run11");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_kpimisid25 = new TH1F("Graph_kpimisid25","Projection of fitmodel_br_bin_constr_run11",117,1743,2187);
   Graph_kpimisid25->SetMinimum(1.263189e-05);
   Graph_kpimisid25->SetMaximum(8.135072);
   Graph_kpimisid25->SetDirectory(0);
   Graph_kpimisid25->SetStats(0);
   Graph_kpimisid25->SetMarkerStyle(20);
   Graph_kpimisid25->GetXaxis()->SetNdivisions(505);
   Graph_kpimisid25->GetXaxis()->SetLabelFont(132);
   Graph_kpimisid25->GetXaxis()->SetLabelOffset(0.01);
   Graph_kpimisid25->GetXaxis()->SetLabelSize(0.06);
   Graph_kpimisid25->GetXaxis()->SetTitleSize(0.072);
   Graph_kpimisid25->GetXaxis()->SetTitleOffset(0.95);
   Graph_kpimisid25->GetXaxis()->SetTitleFont(132);
   Graph_kpimisid25->GetYaxis()->SetLabelFont(132);
   Graph_kpimisid25->GetYaxis()->SetLabelOffset(0.01);
   Graph_kpimisid25->GetYaxis()->SetLabelSize(0.06);
   Graph_kpimisid25->GetYaxis()->SetTitleSize(0.072);
   Graph_kpimisid25->GetYaxis()->SetTitleOffset(0.95);
   Graph_kpimisid25->GetYaxis()->SetTitleFont(132);
   Graph_kpimisid25->GetZaxis()->SetLabelFont(132);
   Graph_kpimisid25->GetZaxis()->SetLabelSize(0.06);
   Graph_kpimisid25->GetZaxis()->SetTitleSize(0.072);
   Graph_kpimisid25->GetZaxis()->SetTitleOffset(1.2);
   Graph_kpimisid25->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_kpimisid25);
   
   graph->Draw("l");
   
   Double_t datad0_run1_fx3010[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run1_fy3010[74] = {
   145,
   143,
   150,
   149,
   158,
   165,
   155,
   134,
   167,
   136,
   149,
   138,
   159,
   171,
   170,
   147,
   150,
   140,
   175,
   147,
   159,
   149,
   167,
   171,
   177,
   179,
   153,
   161,
   161,
   161,
   164,
   169,
   155,
   144,
   183,
   170,
   145,
   183,
   168,
   150,
   143,
   141,
   173,
   146,
   153,
   166,
   177,
   154,
   180,
   157,
   137,
   154,
   150,
   155,
   181,
   156,
   167,
   149,
   182,
   155,
   139,
   160,
   155,
   166,
   161,
   163,
   156,
   164,
   144,
   155,
   155,
   148,
   156,
   161};
   Double_t datad0_run1_felx3010[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fely3010[74] = {
   11.55197,
   11.46871,
   11.75765,
   11.71679,
   12.07975,
   12.35496,
   11.95994,
   11.08663,
   12.43252,
   11.17262,
   11.71679,
   11.25798,
   12.11943,
   12.58625,
   12.54799,
   11.63466,
   11.75765,
   11.34272,
   12.7382,
   11.63466,
   12.11943,
   11.71679,
   12.43252,
   12.58625,
   12.81353,
   12.88843,
   11.87942,
   12.19843,
   12.19843,
   12.19843,
   12.31601,
   12.50961,
   11.95994,
   11.51041,
   13.03699,
   12.54799,
   11.55197,
   13.03699,
   12.47112,
   11.75765,
   11.46871,
   11.38486,
   12.66245,
   11.59339,
   11.87942,
   12.3938,
   12.81353,
   11.91974,
   12.92572,
   12.03994,
   11.21537,
   11.91974,
   11.75765,
   11.95994,
   12.96291,
   12,
   12.43252,
   11.71679,
   13,
   11.95994,
   11.30042,
   12.15899,
   11.95994,
   12.3938,
   12.19843,
   12.27693,
   12,
   12.31601,
   11.51041,
   11.95994,
   11.95994,
   11.6758,
   12,
   12.19843};
   Double_t datad0_run1_fehx3010[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fehy3010[74] = {
   12.55197,
   12.46871,
   12.75765,
   12.71679,
   13.07975,
   13.35496,
   12.95994,
   12.08663,
   13.43252,
   12.17262,
   12.71679,
   12.25798,
   13.11943,
   13.58625,
   13.54799,
   12.63466,
   12.75765,
   12.34272,
   13.7382,
   12.63466,
   13.11943,
   12.71679,
   13.43252,
   13.58625,
   13.81353,
   13.88843,
   12.87942,
   13.19843,
   13.19843,
   13.19843,
   13.31601,
   13.50961,
   12.95994,
   12.51041,
   14.03699,
   13.54799,
   12.55197,
   14.03699,
   13.47112,
   12.75765,
   12.46871,
   12.38486,
   13.66245,
   12.59339,
   12.87942,
   13.3938,
   13.81353,
   12.91974,
   13.92572,
   13.03994,
   12.21537,
   12.91974,
   12.75765,
   12.95994,
   13.96291,
   13,
   13.43252,
   12.71679,
   14,
   12.95994,
   12.30042,
   13.15899,
   12.95994,
   13.3938,
   13.19843,
   13.27693,
   13,
   13.31601,
   12.51041,
   12.95994,
   12.95994,
   12.6758,
   13,
   13.19843};
   grae = new TGraphAsymmErrors(74,datad0_run1_fx3010,datad0_run1_fy3010,datad0_run1_felx3010,datad0_run1_fehx3010,datad0_run1_fely3010,datad0_run1_fehy3010);
   grae->SetName("datad0_run1");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run13010 = new TH1F("Graph_datad0_run13010","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run13010->SetMinimum(115.501);
   Graph_datad0_run13010->SetMaximum(204.4493);
   Graph_datad0_run13010->SetDirectory(0);
   Graph_datad0_run13010->SetStats(0);
   Graph_datad0_run13010->SetMarkerStyle(20);
   Graph_datad0_run13010->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run13010->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run13010->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13010->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run13010->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run13010->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13010->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run13010->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run13010->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13010->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run13010->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run13010->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13010->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run13010->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run13010->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run13010->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run13010->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run13010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run13010);
   
   grae->Draw("p");
   
   TH1D *frame_4c12270__10 = new TH1D("frame_4c12270__10","",100,1780,2150);
   frame_4c12270__10->SetBinContent(1,206.8888);
   frame_4c12270__10->SetMaximum(413.7777);
   frame_4c12270__10->SetEntries(1);
   frame_4c12270__10->SetDirectory(0);
   frame_4c12270__10->SetStats(0);
   frame_4c12270__10->SetMarkerStyle(20);
   frame_4c12270__10->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_4c12270__10->GetXaxis()->SetLabelFont(132);
   frame_4c12270__10->GetXaxis()->SetLabelOffset(0.01);
   frame_4c12270__10->GetXaxis()->SetLabelSize(0.06);
   frame_4c12270__10->GetXaxis()->SetTitleSize(0.072);
   frame_4c12270__10->GetXaxis()->SetTitleOffset(0.95);
   frame_4c12270__10->GetXaxis()->SetTitleFont(132);
   frame_4c12270__10->GetYaxis()->SetTitle("Candidates / ( 5.00 MeV/#it{c}^{2} )");
   frame_4c12270__10->GetYaxis()->SetLabelFont(132);
   frame_4c12270__10->GetYaxis()->SetLabelOffset(0.01);
   frame_4c12270__10->GetYaxis()->SetLabelSize(0.06);
   frame_4c12270__10->GetYaxis()->SetTitleSize(0.072);
   frame_4c12270__10->GetYaxis()->SetTitleOffset(0.95);
   frame_4c12270__10->GetYaxis()->SetTitleFont(132);
   frame_4c12270__10->GetZaxis()->SetLabelFont(132);
   frame_4c12270__10->GetZaxis()->SetLabelSize(0.06);
   frame_4c12270__10->GetZaxis()->SetTitleSize(0.072);
   frame_4c12270__10->GetZaxis()->SetTitleOffset(1.2);
   frame_4c12270__10->GetZaxis()->SetTitleFont(132);
   frame_4c12270__10->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.15  #leq BDT < 0.333}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_d0_run11->Modified();
   canvas_cut_d0_run11->cd();
   canvas_cut_d0_run11->SetSelected(canvas_cut_d0_run11);
}


==> figs/Fig5b.C <==
void SData_DALL_MagAll_CD0mumu_deltam_Run1_bin1_paper()
{
//=========Macro generated from canvas: canvas_cut_deltam_run11/canvas_cut_deltam_run11
//=========  (Tue Dec 20 13:48:17 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_deltam_run11 = new TCanvas("canvas_cut_deltam_run11", "canvas_cut_deltam_run11",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_deltam_run11->SetHighLightColor(2);
   canvas_cut_deltam_run11->Range(137.6296,-124.231,151.7037,652.2126);
   canvas_cut_deltam_run11->SetFillColor(0);
   canvas_cut_deltam_run11->SetBorderMode(0);
   canvas_cut_deltam_run11->SetBorderSize(2);
   canvas_cut_deltam_run11->SetTickx(1);
   canvas_cut_deltam_run11->SetTicky(1);
   canvas_cut_deltam_run11->SetLeftMargin(0.14);
   canvas_cut_deltam_run11->SetRightMargin(0.05);
   canvas_cut_deltam_run11->SetTopMargin(0.05);
   canvas_cut_deltam_run11->SetBottomMargin(0.16);
   canvas_cut_deltam_run11->SetFrameBorderMode(0);
   canvas_cut_deltam_run11->SetFrameBorderMode(0);
   
   TH1D *frame_474c560__11 = new TH1D("frame_474c560__11","",100,139.6,151);
   frame_474c560__11->SetBinContent(1,306.6952);
   frame_474c560__11->SetMaximum(613.3904);
   frame_474c560__11->SetEntries(1);
   frame_474c560__11->SetDirectory(0);
   frame_474c560__11->SetStats(0);
   frame_474c560__11->SetMarkerStyle(20);
   frame_474c560__11->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_474c560__11->GetXaxis()->SetLabelFont(132);
   frame_474c560__11->GetXaxis()->SetLabelOffset(0.01);
   frame_474c560__11->GetXaxis()->SetLabelSize(0.06);
   frame_474c560__11->GetXaxis()->SetTitleSize(0.072);
   frame_474c560__11->GetXaxis()->SetTitleOffset(0.95);
   frame_474c560__11->GetXaxis()->SetTitleFont(132);
   frame_474c560__11->GetYaxis()->SetTitle("Candidates / ( 0.100 MeV/#it{c}^{2} )");
   frame_474c560__11->GetYaxis()->SetLabelFont(132);
   frame_474c560__11->GetYaxis()->SetLabelOffset(0.01);
   frame_474c560__11->GetYaxis()->SetLabelSize(0.06);
   frame_474c560__11->GetYaxis()->SetTitleSize(0.072);
   frame_474c560__11->GetYaxis()->SetTitleOffset(0.95);
   frame_474c560__11->GetYaxis()->SetTitleFont(132);
   frame_474c560__11->GetZaxis()->SetLabelFont(132);
   frame_474c560__11->GetZaxis()->SetLabelSize(0.06);
   frame_474c560__11->GetZaxis()->SetTitleSize(0.072);
   frame_474c560__11->GetZaxis()->SetTitleOffset(1.2);
   frame_474c560__11->GetZaxis()->SetTitleFont(132);
   frame_474c560__11->Draw("FUNC");
   
   Double_t datadeltam_run1_fx3011[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run1_fy3011[60] = {
   23,
   41,
   46,
   87,
   84,
   78,
   84,
   109,
   105,
   120,
   115,
   128,
   152,
   119,
   159,
   169,
   174,
   170,
   168,
   159,
   208,
   212,
   191,
   181,
   200,
   194,
   183,
   202,
   202,
   228,
   226,
   221,
   224,
   207,
   229,
   221,
   218,
   252,
   229,
   234,
   247,
   254,
   246,
   247,
   243,
   216,
   243,
   275,
   252,
   262,
   268,
   259,
   265,
   272,
   270,
   269,
   270,
   265,
   247,
   254};
   Double_t datadeltam_run1_felx3011[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fely3011[60] = {
   4.760717,
   6.376898,
   6.757581,
   9.30942,
   9.146873,
   8.812788,
   9.146873,
   9.952272,
   9.759142,
   10.46586,
   10.23546,
   10.82475,
   11.83896,
   10.42016,
   12.11943,
   12.50961,
   12.70038,
   12.54799,
   12.47112,
   12.11943,
   13.93087,
   14.0688,
   13.32932,
   12.96291,
   13.65097,
   13.43736,
   13.03699,
   13.72146,
   13.72146,
   14.60794,
   14.54161,
   14.37447,
   14.47498,
   13.89618,
   14.641,
   14.37447,
   14.27329,
   15.38238,
   14.641,
   14.80523,
   15.22419,
   15.44522,
   15.19235,
   15.22419,
   15.09647,
   14.20544,
   15.09647,
   16.09066,
   15.38238,
   15.69413,
   15.87834,
   15.60124,
   15.7865,
   16,
   15.93928,
   15.90884,
   15.93928,
   15.7865,
   15.22419,
   15.44522};
   Double_t datadeltam_run1_fehx3011[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fehy3011[60] = {
   5.865235,
   7.455185,
   7.831489,
   10.36314,
   10.20155,
   9.869531,
   10.20155,
   10.95227,
   10.75914,
   11.46586,
   11.23546,
   11.82475,
   12.83896,
   11.42016,
   13.11943,
   13.50961,
   13.70038,
   13.54799,
   13.47112,
   13.11943,
   14.93087,
   15.0688,
   14.32932,
   13.96291,
   14.65097,
   14.43736,
   14.03699,
   14.72146,
   14.72146,
   15.60794,
   15.54161,
   15.37447,
   15.47498,
   14.89618,
   15.641,
   15.37447,
   15.27329,
   16.38238,
   15.641,
   15.80523,
   16.22419,
   16.44522,
   16.19235,
   16.22419,
   16.09647,
   15.20544,
   16.09647,
   17.09066,
   16.38238,
   16.69413,
   16.87834,
   16.60124,
   16.7865,
   17,
   16.93928,
   16.90884,
   16.93928,
   16.7865,
   16.22419,
   16.44522};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,datadeltam_run1_fx3011,datadeltam_run1_fy3011,datadeltam_run1_felx3011,datadeltam_run1_fehx3011,datadeltam_run1_fely3011,datadeltam_run1_fehy3011);
   grae->SetName("datadeltam_run1");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run13011 = new TH1F("Graph_datadeltam_run13011","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run13011->SetMinimum(16.41536);
   Graph_datadeltam_run13011->SetMaximum(319.4758);
   Graph_datadeltam_run13011->SetDirectory(0);
   Graph_datadeltam_run13011->SetStats(0);
   Graph_datadeltam_run13011->SetMarkerStyle(20);
   Graph_datadeltam_run13011->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run13011->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run13011->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13011->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13011->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13011->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13011->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run13011->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run13011->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13011->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13011->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13011->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13011->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run13011->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run13011->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13011->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13011->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run13011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run13011);
   
   grae->Draw("p");
   
   Double_t fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx26[102] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.958,
   145.072,
   145.186,
   145.3,
   145.414,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy26[102] = {
   3.356987,
   15.5366,
   26.88333,
   37.46125,
   47.32949,
   56.54266,
   65.15115,
   73.20148,
   80.73659,
   87.79613,
   94.41668,
   100.632,
   106.4733,
   111.9694,
   117.1468,
   122.03,
   126.6417,
   131.0028,
   135.1325,
   139.0487,
   142.7679,
   146.3051,
   149.6745,
   152.8891,
   155.9609,
   158.9011,
   161.7202,
   164.4283,
   167.0348,
   169.5488,
   171.9791,
   174.3341,
   176.622,
   178.85,
   181.0245,
   183.1505,
   185.2315,
   187.269,
   189.2631,
   191.2131,
   193.1184,
   194.9802,
   196.8038,
   198.6007,
   200.393,
   202.2172,
   204.1279,
   206.1995,
   208.4907,
   210.9178,
   213.2274,
   215.0729,
   216.2879,
   217.0502,
   217.707,
   218.5097,
   219.5443,
   220.749,
   222.0578,
   223.423,
   224.8142,
   226.2133,
   227.6108,
   229.0019,
   230.3847,
   231.7588,
   233.125,
   234.4844,
   235.8383,
   237.1881,
   238.5354,
   239.8811,
   241.2265,
   242.5723,
   243.919,
   245.2672,
   246.6171,
   247.9686,
   249.3217,
   250.6763,
   252.0322,
   253.3892,
   254.7469,
   256.1051,
   257.4637,
   258.8225,
   260.1812,
   261.5398,
   262.8982,
   264.2563,
   265.614,
   266.9714,
   268.3284,
   269.685,
   271.0412,
   272.3971,
   273.7526,
   275.1078,
   276.4627,
   277.8174,
   279.1717,
   279.1717};
   TGraph *graph = new TGraph(102,fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx26,fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy26);
   graph->SetName("fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run11");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26 = new TH1F("Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26","Projection of fitmodel_br_bin_constr_run11",102,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->SetMinimum(3.021289);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->SetMaximum(306.7532);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->SetStats(0);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]26);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run01]_Range[full]_NormRange[full]_fx27[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.673,
   144.73,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.9438,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5422,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.8558,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run01]_Range[full]_NormRange[full]_fy27[147] = {
   0.0008897797,
   0.0009166426,
   0.0009449092,
   0.0009746851,
   0.001006086,
   0.001039241,
   0.00107429,
   0.001111391,
   0.001150715,
   0.001192457,
   0.00123683,
   0.001284076,
   0.001334462,
   0.001388293,
   0.001445909,
   0.001507697,
   0.001574095,
   0.001645605,
   0.001722798,
   0.001806333,
   0.00189697,
   0.001995591,
   0.002103225,
   0.002221078,
   0.002350573,
   0.0024934,
   0.002651578,
   0.002827543,
   0.003024248,
   0.003245315,
   0.003495225,
   0.003779583,
   0.004105481,
   0.004482021,
   0.004921048,
   0.005438246,
   0.006054779,
   0.006799833,
   0.007714696,
   0.008859531,
   0.01032515,
   0.01225465,
   0.01488565,
   0.01864025,
   0.02433715,
   0.02840282,
   0.03376956,
   0.04111245,
   0.04586864,
   0.05163833,
   0.05875503,
   0.06770879,
   0.07924691,
   0.08633201,
   0.09456132,
   0.1143263,
   0.1367178,
   0.1615422,
   0.1885943,
   0.2175469,
   0.247947,
   0.310682,
   0.3415602,
   0.3710224,
   0.3982123,
   0.4222902,
   0.4329147,
   0.4424754,
   0.4508907,
   0.4580879,
   0.4640042,
   0.4685871,
   0.471796,
   0.473602,
   0.4739891,
   0.4729536,
   0.4705049,
   0.4666649,
   0.461468,
   0.4549603,
   0.447199,
   0.4382517,
   0.4281952,
   0.4171146,
   0.3922554,
   0.364472,
   0.3346118,
   0.2720447,
   0.2409142,
   0.2107979,
   0.1822434,
   0.1556751,
   0.131418,
   0.1209001,
   0.1117508,
   0.09665103,
   0.08474777,
   0.07515948,
   0.06729573,
   0.06074743,
   0.05522291,
   0.04644704,
   0.03982238,
   0.03467075,
   0.02723307,
   0.02217068,
   0.01853486,
   0.01581573,
   0.01371682,
   0.01205501,
   0.01071155,
   0.009606371,
   0.008683681,
   0.007903505,
   0.00723652,
   0.006660768,
   0.006159508,
   0.005719772,
   0.005331374,
   0.004986209,
   0.004677755,
   0.004400711,
   0.004150724,
   0.003924195,
   0.003718119,
   0.003529972,
   0.00335762,
   0.003199246,
   0.003053294,
   0.002918426,
   0.002793486,
   0.002677468,
   0.002569494,
   0.002468796,
   0.002374696,
   0.002286599,
   0.002203976,
   0.002126355,
   0.002053319,
   0.001984492,
   0.001919538,
   0.001858156,
   0.001800073,
   0.001745042,
   0.001692842,
   0.001643271,
   0.001643271};
   graph = new TGraph(147,fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run01]_Range[full]_NormRange[full]_fx27,fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run01]_Range[full]_NormRange[full]_fy27);
   graph->SetName("fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run01]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run11");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27 = new TH1F("Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27","Projection of fitmodel_br_bin_constr_run11",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->SetMinimum(0.0008008017);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->SetMaximum(0.521299);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->SetStats(0);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB27->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run01]_Range[full]_NormRange[full]27);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run01]_Range[full]_NormRange[full]_fx28[102] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.958,
   145.072,
   145.186,
   145.3,
   145.414,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run01]_Range[full]_NormRange[full]_fy28[102] = {
   3.351652,
   15.52936,
   26.87426,
   37.45039,
   47.31689,
   56.52836,
   65.13516,
   73.18383,
   80.71728,
   87.77516,
   94.39403,
   100.6077,
   106.4473,
   111.9416,
   117.1171,
   121.9985,
   126.6083,
   130.9674,
   135.0951,
   139.0091,
   142.7261,
   146.261,
   149.6278,
   152.8397,
   155.9083,
   158.8448,
   161.6593,
   164.3613,
   166.9593,
   169.4613,
   171.8748,
   174.2066,
   176.4629,
   178.6495,
   180.7718,
   182.8348,
   184.843,
   186.8007,
   188.7116,
   190.5794,
   192.4075,
   194.1989,
   195.9563,
   197.6825,
   199.3798,
   201.0505,
   202.6965,
   204.3198,
   205.9222,
   207.5052,
   209.0703,
   210.6189,
   212.1524,
   213.6717,
   215.1781,
   216.6725,
   218.1559,
   219.6291,
   221.0928,
   222.5479,
   223.9949,
   225.4346,
   226.8673,
   228.2938,
   229.7145,
   231.1297,
   232.5401,
   233.9458,
   235.3473,
   236.7449,
   238.1389,
   239.5295,
   240.9171,
   242.3019,
   243.684,
   245.0637,
   246.4412,
   247.8167,
   249.1902,
   250.562,
   251.9322,
   253.3008,
   254.6681,
   256.0341,
   257.399,
   258.7627,
   260.1255,
   261.4873,
   262.8483,
   264.2085,
   265.568,
   266.9268,
   268.2849,
   269.6425,
   270.9996,
   272.3562,
   273.7123,
   275.0681,
   276.4234,
   277.7784,
   279.133,
   279.133};
   graph = new TGraph(102,fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run01]_Range[full]_NormRange[full]_fx28,fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run01]_Range[full]_NormRange[full]_fy28);
   graph->SetName("fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run01]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run11");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28 = new TH1F("Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28","Projection of fitmodel_br_bin_constr_run11",102,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->SetMinimum(3.016487);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->SetMaximum(306.7112);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->SetStats(0);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB28->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run01]_Range[full]_NormRange[full]28);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run01]_Range[full]_NormRange[full]_fx29[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.7585,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.528,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.0695,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run01]_Range[full]_NormRange[full]_fy29[147] = {
   0.00121702,
   0.001424411,
   0.00166212,
   0.001933654,
   0.002242768,
   0.002593457,
   0.002989945,
   0.00343666,
   0.003938214,
   0.004499369,
   0.005124994,
   0.005820023,
   0.006589399,
   0.00743801,
   0.008370626,
   0.009391815,
   0.01050587,
   0.01171671,
   0.01302782,
   0.01444211,
   0.01596189,
   0.01758873,
   0.01932342,
   0.02116591,
   0.02311526,
   0.02516971,
   0.02732671,
   0.02958316,
   0.03193578,
   0.03438177,
   0.03691995,
   0.03955276,
   0.04228962,
   0.04515271,
   0.04818716,
   0.05147884,
   0.05518623,
   0.05959771,
   0.06523566,
   0.07304687,
   0.08475088,
   0.1034738,
   0.1348797,
   0.1582577,
   0.1891091,
   0.2299014,
   0.2838228,
   0.3549089,
   0.4481234,
   0.504829,
   0.5693225,
   0.6424332,
   0.724994,
   0.8178098,
   0.9216157,
   1.037024,
   1.164457,
   1.304073,
   1.455678,
   1.618636,
   1.791771,
   2.160733,
   2.539954,
   2.723389,
   2.896274,
   3.053423,
   3.189677,
   3.248443,
   3.300227,
   3.344536,
   3.380941,
   3.409081,
   3.428676,
   3.439526,
   3.441522,
   3.434643,
   3.418962,
   3.394636,
   3.361913,
   3.321118,
   3.272652,
   3.154629,
   3.012197,
   2.850297,
   2.674127,
   2.488829,
   2.109658,
   1.744587,
   1.574348,
   1.414674,
   1.26658,
   1.130568,
   1.006726,
   0.8948111,
   0.7943407,
   0.7046619,
   0.625015,
   0.5545834,
   0.4925322,
   0.4380377,
   0.348597,
   0.2805206,
   0.2289758,
   0.1900521,
   0.1606702,
   0.1384521,
   0.1087069,
   0.09107332,
   0.08011498,
   0.07283274,
   0.06757705,
   0.06343991,
   0.059921,
   0.05674515,
   0.05376246,
   0.05089329,
   0.04809767,
   0.04535803,
   0.04266941,
   0.04003381,
   0.03745683,
   0.03494575,
   0.03250829,
   0.03015196,
   0.02788357,
   0.02570905,
   0.02363327,
   0.02166002,
   0.01979194,
   0.01803065,
   0.01637671,
   0.01482973,
   0.01338846,
   0.01205087,
   0.01081424,
   0.009675285,
   0.008630206,
   0.007674819,
   0.006804632,
   0.006014929,
   0.005300852,
   0.004657472,
   0.004079848,
   0.003563092,
   0.003102411,
   0.002693151,
   0.002693151};
   graph = new TGraph(147,fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run01]_Range[full]_NormRange[full]_fx29,fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run01]_Range[full]_NormRange[full]_fy29);
   graph->SetName("fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run01]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run11");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29 = new TH1F("Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29","Projection of fitmodel_br_bin_constr_run11",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->SetMinimum(0.001095318);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->SetMaximum(3.785552);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->SetStats(0);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run01cB_RangeoBfullcB_NormRangeoBfullcB29->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run01]_Range[full]_NormRange[full]29);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run01]_Range[full]_NormRange[full]_fx30[129] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   142.963,
   143.02,
   143.077,
   143.134,
   143.191,
   143.248,
   143.305,
   143.362,
   143.419,
   143.476,
   143.533,
   143.59,
   143.647,
   143.704,
   143.818,
   143.932,
   143.989,
   144.046,
   144.103,
   144.16,
   144.217,
   144.274,
   144.331,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.787,
   144.844,
   144.958,
   145.072,
   145.129,
   145.186,
   145.243,
   145.3,
   145.357,
   145.414,
   145.471,
   145.528,
   145.585,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.497,
   146.554,
   146.611,
   146.668,
   146.725,
   146.782,
   146.839,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run01]_Range[full]_NormRange[full]_fy30[129] = {
   0.002817037,
   0.002992358,
   0.003172052,
   0.003355621,
   0.003542512,
   0.003732121,
   0.003923792,
   0.004116822,
   0.004310467,
   0.004503943,
   0.004696431,
   0.004887091,
   0.005075065,
   0.005259501,
   0.005439579,
   0.005614581,
   0.00578402,
   0.005947944,
   0.00610756,
   0.00626654,
   0.006433612,
   0.006627463,
   0.006885565,
   0.007279129,
   0.007936861,
   0.009080035,
   0.01106987,
   0.01446477,
   0.02007893,
   0.02902584,
   0.03518097,
   0.04272151,
   0.05186082,
   0.06281761,
   0.07580813,
   0.09103666,
   0.1086844,
   0.1288971,
   0.1517719,
   0.1773442,
   0.2055753,
   0.2363416,
   0.2694265,
   0.304516,
   0.3789686,
   0.4553589,
   0.4926249,
   0.5283167,
   0.5617202,
   0.5921578,
   0.6190188,
   0.6417876,
   0.6600682,
   0.6736038,
   0.6822901,
   0.6861816,
   0.6854888,
   0.6805697,
   0.6719121,
   0.6601119,
   0.6458448,
   0.6298365,
   0.5955608,
   0.5629201,
   0.548713,
   0.5365319,
   0.5267044,
   0.5194451,
   0.5148568,
   0.5129373,
   0.5135888,
   0.5166312,
   0.5218156,
   0.5288403,
   0.5470264,
   0.568262,
   0.589623,
   0.6084753,
   0.6162626,
   0.6226527,
   0.6274618,
   0.6305423,
   0.6317818,
   0.6311024,
   0.6284591,
   0.6238377,
   0.6172529,
   0.6087464,
   0.598384,
   0.5862535,
   0.572462,
   0.5571333,
   0.5224274,
   0.4833591,
   0.4412488,
   0.3974332,
   0.3531924,
   0.3096897,
   0.2679252,
   0.2287052,
   0.1926283,
   0.1600861,
   0.1312763,
   0.1062263,
   0.08482177,
   0.06683982,
   0.0519811,
   0.03990042,
   0.03023318,
   0.02261698,
   0.01670801,
   0.01219219,
   0.00879183,
   0.006268363,
   0.004422101,
   0.003089886,
   0.002141373,
   0.001474623,
   0.001011517,
   0.0006933435,
   0.0004767955,
   0.000330502,
   0.0002321325,
   0.0001660581,
   0.0001215168,
   9.121213e-05,
   7.026886e-05,
   5.547312e-05,
   5.547312e-05};
   graph = new TGraph(129,fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run01]_Range[full]_NormRange[full]_fx30,fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run01]_Range[full]_NormRange[full]_fy30);
   graph->SetName("fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run01]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run11");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30 = new TH1F("Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30","Projection of fitmodel_br_bin_constr_run11",129,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->SetMinimum(4.992581e-05);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->SetMaximum(0.7547942);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->SetStats(0);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run11_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run01cB_RangeoBfullcB_NormRangeoBfullcB30->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run11_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run01]_Range[full]_NormRange[full]30);
   
   graph->Draw("l");
   
   Double_t datadeltam_run1_fx3012[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run1_fy3012[60] = {
   23,
   41,
   46,
   87,
   84,
   78,
   84,
   109,
   105,
   120,
   115,
   128,
   152,
   119,
   159,
   169,
   174,
   170,
   168,
   159,
   208,
   212,
   191,
   181,
   200,
   194,
   183,
   202,
   202,
   228,
   226,
   221,
   224,
   207,
   229,
   221,
   218,
   252,
   229,
   234,
   247,
   254,
   246,
   247,
   243,
   216,
   243,
   275,
   252,
   262,
   268,
   259,
   265,
   272,
   270,
   269,
   270,
   265,
   247,
   254};
   Double_t datadeltam_run1_felx3012[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fely3012[60] = {
   4.760717,
   6.376898,
   6.757581,
   9.30942,
   9.146873,
   8.812788,
   9.146873,
   9.952272,
   9.759142,
   10.46586,
   10.23546,
   10.82475,
   11.83896,
   10.42016,
   12.11943,
   12.50961,
   12.70038,
   12.54799,
   12.47112,
   12.11943,
   13.93087,
   14.0688,
   13.32932,
   12.96291,
   13.65097,
   13.43736,
   13.03699,
   13.72146,
   13.72146,
   14.60794,
   14.54161,
   14.37447,
   14.47498,
   13.89618,
   14.641,
   14.37447,
   14.27329,
   15.38238,
   14.641,
   14.80523,
   15.22419,
   15.44522,
   15.19235,
   15.22419,
   15.09647,
   14.20544,
   15.09647,
   16.09066,
   15.38238,
   15.69413,
   15.87834,
   15.60124,
   15.7865,
   16,
   15.93928,
   15.90884,
   15.93928,
   15.7865,
   15.22419,
   15.44522};
   Double_t datadeltam_run1_fehx3012[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fehy3012[60] = {
   5.865235,
   7.455185,
   7.831489,
   10.36314,
   10.20155,
   9.869531,
   10.20155,
   10.95227,
   10.75914,
   11.46586,
   11.23546,
   11.82475,
   12.83896,
   11.42016,
   13.11943,
   13.50961,
   13.70038,
   13.54799,
   13.47112,
   13.11943,
   14.93087,
   15.0688,
   14.32932,
   13.96291,
   14.65097,
   14.43736,
   14.03699,
   14.72146,
   14.72146,
   15.60794,
   15.54161,
   15.37447,
   15.47498,
   14.89618,
   15.641,
   15.37447,
   15.27329,
   16.38238,
   15.641,
   15.80523,
   16.22419,
   16.44522,
   16.19235,
   16.22419,
   16.09647,
   15.20544,
   16.09647,
   17.09066,
   16.38238,
   16.69413,
   16.87834,
   16.60124,
   16.7865,
   17,
   16.93928,
   16.90884,
   16.93928,
   16.7865,
   16.22419,
   16.44522};
   grae = new TGraphAsymmErrors(60,datadeltam_run1_fx3012,datadeltam_run1_fy3012,datadeltam_run1_felx3012,datadeltam_run1_fehx3012,datadeltam_run1_fely3012,datadeltam_run1_fehy3012);
   grae->SetName("datadeltam_run1");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run13012 = new TH1F("Graph_datadeltam_run13012","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run13012->SetMinimum(16.41536);
   Graph_datadeltam_run13012->SetMaximum(319.4758);
   Graph_datadeltam_run13012->SetDirectory(0);
   Graph_datadeltam_run13012->SetStats(0);
   Graph_datadeltam_run13012->SetMarkerStyle(20);
   Graph_datadeltam_run13012->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run13012->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run13012->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13012->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13012->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13012->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13012->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run13012->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run13012->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13012->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13012->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13012->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13012->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run13012->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run13012->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13012->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13012->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run13012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run13012);
   
   grae->Draw("p");
   
   TH1D *frame_474c560__12 = new TH1D("frame_474c560__12","",100,139.6,151);
   frame_474c560__12->SetBinContent(1,306.6952);
   frame_474c560__12->SetMaximum(613.3904);
   frame_474c560__12->SetEntries(1);
   frame_474c560__12->SetDirectory(0);
   frame_474c560__12->SetStats(0);
   frame_474c560__12->SetMarkerStyle(20);
   frame_474c560__12->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_474c560__12->GetXaxis()->SetLabelFont(132);
   frame_474c560__12->GetXaxis()->SetLabelOffset(0.01);
   frame_474c560__12->GetXaxis()->SetLabelSize(0.06);
   frame_474c560__12->GetXaxis()->SetTitleSize(0.072);
   frame_474c560__12->GetXaxis()->SetTitleOffset(0.95);
   frame_474c560__12->GetXaxis()->SetTitleFont(132);
   frame_474c560__12->GetYaxis()->SetTitle("Candidates / ( 0.100 MeV/#it{c}^{2} )");
   frame_474c560__12->GetYaxis()->SetLabelFont(132);
   frame_474c560__12->GetYaxis()->SetLabelOffset(0.01);
   frame_474c560__12->GetYaxis()->SetLabelSize(0.06);
   frame_474c560__12->GetYaxis()->SetTitleSize(0.072);
   frame_474c560__12->GetYaxis()->SetTitleOffset(0.95);
   frame_474c560__12->GetYaxis()->SetTitleFont(132);
   frame_474c560__12->GetZaxis()->SetLabelFont(132);
   frame_474c560__12->GetZaxis()->SetLabelSize(0.06);
   frame_474c560__12->GetZaxis()->SetTitleSize(0.072);
   frame_474c560__12->GetZaxis()->SetTitleOffset(1.2);
   frame_474c560__12->GetZaxis()->SetTitleFont(132);
   frame_474c560__12->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.15  #leq BDT < 0.333}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_deltam_run11->Modified();
   canvas_cut_deltam_run11->cd();
   canvas_cut_deltam_run11->SetSelected(canvas_cut_deltam_run11);
}


==> figs/Fig5c.C <==
void SData_DALL_MagAll_CD0mumu_d0mass_Run1_bin2_paper()
{
//=========Macro generated from canvas: canvas_cut_d0_run12/canvas_cut_d0_run12
//=========  (Tue Dec 20 13:48:19 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_d0_run12 = new TCanvas("canvas_cut_d0_run12", "canvas_cut_d0_run12",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_d0_run12->SetHighLightColor(2);
   canvas_cut_d0_run12->Range(1716.049,-79.83206,2172.84,419.1183);
   canvas_cut_d0_run12->SetFillColor(0);
   canvas_cut_d0_run12->SetBorderMode(0);
   canvas_cut_d0_run12->SetBorderSize(2);
   canvas_cut_d0_run12->SetTickx(1);
   canvas_cut_d0_run12->SetTicky(1);
   canvas_cut_d0_run12->SetLeftMargin(0.14);
   canvas_cut_d0_run12->SetRightMargin(0.05);
   canvas_cut_d0_run12->SetTopMargin(0.05);
   canvas_cut_d0_run12->SetBottomMargin(0.16);
   canvas_cut_d0_run12->SetFrameBorderMode(0);
   canvas_cut_d0_run12->SetFrameBorderMode(0);
   
   TH1D *frame_4ae57c0__25 = new TH1D("frame_4ae57c0__25","",100,1780,2150);
   frame_4ae57c0__25->SetBinContent(1,197.0854);
   frame_4ae57c0__25->SetMaximum(394.1708);
   frame_4ae57c0__25->SetEntries(1);
   frame_4ae57c0__25->SetDirectory(0);
   frame_4ae57c0__25->SetStats(0);
   frame_4ae57c0__25->SetMarkerStyle(20);
   frame_4ae57c0__25->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_4ae57c0__25->GetXaxis()->SetLabelFont(132);
   frame_4ae57c0__25->GetXaxis()->SetLabelOffset(0.01);
   frame_4ae57c0__25->GetXaxis()->SetLabelSize(0.06);
   frame_4ae57c0__25->GetXaxis()->SetTitleSize(0.072);
   frame_4ae57c0__25->GetXaxis()->SetTitleOffset(0.95);
   frame_4ae57c0__25->GetXaxis()->SetTitleFont(132);
   frame_4ae57c0__25->GetYaxis()->SetTitle("Candidates / ( 5.00 MeV/#it{c}^{2} )");
   frame_4ae57c0__25->GetYaxis()->SetLabelFont(132);
   frame_4ae57c0__25->GetYaxis()->SetLabelOffset(0.01);
   frame_4ae57c0__25->GetYaxis()->SetLabelSize(0.06);
   frame_4ae57c0__25->GetYaxis()->SetTitleSize(0.072);
   frame_4ae57c0__25->GetYaxis()->SetTitleOffset(0.95);
   frame_4ae57c0__25->GetYaxis()->SetTitleFont(132);
   frame_4ae57c0__25->GetZaxis()->SetLabelFont(132);
   frame_4ae57c0__25->GetZaxis()->SetLabelSize(0.06);
   frame_4ae57c0__25->GetZaxis()->SetTitleSize(0.072);
   frame_4ae57c0__25->GetZaxis()->SetTitleOffset(1.2);
   frame_4ae57c0__25->GetZaxis()->SetTitleFont(132);
   frame_4ae57c0__25->Draw("FUNC");
   
   Double_t datad0_run1_fx3025[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run1_fy3025[74] = {
   160,
   163,
   152,
   142,
   142,
   155,
   164,
   155,
   145,
   143,
   143,
   138,
   162,
   174,
   167,
   154,
   157,
   159,
   141,
   122,
   137,
   126,
   128,
   143,
   133,
   162,
   137,
   157,
   125,
   119,
   141,
   138,
   140,
   132,
   122,
   135,
   112,
   144,
   121,
   110,
   142,
   117,
   132,
   107,
   137,
   142,
   118,
   135,
   140,
   101,
   131,
   106,
   115,
   120,
   123,
   119,
   135,
   113,
   129,
   111,
   119,
   114,
   118,
   118,
   107,
   115,
   109,
   104,
   130,
   135,
   127,
   115,
   125,
   121};
   Double_t datad0_run1_felx3025[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fely3025[74] = {
   12.15899,
   12.27693,
   11.83896,
   11.42686,
   11.42686,
   11.95994,
   12.31601,
   11.95994,
   11.55197,
   11.46871,
   11.46871,
   11.25798,
   12.23774,
   12.70038,
   12.43252,
   11.91974,
   12.03994,
   12.11943,
   11.38486,
   10.55667,
   11.21537,
   10.7361,
   10.82475,
   11.46871,
   11.0434,
   12.23774,
   11.21537,
   12.03994,
   10.69151,
   10.42016,
   11.38486,
   11.25798,
   11.34272,
   11,
   10.55667,
   11.1297,
   10.09481,
   11.51041,
   10.51136,
   10,
   11.42686,
   10.3282,
   11,
   9.856158,
   11.21537,
   11.42686,
   10.37428,
   11.1297,
   11.34272,
   9.562306,
   10.95644,
   9.807764,
   10.23546,
   10.46586,
   10.6018,
   10.42016,
   11.1297,
   10.1419,
   10.86882,
   10.04751,
   10.42016,
   10.18878,
   10.37428,
   10.37428,
   9.856158,
   10.23546,
   9.952272,
   9.710289,
   10.91271,
   11.1297,
   10.78051,
   10.23546,
   10.69151,
   10.51136};
   Double_t datad0_run1_fehx3025[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fehy3025[74] = {
   13.15899,
   13.27693,
   12.83896,
   12.42686,
   12.42686,
   12.95994,
   13.31601,
   12.95994,
   12.55197,
   12.46871,
   12.46871,
   12.25798,
   13.23774,
   13.70038,
   13.43252,
   12.91974,
   13.03994,
   13.11943,
   12.38486,
   11.55667,
   12.21537,
   11.7361,
   11.82475,
   12.46871,
   12.0434,
   13.23774,
   12.21537,
   13.03994,
   11.69151,
   11.42016,
   12.38486,
   12.25798,
   12.34272,
   12,
   11.55667,
   12.1297,
   11.09481,
   12.51041,
   11.51136,
   11,
   12.42686,
   11.3282,
   12,
   10.85616,
   12.21537,
   12.42686,
   11.37428,
   12.1297,
   12.34272,
   10.56231,
   11.95644,
   10.80776,
   11.23546,
   11.46586,
   11.6018,
   11.42016,
   12.1297,
   11.1419,
   11.86882,
   11.04751,
   11.42016,
   11.18878,
   11.37428,
   11.37428,
   10.85616,
   11.23546,
   10.95227,
   10.71029,
   11.91271,
   12.1297,
   11.78051,
   11.23546,
   11.69151,
   11.51136};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(74,datad0_run1_fx3025,datad0_run1_fy3025,datad0_run1_felx3025,datad0_run1_fehx3025,datad0_run1_fely3025,datad0_run1_fehy3025);
   grae->SetName("datad0_run1");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run13025 = new TH1F("Graph_datad0_run13025","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run13025->SetMinimum(81.81143);
   Graph_datad0_run13025->SetMaximum(197.3266);
   Graph_datad0_run13025->SetDirectory(0);
   Graph_datad0_run13025->SetStats(0);
   Graph_datad0_run13025->SetMarkerStyle(20);
   Graph_datad0_run13025->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run13025->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run13025->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13025->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run13025->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run13025->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13025->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run13025->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run13025->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13025->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run13025->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run13025->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13025->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run13025->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run13025->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run13025->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run13025->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run13025->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run13025);
   
   grae->Draw("p");
   
   Double_t totalpdf_fx61[111] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1844.75,
   1846.6,
   1848.45,
   1850.3,
   1852.15,
   1854,
   1855.85,
   1857.7,
   1859.55,
   1861.4,
   1863.25,
   1865.1,
   1868.8,
   1870.65,
   1872.5,
   1874.35,
   1876.2,
   1878.05,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t totalpdf_fy61[111] = {
   156.9015,
   155.2684,
   153.8576,
   152.7891,
   151.9909,
   151.3659,
   150.8486,
   150.4032,
   150.0128,
   149.6714,
   149.3803,
   149.1458,
   148.9791,
   148.8966,
   148.9204,
   149.0805,
   149.4172,
   149.9851,
   150.3782,
   150.8597,
   151.4443,
   152.1243,
   152.6529,
   152.915,
   152.8597,
   152.4712,
   151.7739,
   150.8224,
   149.691,
   148.4616,
   146.0118,
   144.9083,
   143.9336,
   143.101,
   142.4082,
   141.8437,
   141.3954,
   140.7222,
   140.2004,
   139.7387,
   139.3002,
   138.8714,
   138.4476,
   138.027,
   137.6086,
   137.192,
   136.777,
   136.3635,
   135.9513,
   135.5405,
   135.131,
   134.7227,
   134.3157,
   133.91,
   133.5054,
   133.1022,
   132.7001,
   132.2993,
   131.8996,
   131.5012,
   131.104,
   130.708,
   130.3132,
   129.9195,
   129.5271,
   129.1359,
   128.7458,
   128.3569,
   127.9692,
   127.5827,
   127.1973,
   126.8131,
   126.4301,
   126.0482,
   125.6674,
   125.2879,
   124.9094,
   124.5321,
   124.156,
   123.781,
   123.4071,
   123.0343,
   122.6627,
   122.2922,
   121.9228,
   121.5545,
   121.1874,
   120.8213,
   120.4564,
   120.0925,
   119.7298,
   119.3682,
   119.0076,
   118.6481,
   118.2898,
   117.9325,
   117.5763,
   117.2211,
   116.8671,
   116.5141,
   116.1621,
   115.8113,
   115.4614,
   115.1127,
   114.765,
   114.4183,
   114.0727,
   113.7282,
   113.3847,
   113.0422,
   113.0422};
   TGraph *graph = new TGraph(111,totalpdf_fx61,totalpdf_fy61);
   graph->SetName("totalpdf");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run12");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totalpdf61 = new TH1F("Graph_totalpdf61","Projection of fitmodel_br_bin_constr_run12",111,1743,2187);
   Graph_totalpdf61->SetMinimum(108.6563);
   Graph_totalpdf61->SetMaximum(161.2874);
   Graph_totalpdf61->SetDirectory(0);
   Graph_totalpdf61->SetStats(0);
   Graph_totalpdf61->SetMarkerStyle(20);
   Graph_totalpdf61->GetXaxis()->SetNdivisions(505);
   Graph_totalpdf61->GetXaxis()->SetLabelFont(132);
   Graph_totalpdf61->GetXaxis()->SetLabelOffset(0.01);
   Graph_totalpdf61->GetXaxis()->SetLabelSize(0.06);
   Graph_totalpdf61->GetXaxis()->SetTitleSize(0.072);
   Graph_totalpdf61->GetXaxis()->SetTitleOffset(0.95);
   Graph_totalpdf61->GetXaxis()->SetTitleFont(132);
   Graph_totalpdf61->GetYaxis()->SetLabelFont(132);
   Graph_totalpdf61->GetYaxis()->SetLabelOffset(0.01);
   Graph_totalpdf61->GetYaxis()->SetLabelSize(0.06);
   Graph_totalpdf61->GetYaxis()->SetTitleSize(0.072);
   Graph_totalpdf61->GetYaxis()->SetTitleOffset(0.95);
   Graph_totalpdf61->GetYaxis()->SetTitleFont(132);
   Graph_totalpdf61->GetZaxis()->SetLabelFont(132);
   Graph_totalpdf61->GetZaxis()->SetLabelSize(0.06);
   Graph_totalpdf61->GetZaxis()->SetTitleSize(0.072);
   Graph_totalpdf61->GetZaxis()->SetTitleOffset(1.2);
   Graph_totalpdf61->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totalpdf61);
   
   graph->Draw("l");
   
   Double_t signal_fx62[148] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1841.05,
   1842.9,
   1844.75,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1859.55,
   1860.475,
   1861.4,
   1861.863,
   1862.325,
   1862.787,
   1863.25,
   1863.713,
   1864.175,
   1864.637,
   1865.1,
   1865.562,
   1866.025,
   1866.487,
   1866.95,
   1867.412,
   1867.875,
   1868.338,
   1868.8,
   1869.262,
   1869.725,
   1870.188,
   1870.65,
   1871.575,
   1872.5,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1877.588,
   1878.05,
   1878.513,
   1878.975,
   1879.9,
   1880.825,
   1881.75,
   1882.675,
   1883.6,
   1884.525,
   1885.45,
   1887.3,
   1889.15,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t signal_fy62[148] = {
   0.0001056007,
   0.0001335019,
   0.0001702622,
   0.0002192079,
   0.0002851235,
   0.0003749932,
   0.0004991728,
   0.0006732835,
   0.0009213332,
   0.001280983,
   0.00181266,
   0.002615764,
   0.003858413,
   0.005833905,
   0.009072158,
   0.01456942,
   0.02428592,
   0.03185774,
   0.04228744,
   0.05686067,
   0.07754466,
   0.09107788,
   0.1074105,
   0.1272172,
   0.1513596,
   0.1809451,
   0.2174072,
   0.23878,
   0.2626141,
   0.3178117,
   0.3796543,
   0.4469991,
   0.5187104,
   0.5932574,
   0.7429839,
   0.8135746,
   0.8780421,
   0.9072182,
   0.9339706,
   0.9580311,
   0.979154,
   0.9971198,
   1.01174,
   1.022857,
   1.030354,
   1.034148,
   1.034199,
   1.030505,
   1.023108,
   1.012087,
   0.9975597,
   0.979682,
   0.9586416,
   0.9346574,
   0.9079744,
   0.8788601,
   0.8475998,
   0.7798445,
   0.7071721,
   0.5567485,
   0.4833659,
   0.4136117,
   0.3488266,
   0.3189907,
   0.2918726,
   0.2672467,
   0.244867,
   0.2059892,
   0.1737401,
   0.1469139,
   0.1245376,
   0.1058233,
   0.09013135,
   0.07694052,
   0.05643642,
   0.04174343,
   0.03112082,
   0.01768442,
   0.01032583,
   0.006179753,
   0.003782601,
   0.002363535,
   0.001505096,
   0.0009753466,
   0.0006423624,
   0.0004294596,
   0.0002911608,
   0.0001999884,
   0.0001390498,
   9.77906e-05,
   6.951561e-05,
   4.991725e-05,
   3.61868e-05,
   2.646978e-05,
   1.952716e-05,
   1.452183e-05,
   1.088221e-05,
   8.214096e-06,
   6.24303e-06,
   4.776182e-06,
   3.676908e-06,
   2.847589e-06,
   2.217935e-06,
   1.736956e-06,
   1.367403e-06,
   1.081875e-06,
   8.600846e-07,
   6.869187e-07,
   5.510497e-07,
   4.439391e-07,
   3.591148e-07,
   2.916448e-07,
   2.377519e-07,
   1.945286e-07,
   1.597263e-07,
   1.315983e-07,
   1.087813e-07,
   9.020709e-08,
   7.503504e-08,
   6.260101e-08,
   5.237827e-08,
   4.394751e-08,
   3.697372e-08,
   3.118834e-08,
   2.63753e-08,
   2.236021e-08,
   1.900188e-08,
   1.618562e-08,
   1.381803e-08,
   1.182277e-08,
   1.01373e-08,
   8.710248e-09,
   7.499275e-09,
   6.469422e-09,
   5.591739e-09,
   4.842191e-09,
   4.20078e-09,
   3.650826e-09,
   3.178384e-09,
   2.77177e-09,
   2.421173e-09,
   2.118338e-09,
   1.856302e-09,
   1.629185e-09,
   1.432007e-09,
   1.260543e-09,
   1.111204e-09,
   1.111204e-09};
   graph = new TGraph(148,signal_fx62,signal_fy62);
   graph->SetName("signal");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run12");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal62 = new TH1F("Graph_signal62","Projection of fitmodel_br_bin_constr_run12",148,1743,2187);
   Graph_signal62->SetMinimum(1.000083e-09);
   Graph_signal62->SetMaximum(1.137618);
   Graph_signal62->SetDirectory(0);
   Graph_signal62->SetStats(0);
   Graph_signal62->SetMarkerStyle(20);
   Graph_signal62->GetXaxis()->SetNdivisions(505);
   Graph_signal62->GetXaxis()->SetLabelFont(132);
   Graph_signal62->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal62->GetXaxis()->SetLabelSize(0.06);
   Graph_signal62->GetXaxis()->SetTitleSize(0.072);
   Graph_signal62->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal62->GetXaxis()->SetTitleFont(132);
   Graph_signal62->GetYaxis()->SetLabelFont(132);
   Graph_signal62->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal62->GetYaxis()->SetLabelSize(0.06);
   Graph_signal62->GetYaxis()->SetTitleSize(0.072);
   Graph_signal62->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal62->GetYaxis()->SetTitleFont(132);
   Graph_signal62->GetZaxis()->SetLabelFont(132);
   Graph_signal62->GetZaxis()->SetLabelSize(0.06);
   Graph_signal62->GetZaxis()->SetTitleSize(0.072);
   Graph_signal62->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal62->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal62);
   
   graph->Draw("l");
   
   Double_t comb_fx63[102] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t comb_fy63[102] = {
   152.974,
   152.512,
   152.0513,
   151.5921,
   151.1342,
   150.6777,
   150.2225,
   149.7688,
   149.3164,
   148.8654,
   148.4158,
   147.9675,
   147.5205,
   147.075,
   146.6307,
   146.1878,
   145.7463,
   145.306,
   144.8671,
   144.4296,
   143.9933,
   143.5584,
   143.1248,
   142.6924,
   142.2614,
   141.8317,
   141.4033,
   140.9762,
   140.5504,
   140.1259,
   139.7026,
   139.2807,
   138.86,
   138.4405,
   138.0224,
   137.6055,
   137.1898,
   136.7755,
   136.3623,
   135.9504,
   135.5398,
   135.1304,
   134.7222,
   134.3153,
   133.9096,
   133.5051,
   133.1019,
   132.6999,
   132.299,
   131.8994,
   131.501,
   131.1038,
   130.7078,
   130.313,
   129.9194,
   129.527,
   129.1358,
   128.7457,
   128.3568,
   127.9691,
   127.5826,
   127.1972,
   126.813,
   126.43,
   126.0481,
   125.6674,
   125.2878,
   124.9094,
   124.5321,
   124.1559,
   123.7809,
   123.407,
   123.0343,
   122.6627,
   122.2922,
   121.9228,
   121.5545,
   121.1874,
   120.8213,
   120.4564,
   120.0925,
   119.7298,
   119.3681,
   119.0076,
   118.6481,
   118.2898,
   117.9325,
   117.5762,
   117.2211,
   116.867,
   116.514,
   116.1621,
   115.8112,
   115.4614,
   115.1127,
   114.765,
   114.4183,
   114.0727,
   113.7282,
   113.3847,
   113.0422,
   113.0422};
   graph = new TGraph(102,comb_fx63,comb_fy63);
   graph->SetName("comb");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run12");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb63 = new TH1F("Graph_comb63","Projection of fitmodel_br_bin_constr_run12",102,1743,2187);
   Graph_comb63->SetMinimum(109.049);
   Graph_comb63->SetMaximum(156.9672);
   Graph_comb63->SetDirectory(0);
   Graph_comb63->SetStats(0);
   Graph_comb63->SetMarkerStyle(20);
   Graph_comb63->GetXaxis()->SetNdivisions(505);
   Graph_comb63->GetXaxis()->SetLabelFont(132);
   Graph_comb63->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb63->GetXaxis()->SetLabelSize(0.06);
   Graph_comb63->GetXaxis()->SetTitleSize(0.072);
   Graph_comb63->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb63->GetXaxis()->SetTitleFont(132);
   Graph_comb63->GetYaxis()->SetLabelFont(132);
   Graph_comb63->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb63->GetYaxis()->SetLabelSize(0.06);
   Graph_comb63->GetYaxis()->SetTitleSize(0.072);
   Graph_comb63->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb63->GetYaxis()->SetTitleFont(132);
   Graph_comb63->GetZaxis()->SetLabelFont(132);
   Graph_comb63->GetZaxis()->SetLabelSize(0.06);
   Graph_comb63->GetZaxis()->SetTitleSize(0.072);
   Graph_comb63->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb63->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb63);
   
   graph->Draw("l");
   
   Double_t pipimisid_fx64[144] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1822.55,
   1824.4,
   1826.25,
   1828.1,
   1829.95,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1841.05,
   1842.9,
   1843.825,
   1844.75,
   1845.675,
   1846.6,
   1847.525,
   1848.45,
   1850.3,
   1851.225,
   1851.688,
   1852.15,
   1852.613,
   1853.075,
   1853.537,
   1854,
   1854.463,
   1854.925,
   1855.387,
   1855.85,
   1856.312,
   1856.775,
   1857.238,
   1857.7,
   1858.162,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1866.025,
   1866.95,
   1867.875,
   1868.8,
   1869.725,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1879.9,
   1881.75,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t pipimisid_fy64[144] = {
   0.1063604,
   0.1304634,
   0.1603471,
   0.197476,
   0.2437058,
   0.3013934,
   0.3735395,
   0.4639737,
   0.5775959,
   0.7206906,
   0.9013404,
   1.129967,
   1.266338,
   1.420043,
   1.593397,
   1.789039,
   2.009982,
   2.259666,
   2.542019,
   2.861537,
   3.223361,
   3.633381,
   4.098345,
   4.625995,
   4.916054,
   5.225216,
   5.554799,
   5.906216,
   6.280985,
   6.680731,
   7.536103,
   7.910221,
   8.072848,
   8.217564,
   8.343295,
   8.449097,
   8.534168,
   8.597857,
   8.639675,
   8.6593,
   8.65658,
   8.631536,
   8.584362,
   8.51542,
   8.425242,
   8.314513,
   8.184071,
   8.034895,
   7.684866,
   7.274533,
   6.815326,
   6.319472,
   5.799462,
   4.735214,
   4.212934,
   3.709731,
   3.233053,
   2.788662,
   2.380629,
   2.011408,
   1.681982,
   1.392052,
   1.140255,
   0.9244029,
   0.7417087,
   0.5890038,
   0.4629302,
   0.3601021,
   0.2112438,
   0.1189031,
   0.06421746,
   0.01654724,
   0.003614107,
   0.0006690827,
   0.0001049934,
   1.39652e-05,
   1.574474e-06,
   1.504621e-07,
   1.218771e-08,
   8.36797e-10,
   4.869916e-11,
   2.402293e-12,
   1.004462e-13,
   3.559957e-15,
   1.069446e-16,
   2.72318e-18,
   5.877558e-20,
   1.075278e-21,
   1.667431e-23,
   2.191685e-25,
   2.441809e-27,
   2.305942e-29,
   1.845816e-31,
   1.252367e-33,
   7.20241e-36,
   3.510973e-38,
   1.450709e-40,
   5.080849e-43,
   1.508327e-45,
   3.795404e-48,
   8.095128e-51,
   1.4635e-53,
   2.242667e-56,
   2.912997e-59,
   3.207145e-62,
   2.992957e-65,
   2.367475e-68,
   1.587354e-71,
   9.021217e-75,
   4.3457e-78,
   1.774425e-81,
   6.141278e-85,
   1.801619e-88,
   4.479923e-92,
   9.442377e-96,
   1.686923e-99,
   2.554539e-103,
   3.278936e-107,
   3.567439e-111,
   3.289905e-115,
   2.571659e-119,
   1.70391e-123,
   9.569368e-128,
   4.555363e-132,
   1.838086e-136,
   6.286546e-141,
   1.822474e-145,
   4.478309e-150,
   9.327599e-155,
   1.646755e-159,
   2.464286e-164,
   3.125767e-169,
   3.360666e-174,
   3.062649e-179,
   2.365769e-184,
   1.548997e-189,
   8.59671e-195,
   4.044055e-200,
   1.61252e-205,
   5.449997e-211,
   1.561316e-216,
   3.791302e-222,
   7.803497e-228,
   7.803497e-228};
   graph = new TGraph(144,pipimisid_fx64,pipimisid_fy64);
   graph->SetName("pipimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run12");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pipimisid64 = new TH1F("Graph_pipimisid64","Projection of fitmodel_br_bin_constr_run12",144,1743,2187);
   Graph_pipimisid64->SetMinimum(7.023147e-228);
   Graph_pipimisid64->SetMaximum(9.52523);
   Graph_pipimisid64->SetDirectory(0);
   Graph_pipimisid64->SetStats(0);
   Graph_pipimisid64->SetMarkerStyle(20);
   Graph_pipimisid64->GetXaxis()->SetNdivisions(505);
   Graph_pipimisid64->GetXaxis()->SetLabelFont(132);
   Graph_pipimisid64->GetXaxis()->SetLabelOffset(0.01);
   Graph_pipimisid64->GetXaxis()->SetLabelSize(0.06);
   Graph_pipimisid64->GetXaxis()->SetTitleSize(0.072);
   Graph_pipimisid64->GetXaxis()->SetTitleOffset(0.95);
   Graph_pipimisid64->GetXaxis()->SetTitleFont(132);
   Graph_pipimisid64->GetYaxis()->SetLabelFont(132);
   Graph_pipimisid64->GetYaxis()->SetLabelOffset(0.01);
   Graph_pipimisid64->GetYaxis()->SetLabelSize(0.06);
   Graph_pipimisid64->GetYaxis()->SetTitleSize(0.072);
   Graph_pipimisid64->GetYaxis()->SetTitleOffset(0.95);
   Graph_pipimisid64->GetYaxis()->SetTitleFont(132);
   Graph_pipimisid64->GetZaxis()->SetLabelFont(132);
   Graph_pipimisid64->GetZaxis()->SetLabelSize(0.06);
   Graph_pipimisid64->GetZaxis()->SetTitleSize(0.072);
   Graph_pipimisid64->GetZaxis()->SetTitleOffset(1.2);
   Graph_pipimisid64->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pipimisid64);
   
   graph->Draw("l");
   
   Double_t kpimisid_fx65[117] = {
   1780,
   1781.85,
   1782.775,
   1783.7,
   1784.625,
   1785.55,
   1786.475,
   1787.4,
   1788.325,
   1789.25,
   1790.175,
   1791.1,
   1792.025,
   1792.95,
   1793.875,
   1794.8,
   1795.725,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1804.05,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t kpimisid_fy65[117] = {
   3.820994,
   3.21621,
   2.915984,
   2.62585,
   2.350844,
   2.094579,
   1.859251,
   1.645802,
   1.454151,
   1.283467,
   1.132418,
   0.9993795,
   0.8826052,
   0.7803404,
   0.6909023,
   0.6127261,
   0.5443894,
   0.4846198,
   0.3864231,
   0.3107377,
   0.2519929,
   0.2060401,
   0.1698004,
   0.1178933,
   0.08406227,
   0.06136187,
   0.04572517,
   0.03469853,
   0.02675836,
   0.02093284,
   0.01658664,
   0.01329493,
   0.01076777,
   0.008803558,
   0.007259699,
   0.006033768,
   0.005051131,
   0.00425669,
   0.003609278,
   0.003077789,
   0.00263848,
   0.00227305,
   0.00196727,
   0.001709983,
   0.001492373,
   0.001307422,
   0.001149507,
   0.001014093,
   0.0008974989,
   0.0007967212,
   0.0007092958,
   0.0006331905,
   0.000566721,
   0.0005084854,
   0.0004573113,
   0.0004122146,
   0.0003723653,
   0.0003370615,
   0.0003057071,
   0.0002777938,
   0.0002528875,
   0.0002306155,
   0.0002106574,
   0.0001927367,
   0.0001766141,
   0.0001620821,
   0.0001489602,
   0.0001370909,
   0.0001263368,
   0.0001165773,
   0.0001077066,
   9.963157e-05,
   9.227009e-05,
   8.554965e-05,
   7.940602e-05,
   7.378227e-05,
   6.862778e-05,
   6.389751e-05,
   5.955132e-05,
   5.555331e-05,
   5.187142e-05,
   4.847689e-05,
   4.534394e-05,
   4.244937e-05,
   3.977232e-05,
   3.729401e-05,
   3.499746e-05,
   3.286735e-05,
   3.08898e-05,
   2.905225e-05,
   2.734331e-05,
   2.575262e-05,
   2.427078e-05,
   2.288923e-05,
   2.160016e-05,
   2.039647e-05,
   1.927163e-05,
   1.821973e-05,
   1.723533e-05,
   1.631344e-05,
   1.544951e-05,
   1.463934e-05,
   1.38791e-05,
   1.316524e-05,
   1.249452e-05,
   1.186394e-05,
   1.127074e-05,
   1.071238e-05,
   1.01865e-05,
   9.690942e-06,
   9.223686e-06,
   8.782879e-06,
   8.366804e-06,
   7.973865e-06,
   7.602585e-06,
   7.251594e-06,
   7.251594e-06};
   graph = new TGraph(117,kpimisid_fx65,kpimisid_fy65);
   graph->SetName("kpimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run12");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_kpimisid65 = new TH1F("Graph_kpimisid65","Projection of fitmodel_br_bin_constr_run12",117,1743,2187);
   Graph_kpimisid65->SetMinimum(6.526435e-06);
   Graph_kpimisid65->SetMaximum(4.203093);
   Graph_kpimisid65->SetDirectory(0);
   Graph_kpimisid65->SetStats(0);
   Graph_kpimisid65->SetMarkerStyle(20);
   Graph_kpimisid65->GetXaxis()->SetNdivisions(505);
   Graph_kpimisid65->GetXaxis()->SetLabelFont(132);
   Graph_kpimisid65->GetXaxis()->SetLabelOffset(0.01);
   Graph_kpimisid65->GetXaxis()->SetLabelSize(0.06);
   Graph_kpimisid65->GetXaxis()->SetTitleSize(0.072);
   Graph_kpimisid65->GetXaxis()->SetTitleOffset(0.95);
   Graph_kpimisid65->GetXaxis()->SetTitleFont(132);
   Graph_kpimisid65->GetYaxis()->SetLabelFont(132);
   Graph_kpimisid65->GetYaxis()->SetLabelOffset(0.01);
   Graph_kpimisid65->GetYaxis()->SetLabelSize(0.06);
   Graph_kpimisid65->GetYaxis()->SetTitleSize(0.072);
   Graph_kpimisid65->GetYaxis()->SetTitleOffset(0.95);
   Graph_kpimisid65->GetYaxis()->SetTitleFont(132);
   Graph_kpimisid65->GetZaxis()->SetLabelFont(132);
   Graph_kpimisid65->GetZaxis()->SetLabelSize(0.06);
   Graph_kpimisid65->GetZaxis()->SetTitleSize(0.072);
   Graph_kpimisid65->GetZaxis()->SetTitleOffset(1.2);
   Graph_kpimisid65->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_kpimisid65);
   
   graph->Draw("l");
   
   Double_t datad0_run1_fx3026[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run1_fy3026[74] = {
   160,
   163,
   152,
   142,
   142,
   155,
   164,
   155,
   145,
   143,
   143,
   138,
   162,
   174,
   167,
   154,
   157,
   159,
   141,
   122,
   137,
   126,
   128,
   143,
   133,
   162,
   137,
   157,
   125,
   119,
   141,
   138,
   140,
   132,
   122,
   135,
   112,
   144,
   121,
   110,
   142,
   117,
   132,
   107,
   137,
   142,
   118,
   135,
   140,
   101,
   131,
   106,
   115,
   120,
   123,
   119,
   135,
   113,
   129,
   111,
   119,
   114,
   118,
   118,
   107,
   115,
   109,
   104,
   130,
   135,
   127,
   115,
   125,
   121};
   Double_t datad0_run1_felx3026[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fely3026[74] = {
   12.15899,
   12.27693,
   11.83896,
   11.42686,
   11.42686,
   11.95994,
   12.31601,
   11.95994,
   11.55197,
   11.46871,
   11.46871,
   11.25798,
   12.23774,
   12.70038,
   12.43252,
   11.91974,
   12.03994,
   12.11943,
   11.38486,
   10.55667,
   11.21537,
   10.7361,
   10.82475,
   11.46871,
   11.0434,
   12.23774,
   11.21537,
   12.03994,
   10.69151,
   10.42016,
   11.38486,
   11.25798,
   11.34272,
   11,
   10.55667,
   11.1297,
   10.09481,
   11.51041,
   10.51136,
   10,
   11.42686,
   10.3282,
   11,
   9.856158,
   11.21537,
   11.42686,
   10.37428,
   11.1297,
   11.34272,
   9.562306,
   10.95644,
   9.807764,
   10.23546,
   10.46586,
   10.6018,
   10.42016,
   11.1297,
   10.1419,
   10.86882,
   10.04751,
   10.42016,
   10.18878,
   10.37428,
   10.37428,
   9.856158,
   10.23546,
   9.952272,
   9.710289,
   10.91271,
   11.1297,
   10.78051,
   10.23546,
   10.69151,
   10.51136};
   Double_t datad0_run1_fehx3026[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fehy3026[74] = {
   13.15899,
   13.27693,
   12.83896,
   12.42686,
   12.42686,
   12.95994,
   13.31601,
   12.95994,
   12.55197,
   12.46871,
   12.46871,
   12.25798,
   13.23774,
   13.70038,
   13.43252,
   12.91974,
   13.03994,
   13.11943,
   12.38486,
   11.55667,
   12.21537,
   11.7361,
   11.82475,
   12.46871,
   12.0434,
   13.23774,
   12.21537,
   13.03994,
   11.69151,
   11.42016,
   12.38486,
   12.25798,
   12.34272,
   12,
   11.55667,
   12.1297,
   11.09481,
   12.51041,
   11.51136,
   11,
   12.42686,
   11.3282,
   12,
   10.85616,
   12.21537,
   12.42686,
   11.37428,
   12.1297,
   12.34272,
   10.56231,
   11.95644,
   10.80776,
   11.23546,
   11.46586,
   11.6018,
   11.42016,
   12.1297,
   11.1419,
   11.86882,
   11.04751,
   11.42016,
   11.18878,
   11.37428,
   11.37428,
   10.85616,
   11.23546,
   10.95227,
   10.71029,
   11.91271,
   12.1297,
   11.78051,
   11.23546,
   11.69151,
   11.51136};
   grae = new TGraphAsymmErrors(74,datad0_run1_fx3026,datad0_run1_fy3026,datad0_run1_felx3026,datad0_run1_fehx3026,datad0_run1_fely3026,datad0_run1_fehy3026);
   grae->SetName("datad0_run1");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run13026 = new TH1F("Graph_datad0_run13026","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run13026->SetMinimum(81.81143);
   Graph_datad0_run13026->SetMaximum(197.3266);
   Graph_datad0_run13026->SetDirectory(0);
   Graph_datad0_run13026->SetStats(0);
   Graph_datad0_run13026->SetMarkerStyle(20);
   Graph_datad0_run13026->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run13026->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run13026->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13026->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run13026->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run13026->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13026->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run13026->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run13026->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13026->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run13026->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run13026->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13026->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run13026->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run13026->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run13026->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run13026->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run13026->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run13026);
   
   grae->Draw("p");
   
   TH1D *frame_4ae57c0__26 = new TH1D("frame_4ae57c0__26","",100,1780,2150);
   frame_4ae57c0__26->SetBinContent(1,197.0854);
   frame_4ae57c0__26->SetMaximum(394.1708);
   frame_4ae57c0__26->SetEntries(1);
   frame_4ae57c0__26->SetDirectory(0);
   frame_4ae57c0__26->SetStats(0);
   frame_4ae57c0__26->SetMarkerStyle(20);
   frame_4ae57c0__26->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_4ae57c0__26->GetXaxis()->SetLabelFont(132);
   frame_4ae57c0__26->GetXaxis()->SetLabelOffset(0.01);
   frame_4ae57c0__26->GetXaxis()->SetLabelSize(0.06);
   frame_4ae57c0__26->GetXaxis()->SetTitleSize(0.072);
   frame_4ae57c0__26->GetXaxis()->SetTitleOffset(0.95);
   frame_4ae57c0__26->GetXaxis()->SetTitleFont(132);
   frame_4ae57c0__26->GetYaxis()->SetTitle("Candidates / ( 5.00 MeV/#it{c}^{2} )");
   frame_4ae57c0__26->GetYaxis()->SetLabelFont(132);
   frame_4ae57c0__26->GetYaxis()->SetLabelOffset(0.01);
   frame_4ae57c0__26->GetYaxis()->SetLabelSize(0.06);
   frame_4ae57c0__26->GetYaxis()->SetTitleSize(0.072);
   frame_4ae57c0__26->GetYaxis()->SetTitleOffset(0.95);
   frame_4ae57c0__26->GetYaxis()->SetTitleFont(132);
   frame_4ae57c0__26->GetZaxis()->SetLabelFont(132);
   frame_4ae57c0__26->GetZaxis()->SetLabelSize(0.06);
   frame_4ae57c0__26->GetZaxis()->SetTitleSize(0.072);
   frame_4ae57c0__26->GetZaxis()->SetTitleOffset(1.2);
   frame_4ae57c0__26->GetZaxis()->SetTitleFont(132);
   frame_4ae57c0__26->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.333 #leq BDT < 0.666}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_d0_run12->Modified();
   canvas_cut_d0_run12->cd();
   canvas_cut_d0_run12->SetSelected(canvas_cut_d0_run12);
}


==> figs/Fig5d.C <==
void SData_DALL_MagAll_CD0mumu_deltam_Run1_bin2_paper()
{
//=========Macro generated from canvas: canvas_cut_deltam_run12/canvas_cut_deltam_run12
//=========  (Tue Dec 20 13:48:19 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_deltam_run12 = new TCanvas("canvas_cut_deltam_run12", "canvas_cut_deltam_run12",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_deltam_run12->SetHighLightColor(2);
   canvas_cut_deltam_run12->Range(137.6296,-120.7251,151.7037,633.8069);
   canvas_cut_deltam_run12->SetFillColor(0);
   canvas_cut_deltam_run12->SetBorderMode(0);
   canvas_cut_deltam_run12->SetBorderSize(2);
   canvas_cut_deltam_run12->SetTickx(1);
   canvas_cut_deltam_run12->SetTicky(1);
   canvas_cut_deltam_run12->SetLeftMargin(0.14);
   canvas_cut_deltam_run12->SetRightMargin(0.05);
   canvas_cut_deltam_run12->SetTopMargin(0.05);
   canvas_cut_deltam_run12->SetBottomMargin(0.16);
   canvas_cut_deltam_run12->SetFrameBorderMode(0);
   canvas_cut_deltam_run12->SetFrameBorderMode(0);
   
   TH1D *frame_4762d70__27 = new TH1D("frame_4762d70__27","",100,139.6,151);
   frame_4762d70__27->SetBinContent(1,298.0402);
   frame_4762d70__27->SetMaximum(596.0803);
   frame_4762d70__27->SetEntries(1);
   frame_4762d70__27->SetDirectory(0);
   frame_4762d70__27->SetStats(0);
   frame_4762d70__27->SetMarkerStyle(20);
   frame_4762d70__27->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_4762d70__27->GetXaxis()->SetLabelFont(132);
   frame_4762d70__27->GetXaxis()->SetLabelOffset(0.01);
   frame_4762d70__27->GetXaxis()->SetLabelSize(0.06);
   frame_4762d70__27->GetXaxis()->SetTitleSize(0.072);
   frame_4762d70__27->GetXaxis()->SetTitleOffset(0.95);
   frame_4762d70__27->GetXaxis()->SetTitleFont(132);
   frame_4762d70__27->GetYaxis()->SetTitle("Candidates / ( 0.100 MeV/#it{c}^{2} )");
   frame_4762d70__27->GetYaxis()->SetLabelFont(132);
   frame_4762d70__27->GetYaxis()->SetLabelOffset(0.01);
   frame_4762d70__27->GetYaxis()->SetLabelSize(0.06);
   frame_4762d70__27->GetYaxis()->SetTitleSize(0.072);
   frame_4762d70__27->GetYaxis()->SetTitleOffset(0.95);
   frame_4762d70__27->GetYaxis()->SetTitleFont(132);
   frame_4762d70__27->GetZaxis()->SetLabelFont(132);
   frame_4762d70__27->GetZaxis()->SetLabelSize(0.06);
   frame_4762d70__27->GetZaxis()->SetTitleSize(0.072);
   frame_4762d70__27->GetZaxis()->SetTitleOffset(1.2);
   frame_4762d70__27->GetZaxis()->SetTitleFont(132);
   frame_4762d70__27->Draw("FUNC");
   
   Double_t datadeltam_run1_fx3027[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run1_fy3027[60] = {
   30,
   37,
   59,
   52,
   63,
   82,
   81,
   95,
   85,
   109,
   117,
   91,
   100,
   118,
   117,
   131,
   154,
   131,
   136,
   158,
   139,
   155,
   152,
   145,
   175,
   153,
   180,
   198,
   163,
   179,
   202,
   209,
   163,
   191,
   171,
   182,
   190,
   173,
   215,
   198,
   209,
   214,
   192,
   219,
   189,
   224,
   213,
   216,
   213,
   223,
   225,
   210,
   212,
   223,
   225,
   236,
   193,
   267,
   213,
   235};
   Double_t datadeltam_run1_felx3027[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fely3027[60] = {
   5.446522,
   6.055143,
   7.659312,
   7.187836,
   7.916129,
   9.036884,
   8.981384,
   9.729612,
   9.201374,
   9.952272,
   10.3282,
   9.521834,
   9.983255,
   10.37428,
   10.3282,
   10.95644,
   11.91974,
   10.95644,
   11.17262,
   12.07975,
   11.30042,
   11.95994,
   11.83896,
   11.55197,
   12.7382,
   11.87942,
   12.92572,
   13.58013,
   12.27693,
   12.88843,
   13.72146,
   13.96548,
   12.27693,
   13.32932,
   12.58625,
   13,
   13.29311,
   12.66245,
   14.1714,
   13.58013,
   13.96548,
   14.13728,
   13.36542,
   14.30709,
   13.25682,
   14.47498,
   14.10308,
   14.20544,
   14.10308,
   14.44155,
   14.50833,
   14,
   14.0688,
   14.44155,
   14.50833,
   14.87043,
   13.40144,
   15.84778,
   14.10308,
   14.83786};
   Double_t datadeltam_run1_fehx3027[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fehy3027[60] = {
   6.538046,
   7.137555,
   8.724565,
   8.257346,
   8.979274,
   10.09222,
   10.03706,
   10.78102,
   10.25573,
   10.95227,
   11.3282,
   10.57436,
   11.03336,
   11.37428,
   11.3282,
   11.95644,
   12.91974,
   11.95644,
   12.17262,
   13.07975,
   12.30042,
   12.95994,
   12.83896,
   12.55197,
   13.7382,
   12.87942,
   13.92572,
   14.58013,
   13.27693,
   13.88843,
   14.72146,
   14.96548,
   13.27693,
   14.32932,
   13.58625,
   14,
   14.29311,
   13.66245,
   15.1714,
   14.58013,
   14.96548,
   15.13728,
   14.36542,
   15.30709,
   14.25682,
   15.47498,
   15.10308,
   15.20544,
   15.10308,
   15.44155,
   15.50833,
   15,
   15.0688,
   15.44155,
   15.50833,
   15.87043,
   14.40144,
   16.84778,
   15.10308,
   15.83786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,datadeltam_run1_fx3027,datadeltam_run1_fy3027,datadeltam_run1_felx3027,datadeltam_run1_fehx3027,datadeltam_run1_fely3027,datadeltam_run1_fehy3027);
   grae->SetName("datadeltam_run1");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run13027 = new TH1F("Graph_datadeltam_run13027","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run13027->SetMinimum(22.09813);
   Graph_datadeltam_run13027->SetMaximum(309.7772);
   Graph_datadeltam_run13027->SetDirectory(0);
   Graph_datadeltam_run13027->SetStats(0);
   Graph_datadeltam_run13027->SetMarkerStyle(20);
   Graph_datadeltam_run13027->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run13027->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run13027->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13027->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13027->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13027->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13027->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run13027->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run13027->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13027->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13027->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13027->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13027->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run13027->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run13027->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13027->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13027->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run13027->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run13027);
   
   grae->Draw("p");
   
   Double_t fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx66[102] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.958,
   145.072,
   145.186,
   145.3,
   145.414,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy66[102] = {
   3.248376,
   14.86932,
   25.46905,
   35.14874,
   43.99957,
   52.10367,
   59.53503,
   66.36033,
   72.63963,
   78.42706,
   83.77138,
   88.71651,
   93.30204,
   97.56362,
   101.5334,
   105.2403,
   108.7104,
   111.9673,
   115.032,
   117.9237,
   120.6595,
   123.2549,
   125.724,
   128.0792,
   130.3321,
   132.4928,
   134.5707,
   136.5745,
   138.5119,
   140.3904,
   142.2165,
   143.9968,
   145.737,
   147.4424,
   149.1176,
   150.7666,
   152.3923,
   153.9971,
   155.5831,
   157.1527,
   158.7105,
   160.2654,
   161.8347,
   163.4503,
   165.1688,
   167.0836,
   169.3364,
   172.1143,
   175.5489,
   179.3969,
   182.9274,
   185.1466,
   185.5808,
   184.7443,
   183.6314,
   182.9551,
   182.9472,
   183.4584,
   184.3087,
   185.3622,
   186.5305,
   187.7608,
   189.0231,
   190.3011,
   191.5859,
   192.8731,
   194.1606,
   195.4475,
   196.7339,
   198.0199,
   199.3059,
   200.5925,
   201.88,
   203.1687,
   204.4589,
   205.7509,
   207.0445,
   208.3399,
   209.6371,
   210.9358,
   212.2359,
   213.5374,
   214.84,
   216.1436,
   217.448,
   218.7532,
   220.0591,
   221.3655,
   222.6723,
   223.9795,
   225.2871,
   226.595,
   227.9032,
   229.2116,
   230.5202,
   231.829,
   233.1379,
   234.4471,
   235.7564,
   237.0658,
   238.3754,
   238.3754};
   TGraph *graph = new TGraph(102,fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx66,fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy66);
   graph->SetName("fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run12");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66 = new TH1F("Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66","Projection of fitmodel_br_bin_constr_run12",102,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->SetMinimum(2.923539);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->SetMaximum(261.8881);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->SetStats(0);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB66->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]66);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run02]_Range[full]_NormRange[full]_fx67[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.673,
   144.73,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.9438,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5422,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.8558,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run02]_Range[full]_NormRange[full]_fy67[147] = {
   0.001787785,
   0.001841759,
   0.001898554,
   0.001958381,
   0.002021474,
   0.00208809,
   0.002158512,
   0.002233056,
   0.002312068,
   0.002395937,
   0.002485095,
   0.002580022,
   0.002681262,
   0.002789421,
   0.002905185,
   0.003029332,
   0.003162743,
   0.003306423,
   0.003461523,
   0.003629365,
   0.003811477,
   0.004009631,
   0.004225894,
   0.004462689,
   0.004722876,
   0.00500985,
   0.00532767,
   0.005681226,
   0.006076455,
   0.006520633,
   0.007022763,
   0.007594107,
   0.008248917,
   0.009005478,
   0.00988759,
   0.01092677,
   0.01216553,
   0.01366253,
   0.01550071,
   0.01780097,
   0.02074576,
   0.02462258,
   0.02990891,
   0.03745282,
   0.04889929,
   0.05706821,
   0.06785132,
   0.08260498,
   0.09216133,
   0.1037541,
   0.1180532,
   0.1360435,
   0.1592264,
   0.1734621,
   0.1899969,
   0.2297095,
   0.2746996,
   0.3245778,
   0.3789321,
   0.4371049,
   0.4981862,
   0.6242361,
   0.686278,
   0.7454748,
   0.8001061,
   0.8484845,
   0.8698317,
   0.8890413,
   0.9059498,
   0.9204108,
   0.932298,
   0.9415063,
   0.9479536,
   0.9515824,
   0.9523601,
   0.9502795,
   0.9453594,
   0.9376441,
   0.9272023,
   0.9141267,
   0.8985323,
   0.880555,
   0.860349,
   0.8380854,
   0.7881372,
   0.7323136,
   0.672317,
   0.5466045,
   0.4840557,
   0.4235446,
   0.3661717,
   0.3127894,
   0.2640509,
   0.242918,
   0.2245347,
   0.1941956,
   0.170279,
   0.1510138,
   0.1352136,
   0.1220565,
   0.1109563,
   0.09332347,
   0.08001291,
   0.06966202,
   0.0547179,
   0.04454633,
   0.03724108,
   0.03177767,
   0.02756046,
   0.02422146,
   0.02152212,
   0.01930155,
   0.01744764,
   0.01588008,
   0.01453994,
   0.01338311,
   0.01237596,
   0.01149242,
   0.01071204,
   0.01001852,
   0.009398756,
   0.008842105,
   0.008339821,
   0.007884668,
   0.007470611,
   0.007092579,
   0.006746281,
   0.006428068,
   0.006134815,
   0.005863833,
   0.005612798,
   0.005379689,
   0.005162743,
   0.004960415,
   0.004771347,
   0.004594338,
   0.004428327,
   0.004272368,
   0.004125621,
   0.00398733,
   0.003856822,
   0.00373349,
   0.003616787,
   0.003506217,
   0.003401335,
   0.003301733,
   0.003301733};
   graph = new TGraph(147,fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run02]_Range[full]_NormRange[full]_fx67,fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run02]_Range[full]_NormRange[full]_fy67);
   graph->SetName("fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run02]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run12");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67 = new TH1F("Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67","Projection of fitmodel_br_bin_constr_run12",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->SetMinimum(0.001609007);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->SetMaximum(1.047417);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->SetStats(0);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB67->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run02]_Range[full]_NormRange[full]67);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run02]_Range[full]_NormRange[full]_fx68[102] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.958,
   145.072,
   145.186,
   145.3,
   145.414,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run02]_Range[full]_NormRange[full]_fy68[102] = {
   3.240299,
   14.85619,
   25.45114,
   35.1263,
   43.97278,
   52.07267,
   59.49994,
   66.32121,
   72.59652,
   78.37996,
   83.72024,
   88.66128,
   93.24261,
   97.49989,
   101.4652,
   105.1675,
   108.6328,
   111.8845,
   114.944,
   117.8301,
   120.5601,
   123.1494,
   125.6121,
   127.9605,
   130.2061,
   132.359,
   134.4284,
   136.4225,
   138.3489,
   140.2143,
   142.0246,
   143.7854,
   145.5015,
   147.1774,
   148.8171,
   150.4241,
   152.0017,
   153.5528,
   155.08,
   156.5857,
   158.0721,
   159.5409,
   160.9941,
   162.433,
   163.8592,
   165.2739,
   166.6782,
   168.0732,
   169.4598,
   170.8388,
   172.211,
   173.577,
   174.9374,
   176.2929,
   177.6439,
   178.9908,
   180.3341,
   181.6741,
   183.0111,
   184.3455,
   185.6774,
   187.0072,
   188.335,
   189.6611,
   190.9856,
   192.3086,
   193.6304,
   194.951,
   196.2706,
   197.5892,
   198.907,
   200.224,
   201.5403,
   202.856,
   204.1712,
   205.4858,
   206.8,
   208.1138,
   209.4272,
   210.7403,
   212.053,
   213.3656,
   214.6778,
   215.9899,
   217.3017,
   218.6134,
   219.9249,
   221.2363,
   222.5476,
   223.8587,
   225.1697,
   226.4807,
   227.7915,
   229.1023,
   230.413,
   231.7236,
   233.0342,
   234.3447,
   235.6552,
   236.9656,
   238.276,
   238.276};
   graph = new TGraph(102,fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run02]_Range[full]_NormRange[full]_fx68,fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run02]_Range[full]_NormRange[full]_fy68);
   graph->SetName("fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run02]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run12");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68 = new TH1F("Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68","Projection of fitmodel_br_bin_constr_run12",102,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->SetMinimum(2.916269);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->SetMaximum(261.7796);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->SetStats(0);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB68->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run02]_Range[full]_NormRange[full]68);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run02]_Range[full]_NormRange[full]_fx69[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.7585,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.528,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.0695,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run02]_Range[full]_NormRange[full]_fy69[147] = {
   0.003638477,
   0.004258508,
   0.004969178,
   0.005780972,
   0.006705117,
   0.00775356,
   0.008938924,
   0.01027445,
   0.01177393,
   0.01345159,
   0.015322,
   0.0173999,
   0.01970008,
   0.02223714,
   0.02502534,
   0.02807835,
   0.031409,
   0.03502901,
   0.03894877,
   0.04317704,
   0.04772067,
   0.05258437,
   0.05777051,
   0.06327891,
   0.06910682,
   0.07524893,
   0.08169763,
   0.08844366,
   0.0954772,
   0.1027899,
   0.1103782,
   0.1182494,
   0.1264317,
   0.1349914,
   0.1440633,
   0.1539044,
   0.1649882,
   0.178177,
   0.1950326,
   0.2183855,
   0.2533765,
   0.3093516,
   0.4032448,
   0.4731372,
   0.5653722,
   0.6873275,
   0.8485343,
   1.061058,
   1.339737,
   1.509268,
   1.702082,
   1.920658,
   2.167487,
   2.444975,
   2.75532,
   3.10035,
   3.481332,
   3.898737,
   4.351987,
   4.839174,
   5.356791,
   6.459863,
   7.593603,
   8.142012,
   8.658881,
   9.128703,
   9.536057,
   9.711747,
   9.866563,
   9.999034,
   10.10787,
   10.192,
   10.25058,
   10.28302,
   10.28899,
   10.26842,
   10.22154,
   10.14882,
   10.05098,
   9.929022,
   9.784125,
   9.431274,
   9.00545,
   8.521425,
   7.994736,
   7.440759,
   6.307165,
   5.215727,
   4.706768,
   4.229397,
   3.786645,
   3.380017,
   3.00977,
   2.675183,
   2.37481,
   2.106701,
   1.868584,
   1.658017,
   1.472505,
   1.309585,
   1.042187,
   0.8386618,
   0.6845604,
   0.5681917,
   0.4803496,
   0.4139249,
   0.324997,
   0.2722785,
   0.2395167,
   0.2177453,
   0.2020325,
   0.1896639,
   0.1791436,
   0.1696488,
   0.1607316,
   0.1521538,
   0.1437958,
   0.1356052,
   0.1275671,
   0.1196876,
   0.1119833,
   0.104476,
   0.09718881,
   0.09014416,
   0.08336245,
   0.07686137,
   0.0706555,
   0.06475613,
   0.05917123,
   0.05390556,
   0.04896082,
   0.04433587,
   0.04002696,
   0.03602802,
   0.03233093,
   0.02892583,
   0.0258014,
   0.02294512,
   0.02034355,
   0.0179826,
   0.01584776,
   0.01392427,
   0.01219737,
   0.01065244,
   0.00927516,
   0.008051613,
   0.008051613};
   graph = new TGraph(147,fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run02]_Range[full]_NormRange[full]_fx69,fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run02]_Range[full]_NormRange[full]_fy69);
   graph->SetName("fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run02]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run12");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69 = new TH1F("Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69","Projection of fitmodel_br_bin_constr_run12",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->SetMinimum(0.00327463);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->SetMaximum(11.31752);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->SetStats(0);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run02cB_RangeoBfullcB_NormRangeoBfullcB69->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run02]_Range[full]_NormRange[full]69);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run02]_Range[full]_NormRange[full]_fx70[129] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   142.963,
   143.02,
   143.077,
   143.134,
   143.191,
   143.248,
   143.305,
   143.362,
   143.419,
   143.476,
   143.533,
   143.59,
   143.647,
   143.704,
   143.818,
   143.932,
   143.989,
   144.046,
   144.103,
   144.16,
   144.217,
   144.274,
   144.331,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.787,
   144.844,
   144.958,
   145.072,
   145.129,
   145.186,
   145.243,
   145.3,
   145.357,
   145.414,
   145.471,
   145.528,
   145.585,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.497,
   146.554,
   146.611,
   146.668,
   146.725,
   146.782,
   146.839,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run02]_Range[full]_NormRange[full]_fy70[129] = {
   0.00145546,
   0.001546041,
   0.001638883,
   0.001733726,
   0.001830286,
   0.00192825,
   0.002027279,
   0.002127011,
   0.00222706,
   0.002327022,
   0.002426473,
   0.00252498,
   0.0026221,
   0.002717391,
   0.002810431,
   0.002900848,
   0.002988391,
   0.003073084,
   0.003155552,
   0.003237691,
   0.003324011,
   0.003424167,
   0.003557519,
   0.003760858,
   0.004100685,
   0.004691321,
   0.005719395,
   0.007473414,
   0.01037405,
   0.01499658,
   0.01817672,
   0.02207264,
   0.02679458,
   0.03245555,
   0.03916727,
   0.0470353,
   0.05615325,
   0.0665964,
   0.07841497,
   0.09162724,
   0.1062132,
   0.122109,
   0.1392028,
   0.1573322,
   0.1957991,
   0.2352672,
   0.2545212,
   0.2729619,
   0.2902202,
   0.3059462,
   0.3198243,
   0.3315881,
   0.341033,
   0.3480263,
   0.3525143,
   0.3545248,
   0.3541669,
   0.3516253,
   0.3471523,
   0.3410555,
   0.3336843,
   0.3254134,
   0.3077044,
   0.2908402,
   0.2834999,
   0.2772063,
   0.2721288,
   0.2683782,
   0.2660076,
   0.2650158,
   0.2653525,
   0.2669244,
   0.269603,
   0.2732324,
   0.2826285,
   0.2936001,
   0.3046365,
   0.3143768,
   0.3184003,
   0.3217018,
   0.3241865,
   0.325778,
   0.3264184,
   0.3260674,
   0.3247017,
   0.322314,
   0.3189119,
   0.3145169,
   0.309163,
   0.3028956,
   0.2957701,
   0.2878503,
   0.269919,
   0.2497339,
   0.2279771,
   0.2053391,
   0.1824815,
   0.1600053,
   0.1384271,
   0.1181636,
   0.09952399,
   0.0827106,
   0.06782565,
   0.05488321,
   0.04382429,
   0.03453368,
   0.02685673,
   0.02061508,
   0.01562037,
   0.01168536,
   0.008632413,
   0.006299255,
   0.004542416,
   0.003238633,
   0.002284737,
   0.001596431,
   0.001106369,
   0.0007618834,
   0.0005226136,
   0.0003582251,
   0.0002463427,
   0.0001707582,
   0.0001199343,
   8.579611e-05,
   6.278328e-05,
   4.712596e-05,
   3.630534e-05,
   2.866093e-05,
   2.866093e-05};
   graph = new TGraph(129,fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run02]_Range[full]_NormRange[full]_fx70,fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run02]_Range[full]_NormRange[full]_fy70);
   graph->SetName("fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run02]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run12");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70 = new TH1F("Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70","Projection of fitmodel_br_bin_constr_run12",129,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->SetMinimum(2.579483e-05);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->SetMaximum(0.3899744);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->SetStats(0);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run12_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run02cB_RangeoBfullcB_NormRangeoBfullcB70->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run12_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run02]_Range[full]_NormRange[full]70);
   
   graph->Draw("l");
   
   Double_t datadeltam_run1_fx3028[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run1_fy3028[60] = {
   30,
   37,
   59,
   52,
   63,
   82,
   81,
   95,
   85,
   109,
   117,
   91,
   100,
   118,
   117,
   131,
   154,
   131,
   136,
   158,
   139,
   155,
   152,
   145,
   175,
   153,
   180,
   198,
   163,
   179,
   202,
   209,
   163,
   191,
   171,
   182,
   190,
   173,
   215,
   198,
   209,
   214,
   192,
   219,
   189,
   224,
   213,
   216,
   213,
   223,
   225,
   210,
   212,
   223,
   225,
   236,
   193,
   267,
   213,
   235};
   Double_t datadeltam_run1_felx3028[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fely3028[60] = {
   5.446522,
   6.055143,
   7.659312,
   7.187836,
   7.916129,
   9.036884,
   8.981384,
   9.729612,
   9.201374,
   9.952272,
   10.3282,
   9.521834,
   9.983255,
   10.37428,
   10.3282,
   10.95644,
   11.91974,
   10.95644,
   11.17262,
   12.07975,
   11.30042,
   11.95994,
   11.83896,
   11.55197,
   12.7382,
   11.87942,
   12.92572,
   13.58013,
   12.27693,
   12.88843,
   13.72146,
   13.96548,
   12.27693,
   13.32932,
   12.58625,
   13,
   13.29311,
   12.66245,
   14.1714,
   13.58013,
   13.96548,
   14.13728,
   13.36542,
   14.30709,
   13.25682,
   14.47498,
   14.10308,
   14.20544,
   14.10308,
   14.44155,
   14.50833,
   14,
   14.0688,
   14.44155,
   14.50833,
   14.87043,
   13.40144,
   15.84778,
   14.10308,
   14.83786};
   Double_t datadeltam_run1_fehx3028[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fehy3028[60] = {
   6.538046,
   7.137555,
   8.724565,
   8.257346,
   8.979274,
   10.09222,
   10.03706,
   10.78102,
   10.25573,
   10.95227,
   11.3282,
   10.57436,
   11.03336,
   11.37428,
   11.3282,
   11.95644,
   12.91974,
   11.95644,
   12.17262,
   13.07975,
   12.30042,
   12.95994,
   12.83896,
   12.55197,
   13.7382,
   12.87942,
   13.92572,
   14.58013,
   13.27693,
   13.88843,
   14.72146,
   14.96548,
   13.27693,
   14.32932,
   13.58625,
   14,
   14.29311,
   13.66245,
   15.1714,
   14.58013,
   14.96548,
   15.13728,
   14.36542,
   15.30709,
   14.25682,
   15.47498,
   15.10308,
   15.20544,
   15.10308,
   15.44155,
   15.50833,
   15,
   15.0688,
   15.44155,
   15.50833,
   15.87043,
   14.40144,
   16.84778,
   15.10308,
   15.83786};
   grae = new TGraphAsymmErrors(60,datadeltam_run1_fx3028,datadeltam_run1_fy3028,datadeltam_run1_felx3028,datadeltam_run1_fehx3028,datadeltam_run1_fely3028,datadeltam_run1_fehy3028);
   grae->SetName("datadeltam_run1");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run13028 = new TH1F("Graph_datadeltam_run13028","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run13028->SetMinimum(22.09813);
   Graph_datadeltam_run13028->SetMaximum(309.7772);
   Graph_datadeltam_run13028->SetDirectory(0);
   Graph_datadeltam_run13028->SetStats(0);
   Graph_datadeltam_run13028->SetMarkerStyle(20);
   Graph_datadeltam_run13028->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run13028->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run13028->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13028->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13028->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13028->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13028->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run13028->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run13028->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13028->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13028->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13028->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13028->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run13028->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run13028->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13028->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13028->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run13028->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run13028);
   
   grae->Draw("p");
   
   TH1D *frame_4762d70__28 = new TH1D("frame_4762d70__28","",100,139.6,151);
   frame_4762d70__28->SetBinContent(1,298.0402);
   frame_4762d70__28->SetMaximum(596.0803);
   frame_4762d70__28->SetEntries(1);
   frame_4762d70__28->SetDirectory(0);
   frame_4762d70__28->SetStats(0);
   frame_4762d70__28->SetMarkerStyle(20);
   frame_4762d70__28->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_4762d70__28->GetXaxis()->SetLabelFont(132);
   frame_4762d70__28->GetXaxis()->SetLabelOffset(0.01);
   frame_4762d70__28->GetXaxis()->SetLabelSize(0.06);
   frame_4762d70__28->GetXaxis()->SetTitleSize(0.072);
   frame_4762d70__28->GetXaxis()->SetTitleOffset(0.95);
   frame_4762d70__28->GetXaxis()->SetTitleFont(132);
   frame_4762d70__28->GetYaxis()->SetTitle("Candidates / ( 0.100 MeV/#it{c}^{2} )");
   frame_4762d70__28->GetYaxis()->SetLabelFont(132);
   frame_4762d70__28->GetYaxis()->SetLabelOffset(0.01);
   frame_4762d70__28->GetYaxis()->SetLabelSize(0.06);
   frame_4762d70__28->GetYaxis()->SetTitleSize(0.072);
   frame_4762d70__28->GetYaxis()->SetTitleOffset(0.95);
   frame_4762d70__28->GetYaxis()->SetTitleFont(132);
   frame_4762d70__28->GetZaxis()->SetLabelFont(132);
   frame_4762d70__28->GetZaxis()->SetLabelSize(0.06);
   frame_4762d70__28->GetZaxis()->SetTitleSize(0.072);
   frame_4762d70__28->GetZaxis()->SetTitleOffset(1.2);
   frame_4762d70__28->GetZaxis()->SetTitleFont(132);
   frame_4762d70__28->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.333 #leq BDT < 0.666}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_deltam_run12->Modified();
   canvas_cut_deltam_run12->cd();
   canvas_cut_deltam_run12->SetSelected(canvas_cut_deltam_run12);
}


==> figs/Fig5e.C <==
void SData_DALL_MagAll_CD0mumu_d0mass_Run1_bin3_paper()
{
//=========Macro generated from canvas: canvas_cut_d0_run13/canvas_cut_d0_run13
//=========  (Tue Dec 20 13:48:20 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_d0_run13 = new TCanvas("canvas_cut_d0_run13", "canvas_cut_d0_run13",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_d0_run13->SetHighLightColor(2);
   canvas_cut_d0_run13->Range(1716.049,-48.78817,2172.84,256.1379);
   canvas_cut_d0_run13->SetFillColor(0);
   canvas_cut_d0_run13->SetBorderMode(0);
   canvas_cut_d0_run13->SetBorderSize(2);
   canvas_cut_d0_run13->SetTickx(1);
   canvas_cut_d0_run13->SetTicky(1);
   canvas_cut_d0_run13->SetLeftMargin(0.14);
   canvas_cut_d0_run13->SetRightMargin(0.05);
   canvas_cut_d0_run13->SetTopMargin(0.05);
   canvas_cut_d0_run13->SetBottomMargin(0.16);
   canvas_cut_d0_run13->SetFrameBorderMode(0);
   canvas_cut_d0_run13->SetFrameBorderMode(0);
   
   TH1D *frame_4ff5880__41 = new TH1D("frame_4ff5880__41","",100,1780,2150);
   frame_4ff5880__41->SetBinContent(1,120.4458);
   frame_4ff5880__41->SetMaximum(240.8916);
   frame_4ff5880__41->SetEntries(1);
   frame_4ff5880__41->SetDirectory(0);
   frame_4ff5880__41->SetStats(0);
   frame_4ff5880__41->SetMarkerStyle(20);
   frame_4ff5880__41->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_4ff5880__41->GetXaxis()->SetLabelFont(132);
   frame_4ff5880__41->GetXaxis()->SetLabelOffset(0.01);
   frame_4ff5880__41->GetXaxis()->SetLabelSize(0.06);
   frame_4ff5880__41->GetXaxis()->SetTitleSize(0.072);
   frame_4ff5880__41->GetXaxis()->SetTitleOffset(0.95);
   frame_4ff5880__41->GetXaxis()->SetTitleFont(132);
   frame_4ff5880__41->GetYaxis()->SetTitle("Candidates / ( 5.00 MeV/#it{c}^{2} )");
   frame_4ff5880__41->GetYaxis()->SetLabelFont(132);
   frame_4ff5880__41->GetYaxis()->SetLabelOffset(0.01);
   frame_4ff5880__41->GetYaxis()->SetLabelSize(0.06);
   frame_4ff5880__41->GetYaxis()->SetTitleSize(0.072);
   frame_4ff5880__41->GetYaxis()->SetTitleOffset(0.95);
   frame_4ff5880__41->GetYaxis()->SetTitleFont(132);
   frame_4ff5880__41->GetZaxis()->SetLabelFont(132);
   frame_4ff5880__41->GetZaxis()->SetLabelSize(0.06);
   frame_4ff5880__41->GetZaxis()->SetTitleSize(0.072);
   frame_4ff5880__41->GetZaxis()->SetTitleOffset(1.2);
   frame_4ff5880__41->GetZaxis()->SetTitleFont(132);
   frame_4ff5880__41->Draw("FUNC");
   
   Double_t datad0_run1_fx3041[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run1_fy3041[74] = {
   104,
   100,
   94,
   78,
   87,
   74,
   69,
   72,
   74,
   73,
   55,
   80,
   75,
   66,
   79,
   70,
   68,
   65,
   76,
   72,
   64,
   65,
   46,
   59,
   58,
   58,
   65,
   48,
   59,
   48,
   51,
   52,
   52,
   41,
   46,
   45,
   53,
   60,
   40,
   49,
   36,
   47,
   48,
   50,
   45,
   59,
   57,
   44,
   35,
   36,
   50,
   59,
   41,
   46,
   52,
   41,
   44,
   41,
   35,
   48,
   33,
   43,
   29,
   33,
   34,
   48,
   47,
   43,
   34,
   44,
   36,
   35,
   35,
   37};
   Double_t datad0_run1_felx3041[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fely3041[74] = {
   9.710289,
   9.983255,
   9.678086,
   8.812788,
   9.30942,
   8.582844,
   8.286444,
   8.465529,
   8.582844,
   8.524388,
   7.39358,
   8.925539,
   8.640903,
   8.103403,
   8.869343,
   8.346566,
   8.225883,
   8.041463,
   8.698576,
   8.465529,
   7.979042,
   8.041463,
   6.757581,
   7.659312,
   7.593751,
   7.593751,
   8.041463,
   6.903979,
   7.659312,
   6.903979,
   7.117933,
   7.187836,
   7.187836,
   6.376898,
   6.757581,
   6.683179,
   7.257065,
   7.724317,
   6.298,
   6.976026,
   5.971996,
   6.831172,
   6.903979,
   7.047337,
   6.683179,
   7.659312,
   7.527619,
   6.60794,
   5.887675,
   5.971996,
   7.047337,
   7.659312,
   6.376898,
   6.757581,
   7.187836,
   6.376898,
   6.60794,
   6.376898,
   5.887675,
   6.903979,
   5.715302,
   6.531834,
   5.353932,
   5.715302,
   5.802128,
   6.903979,
   6.831172,
   6.531834,
   5.802128,
   6.60794,
   5.971996,
   5.887675,
   5.887675,
   6.055143};
   Double_t datad0_run1_fehx3041[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fehy3041[74] = {
   10.71029,
   11.03336,
   10.72977,
   9.869531,
   10.36314,
   9.641101,
   9.346779,
   9.524592,
   9.641101,
   9.583044,
   8.461166,
   9.981567,
   9.698771,
   9.165094,
   9.925725,
   9.406468,
   9.28666,
   9.103628,
   9.756061,
   9.524592,
   9.041691,
   9.103628,
   7.831489,
   8.724565,
   8.659564,
   8.659564,
   9.103628,
   7.97633,
   8.724565,
   7.97633,
   8.188122,
   8.257346,
   8.257346,
   7.455185,
   7.831489,
   7.757905,
   8.325916,
   8.789023,
   7.377261,
   8.047634,
   7.055545,
   7.904289,
   7.97633,
   8.118225,
   7.757905,
   8.724565,
   8.594007,
   7.68351,
   6.97241,
   7.055545,
   8.118225,
   8.724565,
   7.455185,
   7.831489,
   8.257346,
   7.455185,
   7.68351,
   7.455185,
   6.97241,
   7.97633,
   6.802567,
   7.608278,
   6.44702,
   6.802567,
   6.888101,
   7.97633,
   7.904289,
   7.608278,
   6.888101,
   7.68351,
   7.055545,
   6.97241,
   6.97241,
   7.137555};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(74,datad0_run1_fx3041,datad0_run1_fy3041,datad0_run1_felx3041,datad0_run1_fehx3041,datad0_run1_fely3041,datad0_run1_fehy3041);
   grae->SetName("datad0_run1");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run13041 = new TH1F("Graph_datad0_run13041","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run13041->SetMinimum(14.53965);
   Graph_datad0_run13041->SetMaximum(123.8167);
   Graph_datad0_run13041->SetDirectory(0);
   Graph_datad0_run13041->SetStats(0);
   Graph_datad0_run13041->SetMarkerStyle(20);
   Graph_datad0_run13041->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run13041->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run13041->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13041->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run13041->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run13041->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13041->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run13041->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run13041->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13041->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run13041->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run13041->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13041->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run13041->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run13041->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run13041->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run13041->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run13041->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run13041);
   
   grae->Draw("p");
   
   Double_t totalpdf_fx101[116] = {
   1780,
   1783.7,
   1785.55,
   1787.4,
   1789.25,
   1791.1,
   1792.95,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1844.75,
   1846.6,
   1848.45,
   1850.3,
   1852.15,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1859.55,
   1861.4,
   1863.25,
   1865.1,
   1868.8,
   1870.65,
   1872.5,
   1874.35,
   1876.2,
   1878.05,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t totalpdf_fy101[116] = {
   87.17093,
   83.90675,
   82.42634,
   81.13214,
   80.03314,
   79.11149,
   78.3383,
   77.6838,
   76.63218,
   75.80913,
   75.13213,
   74.55933,
   74.07234,
   73.66693,
   73.34852,
   73.13035,
   73.03337,
   73.08722,
   73.33228,
   73.82297,
   74.63284,
   75.18763,
   75.86292,
   76.67809,
   77.62085,
   78.3489,
   78.69999,
   78.71114,
   78.60561,
   78.38338,
   78.04773,
   77.06434,
   75.73638,
   74.17225,
   72.48987,
   69.19488,
   67.73944,
   66.47145,
   65.40288,
   64.52525,
   63.81802,
   63.26007,
   62.43075,
   61.79638,
   61.23966,
   60.71357,
   60.20145,
   59.69759,
   59.19987,
   58.70733,
   58.21948,
   57.73604,
   57.25682,
   56.78172,
   56.31065,
   55.84355,
   55.38035,
   54.92103,
   54.46554,
   54.01383,
   53.56589,
   53.12167,
   52.68114,
   52.24426,
   51.81102,
   51.38137,
   50.95529,
   50.53274,
   50.1137,
   49.69813,
   49.28602,
   48.87732,
   48.47201,
   48.07007,
   47.67145,
   47.27615,
   46.88412,
   46.49535,
   46.1098,
   45.72745,
   45.34826,
   44.97223,
   44.59931,
   44.22948,
   43.86273,
   43.49901,
   43.13831,
   42.7806,
   42.42586,
   42.07405,
   41.72517,
   41.37918,
   41.03606,
   40.69578,
   40.35833,
   40.02367,
   39.69179,
   39.36266,
   39.03626,
   38.71257,
   38.39156,
   38.07321,
   37.75751,
   37.44442,
   37.13393,
   36.82601,
   36.52064,
   36.21781,
   35.91749,
   35.61966,
   35.3243,
   35.03139,
   34.7409,
   34.45283,
   34.16714,
   34.16714};
   TGraph *graph = new TGraph(116,totalpdf_fx101,totalpdf_fy101);
   graph->SetName("totalpdf");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totalpdf101 = new TH1F("Graph_totalpdf101","Projection of fitmodel_br_bin_constr_run13",116,1743,2187);
   Graph_totalpdf101->SetMinimum(28.86676);
   Graph_totalpdf101->SetMaximum(92.4713);
   Graph_totalpdf101->SetDirectory(0);
   Graph_totalpdf101->SetStats(0);
   Graph_totalpdf101->SetMarkerStyle(20);
   Graph_totalpdf101->GetXaxis()->SetNdivisions(505);
   Graph_totalpdf101->GetXaxis()->SetLabelFont(132);
   Graph_totalpdf101->GetXaxis()->SetLabelOffset(0.01);
   Graph_totalpdf101->GetXaxis()->SetLabelSize(0.06);
   Graph_totalpdf101->GetXaxis()->SetTitleSize(0.072);
   Graph_totalpdf101->GetXaxis()->SetTitleOffset(0.95);
   Graph_totalpdf101->GetXaxis()->SetTitleFont(132);
   Graph_totalpdf101->GetYaxis()->SetLabelFont(132);
   Graph_totalpdf101->GetYaxis()->SetLabelOffset(0.01);
   Graph_totalpdf101->GetYaxis()->SetLabelSize(0.06);
   Graph_totalpdf101->GetYaxis()->SetTitleSize(0.072);
   Graph_totalpdf101->GetYaxis()->SetTitleOffset(0.95);
   Graph_totalpdf101->GetYaxis()->SetTitleFont(132);
   Graph_totalpdf101->GetZaxis()->SetLabelFont(132);
   Graph_totalpdf101->GetZaxis()->SetLabelSize(0.06);
   Graph_totalpdf101->GetZaxis()->SetTitleSize(0.072);
   Graph_totalpdf101->GetZaxis()->SetTitleOffset(1.2);
   Graph_totalpdf101->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totalpdf101);
   
   graph->Draw("l");
   
   Double_t signal_fx102[148] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1841.05,
   1842.9,
   1844.75,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1859.55,
   1860.475,
   1861.4,
   1861.863,
   1862.325,
   1862.787,
   1863.25,
   1863.713,
   1864.175,
   1864.637,
   1865.1,
   1865.562,
   1866.025,
   1866.487,
   1866.95,
   1867.412,
   1867.875,
   1868.338,
   1868.8,
   1869.262,
   1869.725,
   1870.188,
   1870.65,
   1871.575,
   1872.5,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1877.588,
   1878.05,
   1878.513,
   1878.975,
   1879.9,
   1880.825,
   1881.75,
   1882.675,
   1883.6,
   1884.525,
   1885.45,
   1887.3,
   1889.15,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t signal_fy102[148] = {
   0.0001117738,
   0.000141306,
   0.0001802152,
   0.0002320221,
   0.000301791,
   0.0003969141,
   0.0005283529,
   0.0007126415,
   0.0009751914,
   0.001355865,
   0.001918622,
   0.002768674,
   0.004083964,
   0.006174936,
   0.009602488,
   0.01542111,
   0.0257056,
   0.03372004,
   0.04475943,
   0.06018457,
   0.08207768,
   0.09640201,
   0.1136894,
   0.1346539,
   0.1602076,
   0.1915226,
   0.2301161,
   0.2527383,
   0.2779657,
   0.33639,
   0.4018477,
   0.4731293,
   0.5490326,
   0.6279374,
   0.7864164,
   0.8611336,
   0.9293696,
   0.9602513,
   0.9885675,
   1.014035,
   1.036392,
   1.055408,
   1.070883,
   1.08265,
   1.090585,
   1.094601,
   1.094655,
   1.090745,
   1.082916,
   1.07125,
   1.055874,
   1.036951,
   1.014681,
   0.9892945,
   0.9610517,
   0.9302354,
   0.8971478,
   0.8254317,
   0.7485111,
   0.5892943,
   0.5116219,
   0.4377901,
   0.3692179,
   0.3376379,
   0.3089345,
   0.2828691,
   0.2591811,
   0.2180306,
   0.1838964,
   0.155502,
   0.1318177,
   0.1120094,
   0.09540014,
   0.08143822,
   0.05973551,
   0.04418362,
   0.03294005,
   0.0187182,
   0.01092944,
   0.006541001,
   0.00400372,
   0.0025017,
   0.001593079,
   0.001032362,
   0.0006799129,
   0.0004545645,
   0.0003081812,
   0.0002116791,
   0.0001471782,
   0.0001035071,
   7.357928e-05,
   5.283526e-05,
   3.830217e-05,
   2.801712e-05,
   2.066865e-05,
   1.537073e-05,
   1.151835e-05,
   8.694266e-06,
   6.607978e-06,
   5.055382e-06,
   3.891848e-06,
   3.01405e-06,
   2.347588e-06,
   1.838493e-06,
   1.447337e-06,
   1.145118e-06,
   9.103624e-07,
   7.270737e-07,
   5.832623e-07,
   4.698904e-07,
   3.801075e-07,
   3.086934e-07,
   2.516501e-07,
   2.059001e-07,
   1.690634e-07,
   1.392911e-07,
   1.151403e-07,
   9.548031e-08,
   7.942135e-08,
   6.626047e-08,
   5.544014e-08,
   4.651654e-08,
   3.913509e-08,
   3.301151e-08,
   2.791711e-08,
   2.366731e-08,
   2.011267e-08,
   1.713179e-08,
   1.462579e-08,
   1.251389e-08,
   1.07299e-08,
   9.219422e-09,
   7.937659e-09,
   6.847604e-09,
   5.918614e-09,
   5.12525e-09,
   4.446344e-09,
   3.864242e-09,
   3.364182e-09,
   2.933799e-09,
   2.562707e-09,
   2.242169e-09,
   1.964816e-09,
   1.724422e-09,
   1.515717e-09,
   1.33423e-09,
   1.176161e-09,
   1.176161e-09};
   graph = new TGraph(148,signal_fx102,signal_fy102);
   graph->SetName("signal");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal102 = new TH1F("Graph_signal102","Projection of fitmodel_br_bin_constr_run13",148,1743,2187);
   Graph_signal102->SetMinimum(1.058545e-09);
   Graph_signal102->SetMaximum(1.20412);
   Graph_signal102->SetDirectory(0);
   Graph_signal102->SetStats(0);
   Graph_signal102->SetMarkerStyle(20);
   Graph_signal102->GetXaxis()->SetNdivisions(505);
   Graph_signal102->GetXaxis()->SetLabelFont(132);
   Graph_signal102->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal102->GetXaxis()->SetLabelSize(0.06);
   Graph_signal102->GetXaxis()->SetTitleSize(0.072);
   Graph_signal102->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal102->GetXaxis()->SetTitleFont(132);
   Graph_signal102->GetYaxis()->SetLabelFont(132);
   Graph_signal102->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal102->GetYaxis()->SetLabelSize(0.06);
   Graph_signal102->GetYaxis()->SetTitleSize(0.072);
   Graph_signal102->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal102->GetYaxis()->SetTitleFont(132);
   Graph_signal102->GetZaxis()->SetLabelFont(132);
   Graph_signal102->GetZaxis()->SetLabelSize(0.06);
   Graph_signal102->GetZaxis()->SetTitleSize(0.072);
   Graph_signal102->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal102->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal102);
   
   graph->Draw("l");
   
   Double_t comb_fx103[102] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t comb_fy103[102] = {
   78.56509,
   77.91362,
   77.26756,
   76.62685,
   75.99145,
   75.36133,
   74.73643,
   74.11671,
   73.50213,
   72.89264,
   72.28821,
   71.68879,
   71.09435,
   70.50483,
   69.9202,
   69.34041,
   68.76544,
   68.19523,
   67.62975,
   67.06896,
   66.51282,
   65.96129,
   65.41434,
   64.87192,
   64.334,
   63.80053,
   63.2715,
   62.74684,
   62.22654,
   61.71056,
   61.19885,
   60.69138,
   60.18813,
   59.68904,
   59.1941,
   58.70326,
   58.21649,
   57.73375,
   57.25502,
   56.78026,
   56.30943,
   55.84251,
   55.37946,
   54.92025,
   54.46485,
   54.01322,
   53.56534,
   53.12117,
   52.68069,
   52.24386,
   51.81065,
   51.38103,
   50.95498,
   50.53245,
   50.11344,
   49.69789,
   49.28579,
   48.87711,
   48.47182,
   48.06989,
   47.67129,
   47.276,
   46.88398,
   46.49522,
   46.10968,
   45.72733,
   45.34816,
   44.97213,
   44.59922,
   44.2294,
   43.86264,
   43.49893,
   43.13823,
   42.78053,
   42.42579,
   42.07399,
   41.72511,
   41.37913,
   41.03601,
   40.69573,
   40.35828,
   40.02363,
   39.69175,
   39.36262,
   39.03623,
   38.71254,
   38.39153,
   38.07318,
   37.75748,
   37.44439,
   37.1339,
   36.82598,
   36.52062,
   36.21779,
   35.91747,
   35.61964,
   35.32428,
   35.03137,
   34.74088,
   34.45281,
   34.16713,
   34.16713};
   graph = new TGraph(102,comb_fx103,comb_fy103);
   graph->SetName("comb");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb103 = new TH1F("Graph_comb103","Projection of fitmodel_br_bin_constr_run13",102,1743,2187);
   Graph_comb103->SetMinimum(29.72733);
   Graph_comb103->SetMaximum(83.00488);
   Graph_comb103->SetDirectory(0);
   Graph_comb103->SetStats(0);
   Graph_comb103->SetMarkerStyle(20);
   Graph_comb103->GetXaxis()->SetNdivisions(505);
   Graph_comb103->GetXaxis()->SetLabelFont(132);
   Graph_comb103->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb103->GetXaxis()->SetLabelSize(0.06);
   Graph_comb103->GetXaxis()->SetTitleSize(0.072);
   Graph_comb103->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb103->GetXaxis()->SetTitleFont(132);
   Graph_comb103->GetYaxis()->SetLabelFont(132);
   Graph_comb103->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb103->GetYaxis()->SetLabelSize(0.06);
   Graph_comb103->GetYaxis()->SetTitleSize(0.072);
   Graph_comb103->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb103->GetYaxis()->SetTitleFont(132);
   Graph_comb103->GetZaxis()->SetLabelFont(132);
   Graph_comb103->GetZaxis()->SetLabelSize(0.06);
   Graph_comb103->GetZaxis()->SetTitleSize(0.072);
   Graph_comb103->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb103->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb103);
   
   graph->Draw("l");
   
   Double_t pipimisid_fx104[144] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1822.55,
   1824.4,
   1826.25,
   1828.1,
   1829.95,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1841.05,
   1842.9,
   1843.825,
   1844.75,
   1845.675,
   1846.6,
   1847.525,
   1848.45,
   1850.3,
   1851.225,
   1851.688,
   1852.15,
   1852.613,
   1853.075,
   1853.537,
   1854,
   1854.463,
   1854.925,
   1855.387,
   1855.85,
   1856.312,
   1856.775,
   1857.238,
   1857.7,
   1858.162,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1866.025,
   1866.95,
   1867.875,
   1868.8,
   1869.725,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1879.9,
   1881.75,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t pipimisid_fy104[144] = {
   0.1464357,
   0.1796203,
   0.2207638,
   0.2718823,
   0.3355309,
   0.4149545,
   0.5142843,
   0.638793,
   0.7952264,
   0.9922374,
   1.240954,
   1.555723,
   1.743478,
   1.955097,
   2.193768,
   2.463125,
   2.767317,
   3.111078,
   3.499819,
   3.939727,
   4.437881,
   5.002391,
   5.642548,
   6.369009,
   6.768359,
   7.194009,
   7.647774,
   8.131601,
   8.647578,
   9.197943,
   10.37561,
   10.89069,
   11.11459,
   11.31383,
   11.48694,
   11.63261,
   11.74973,
   11.83742,
   11.89499,
   11.92201,
   11.91827,
   11.88379,
   11.81884,
   11.72392,
   11.59976,
   11.44731,
   11.26772,
   11.06234,
   10.58042,
   10.01548,
   9.383251,
   8.700567,
   7.984624,
   6.519381,
   5.800312,
   5.107509,
   4.451225,
   3.839394,
   3.277619,
   2.769281,
   2.315731,
   1.916559,
   1.569888,
   1.272706,
   1.021175,
   0.8109327,
   0.6373562,
   0.4957838,
   0.2908377,
   0.1637042,
   0.08841376,
   0.02278202,
   0.004975855,
   0.0009211843,
   0.0001445535,
   1.92271e-05,
   2.167715e-06,
   2.071543e-07,
   1.677988e-08,
   1.152091e-09,
   6.704836e-11,
   3.307446e-12,
   1.382931e-13,
   4.901302e-15,
   1.472399e-16,
   3.749238e-18,
   8.092145e-20,
   1.480429e-21,
   2.295697e-23,
   3.017483e-25,
   3.36185e-27,
   3.174791e-29,
   2.541295e-31,
   1.724242e-33,
   9.916184e-36,
   4.833861e-38,
   1.997317e-40,
   6.995246e-43,
   2.076645e-45,
   5.225463e-48,
   1.114527e-50,
   2.014927e-53,
   3.087674e-56,
   4.010577e-59,
   4.415556e-62,
   4.120664e-65,
   3.259509e-68,
   2.185448e-71,
   1.242029e-74,
   5.983103e-78,
   2.443005e-81,
   8.455231e-85,
   2.480446e-88,
   6.1679e-92,
   1.300014e-95,
   2.322534e-99,
   3.517056e-103,
   4.514396e-107,
   4.911603e-111,
   4.529499e-115,
   3.540627e-119,
   2.345921e-123,
   1.317498e-127,
   6.271764e-132,
   2.530653e-136,
   8.655234e-141,
   2.509159e-145,
   6.165677e-150,
   1.284212e-154,
   2.26723e-159,
   3.392797e-164,
   4.303515e-169,
   4.626921e-174,
   4.216615e-179,
   3.25716e-184,
   2.132639e-189,
   1.183584e-194,
   5.567802e-200,
   2.220096e-205,
   7.503485e-211,
   2.149599e-216,
   5.219815e-222,
   1.074375e-227,
   1.074375e-227};
   graph = new TGraph(144,pipimisid_fx104,pipimisid_fy104);
   graph->SetName("pipimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pipimisid104 = new TH1F("Graph_pipimisid104","Projection of fitmodel_br_bin_constr_run13",144,1743,2187);
   Graph_pipimisid104->SetMinimum(9.669377e-228);
   Graph_pipimisid104->SetMaximum(13.11421);
   Graph_pipimisid104->SetDirectory(0);
   Graph_pipimisid104->SetStats(0);
   Graph_pipimisid104->SetMarkerStyle(20);
   Graph_pipimisid104->GetXaxis()->SetNdivisions(505);
   Graph_pipimisid104->GetXaxis()->SetLabelFont(132);
   Graph_pipimisid104->GetXaxis()->SetLabelOffset(0.01);
   Graph_pipimisid104->GetXaxis()->SetLabelSize(0.06);
   Graph_pipimisid104->GetXaxis()->SetTitleSize(0.072);
   Graph_pipimisid104->GetXaxis()->SetTitleOffset(0.95);
   Graph_pipimisid104->GetXaxis()->SetTitleFont(132);
   Graph_pipimisid104->GetYaxis()->SetLabelFont(132);
   Graph_pipimisid104->GetYaxis()->SetLabelOffset(0.01);
   Graph_pipimisid104->GetYaxis()->SetLabelSize(0.06);
   Graph_pipimisid104->GetYaxis()->SetTitleSize(0.072);
   Graph_pipimisid104->GetYaxis()->SetTitleOffset(0.95);
   Graph_pipimisid104->GetYaxis()->SetTitleFont(132);
   Graph_pipimisid104->GetZaxis()->SetLabelFont(132);
   Graph_pipimisid104->GetZaxis()->SetLabelSize(0.06);
   Graph_pipimisid104->GetZaxis()->SetTitleSize(0.072);
   Graph_pipimisid104->GetZaxis()->SetTitleOffset(1.2);
   Graph_pipimisid104->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pipimisid104);
   
   graph->Draw("l");
   
   Double_t kpimisid_fx105[117] = {
   1780,
   1781.85,
   1782.775,
   1783.7,
   1784.625,
   1785.55,
   1786.475,
   1787.4,
   1788.325,
   1789.25,
   1790.175,
   1791.1,
   1792.025,
   1792.95,
   1793.875,
   1794.8,
   1795.725,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1804.05,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t kpimisid_fy105[117] = {
   8.45929,
   7.120361,
   6.45569,
   5.813364,
   5.204529,
   4.637183,
   4.116192,
   3.643636,
   3.219341,
   2.841465,
   2.507057,
   2.212524,
   1.953998,
   1.727594,
   1.529587,
   1.356513,
   1.205222,
   1.072899,
   0.8555012,
   0.6879415,
   0.5578866,
   0.4561517,
   0.3759208,
   0.2610036,
   0.1861053,
   0.1358489,
   0.1012309,
   0.07681899,
   0.05924027,
   0.04634318,
   0.03672114,
   0.02943362,
   0.02383875,
   0.01949018,
   0.01607223,
   0.01335814,
   0.01118269,
   0.009423878,
   0.007990573,
   0.006813911,
   0.005841325,
   0.005032301,
   0.004355336,
   0.003785729,
   0.003303961,
   0.002894499,
   0.002544892,
   0.002245099,
   0.001986971,
   0.001763859,
   0.001570308,
   0.001401819,
   0.001254662,
   0.001125735,
   0.001012441,
   0.0009126009,
   0.0008243787,
   0.0007462198,
   0.0006768042,
   0.0006150072,
   0.0005598671,
   0.0005105592,
   0.000466374,
   0.0004266993,
   0.0003910055,
   0.0003588332,
   0.0003297826,
   0.0003035053,
   0.0002796969,
   0.0002580903,
   0.0002384514,
   0.0002205741,
   0.0002042765,
   0.0001893982,
   0.0001757968,
   0.0001633464,
   0.0001519349,
   0.0001414626,
   0.0001318405,
   0.0001229894,
   0.000114838,
   0.0001073229,
   0.0001003868,
   9.397856e-05,
   8.805186e-05,
   8.256513e-05,
   7.74808e-05,
   7.276495e-05,
   6.838685e-05,
   6.431871e-05,
   6.053528e-05,
   5.701367e-05,
   5.373303e-05,
   5.067442e-05,
   4.782056e-05,
   4.515569e-05,
   4.266543e-05,
   4.033663e-05,
   3.815725e-05,
   3.611629e-05,
   3.420363e-05,
   3.241e-05,
   3.07269e-05,
   2.91465e-05,
   2.766159e-05,
   2.626556e-05,
   2.495228e-05,
   2.371612e-05,
   2.255188e-05,
   2.145475e-05,
   2.04203e-05,
   1.94444e-05,
   1.852325e-05,
   1.765332e-05,
   1.683135e-05,
   1.605429e-05,
   1.605429e-05};
   graph = new TGraph(117,kpimisid_fx105,kpimisid_fy105);
   graph->SetName("kpimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_kpimisid105 = new TH1F("Graph_kpimisid105","Projection of fitmodel_br_bin_constr_run13",117,1743,2187);
   Graph_kpimisid105->SetMinimum(1.444886e-05);
   Graph_kpimisid105->SetMaximum(9.305218);
   Graph_kpimisid105->SetDirectory(0);
   Graph_kpimisid105->SetStats(0);
   Graph_kpimisid105->SetMarkerStyle(20);
   Graph_kpimisid105->GetXaxis()->SetNdivisions(505);
   Graph_kpimisid105->GetXaxis()->SetLabelFont(132);
   Graph_kpimisid105->GetXaxis()->SetLabelOffset(0.01);
   Graph_kpimisid105->GetXaxis()->SetLabelSize(0.06);
   Graph_kpimisid105->GetXaxis()->SetTitleSize(0.072);
   Graph_kpimisid105->GetXaxis()->SetTitleOffset(0.95);
   Graph_kpimisid105->GetXaxis()->SetTitleFont(132);
   Graph_kpimisid105->GetYaxis()->SetLabelFont(132);
   Graph_kpimisid105->GetYaxis()->SetLabelOffset(0.01);
   Graph_kpimisid105->GetYaxis()->SetLabelSize(0.06);
   Graph_kpimisid105->GetYaxis()->SetTitleSize(0.072);
   Graph_kpimisid105->GetYaxis()->SetTitleOffset(0.95);
   Graph_kpimisid105->GetYaxis()->SetTitleFont(132);
   Graph_kpimisid105->GetZaxis()->SetLabelFont(132);
   Graph_kpimisid105->GetZaxis()->SetLabelSize(0.06);
   Graph_kpimisid105->GetZaxis()->SetTitleSize(0.072);
   Graph_kpimisid105->GetZaxis()->SetTitleOffset(1.2);
   Graph_kpimisid105->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_kpimisid105);
   
   graph->Draw("l");
   
   Double_t datad0_run1_fx3042[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run1_fy3042[74] = {
   104,
   100,
   94,
   78,
   87,
   74,
   69,
   72,
   74,
   73,
   55,
   80,
   75,
   66,
   79,
   70,
   68,
   65,
   76,
   72,
   64,
   65,
   46,
   59,
   58,
   58,
   65,
   48,
   59,
   48,
   51,
   52,
   52,
   41,
   46,
   45,
   53,
   60,
   40,
   49,
   36,
   47,
   48,
   50,
   45,
   59,
   57,
   44,
   35,
   36,
   50,
   59,
   41,
   46,
   52,
   41,
   44,
   41,
   35,
   48,
   33,
   43,
   29,
   33,
   34,
   48,
   47,
   43,
   34,
   44,
   36,
   35,
   35,
   37};
   Double_t datad0_run1_felx3042[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fely3042[74] = {
   9.710289,
   9.983255,
   9.678086,
   8.812788,
   9.30942,
   8.582844,
   8.286444,
   8.465529,
   8.582844,
   8.524388,
   7.39358,
   8.925539,
   8.640903,
   8.103403,
   8.869343,
   8.346566,
   8.225883,
   8.041463,
   8.698576,
   8.465529,
   7.979042,
   8.041463,
   6.757581,
   7.659312,
   7.593751,
   7.593751,
   8.041463,
   6.903979,
   7.659312,
   6.903979,
   7.117933,
   7.187836,
   7.187836,
   6.376898,
   6.757581,
   6.683179,
   7.257065,
   7.724317,
   6.298,
   6.976026,
   5.971996,
   6.831172,
   6.903979,
   7.047337,
   6.683179,
   7.659312,
   7.527619,
   6.60794,
   5.887675,
   5.971996,
   7.047337,
   7.659312,
   6.376898,
   6.757581,
   7.187836,
   6.376898,
   6.60794,
   6.376898,
   5.887675,
   6.903979,
   5.715302,
   6.531834,
   5.353932,
   5.715302,
   5.802128,
   6.903979,
   6.831172,
   6.531834,
   5.802128,
   6.60794,
   5.971996,
   5.887675,
   5.887675,
   6.055143};
   Double_t datad0_run1_fehx3042[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run1_fehy3042[74] = {
   10.71029,
   11.03336,
   10.72977,
   9.869531,
   10.36314,
   9.641101,
   9.346779,
   9.524592,
   9.641101,
   9.583044,
   8.461166,
   9.981567,
   9.698771,
   9.165094,
   9.925725,
   9.406468,
   9.28666,
   9.103628,
   9.756061,
   9.524592,
   9.041691,
   9.103628,
   7.831489,
   8.724565,
   8.659564,
   8.659564,
   9.103628,
   7.97633,
   8.724565,
   7.97633,
   8.188122,
   8.257346,
   8.257346,
   7.455185,
   7.831489,
   7.757905,
   8.325916,
   8.789023,
   7.377261,
   8.047634,
   7.055545,
   7.904289,
   7.97633,
   8.118225,
   7.757905,
   8.724565,
   8.594007,
   7.68351,
   6.97241,
   7.055545,
   8.118225,
   8.724565,
   7.455185,
   7.831489,
   8.257346,
   7.455185,
   7.68351,
   7.455185,
   6.97241,
   7.97633,
   6.802567,
   7.608278,
   6.44702,
   6.802567,
   6.888101,
   7.97633,
   7.904289,
   7.608278,
   6.888101,
   7.68351,
   7.055545,
   6.97241,
   6.97241,
   7.137555};
   grae = new TGraphAsymmErrors(74,datad0_run1_fx3042,datad0_run1_fy3042,datad0_run1_felx3042,datad0_run1_fehx3042,datad0_run1_fely3042,datad0_run1_fehy3042);
   grae->SetName("datad0_run1");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run13042 = new TH1F("Graph_datad0_run13042","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run13042->SetMinimum(14.53965);
   Graph_datad0_run13042->SetMaximum(123.8167);
   Graph_datad0_run13042->SetDirectory(0);
   Graph_datad0_run13042->SetStats(0);
   Graph_datad0_run13042->SetMarkerStyle(20);
   Graph_datad0_run13042->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run13042->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run13042->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13042->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run13042->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run13042->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13042->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run13042->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run13042->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run13042->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run13042->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run13042->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run13042->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run13042->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run13042->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run13042->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run13042->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run13042->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run13042);
   
   grae->Draw("p");
   
   TH1D *frame_4ff5880__42 = new TH1D("frame_4ff5880__42","",100,1780,2150);
   frame_4ff5880__42->SetBinContent(1,120.4458);
   frame_4ff5880__42->SetMaximum(240.8916);
   frame_4ff5880__42->SetEntries(1);
   frame_4ff5880__42->SetDirectory(0);
   frame_4ff5880__42->SetStats(0);
   frame_4ff5880__42->SetMarkerStyle(20);
   frame_4ff5880__42->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_4ff5880__42->GetXaxis()->SetLabelFont(132);
   frame_4ff5880__42->GetXaxis()->SetLabelOffset(0.01);
   frame_4ff5880__42->GetXaxis()->SetLabelSize(0.06);
   frame_4ff5880__42->GetXaxis()->SetTitleSize(0.072);
   frame_4ff5880__42->GetXaxis()->SetTitleOffset(0.95);
   frame_4ff5880__42->GetXaxis()->SetTitleFont(132);
   frame_4ff5880__42->GetYaxis()->SetTitle("Candidates / ( 5.00 MeV/#it{c}^{2} )");
   frame_4ff5880__42->GetYaxis()->SetLabelFont(132);
   frame_4ff5880__42->GetYaxis()->SetLabelOffset(0.01);
   frame_4ff5880__42->GetYaxis()->SetLabelSize(0.06);
   frame_4ff5880__42->GetYaxis()->SetTitleSize(0.072);
   frame_4ff5880__42->GetYaxis()->SetTitleOffset(0.95);
   frame_4ff5880__42->GetYaxis()->SetTitleFont(132);
   frame_4ff5880__42->GetZaxis()->SetLabelFont(132);
   frame_4ff5880__42->GetZaxis()->SetLabelSize(0.06);
   frame_4ff5880__42->GetZaxis()->SetTitleSize(0.072);
   frame_4ff5880__42->GetZaxis()->SetTitleOffset(1.2);
   frame_4ff5880__42->GetZaxis()->SetTitleFont(132);
   frame_4ff5880__42->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.666 #leq BDT #leq 1.0}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_d0_run13->Modified();
   canvas_cut_d0_run13->cd();
   canvas_cut_d0_run13->SetSelected(canvas_cut_d0_run13);
}


==> figs/Fig5f.C <==
void SData_DALL_MagAll_CD0mumu_deltam_Run1_bin3_paper()
{
//=========Macro generated from canvas: canvas_cut_deltam_run13/canvas_cut_deltam_run13
//=========  (Tue Dec 20 13:48:21 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_deltam_run13 = new TCanvas("canvas_cut_deltam_run13", "canvas_cut_deltam_run13",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_deltam_run13->SetHighLightColor(2);
   canvas_cut_deltam_run13->Range(137.6296,-52.79959,151.7037,277.1979);
   canvas_cut_deltam_run13->SetFillColor(0);
   canvas_cut_deltam_run13->SetBorderMode(0);
   canvas_cut_deltam_run13->SetBorderSize(2);
   canvas_cut_deltam_run13->SetTickx(1);
   canvas_cut_deltam_run13->SetTicky(1);
   canvas_cut_deltam_run13->SetLeftMargin(0.14);
   canvas_cut_deltam_run13->SetRightMargin(0.05);
   canvas_cut_deltam_run13->SetTopMargin(0.05);
   canvas_cut_deltam_run13->SetBottomMargin(0.16);
   canvas_cut_deltam_run13->SetFrameBorderMode(0);
   canvas_cut_deltam_run13->SetFrameBorderMode(0);
   
   TH1D *frame_582e6d0__43 = new TH1D("frame_582e6d0__43","",100,139.6,151);
   frame_582e6d0__43->SetBinContent(1,130.349);
   frame_582e6d0__43->SetMaximum(260.698);
   frame_582e6d0__43->SetEntries(1);
   frame_582e6d0__43->SetDirectory(0);
   frame_582e6d0__43->SetStats(0);
   frame_582e6d0__43->SetMarkerStyle(20);
   frame_582e6d0__43->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_582e6d0__43->GetXaxis()->SetLabelFont(132);
   frame_582e6d0__43->GetXaxis()->SetLabelOffset(0.01);
   frame_582e6d0__43->GetXaxis()->SetLabelSize(0.06);
   frame_582e6d0__43->GetXaxis()->SetTitleSize(0.072);
   frame_582e6d0__43->GetXaxis()->SetTitleOffset(0.95);
   frame_582e6d0__43->GetXaxis()->SetTitleFont(132);
   frame_582e6d0__43->GetYaxis()->SetTitle("Candidates / ( 0.100 MeV/#it{c}^{2} )");
   frame_582e6d0__43->GetYaxis()->SetLabelFont(132);
   frame_582e6d0__43->GetYaxis()->SetLabelOffset(0.01);
   frame_582e6d0__43->GetYaxis()->SetLabelSize(0.06);
   frame_582e6d0__43->GetYaxis()->SetTitleSize(0.072);
   frame_582e6d0__43->GetYaxis()->SetTitleOffset(0.95);
   frame_582e6d0__43->GetYaxis()->SetTitleFont(132);
   frame_582e6d0__43->GetZaxis()->SetLabelFont(132);
   frame_582e6d0__43->GetZaxis()->SetLabelSize(0.06);
   frame_582e6d0__43->GetZaxis()->SetTitleSize(0.072);
   frame_582e6d0__43->GetZaxis()->SetTitleOffset(1.2);
   frame_582e6d0__43->GetZaxis()->SetTitleFont(132);
   frame_582e6d0__43->Draw("FUNC");
   
   Double_t datadeltam_run1_fx3043[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run1_fy3043[60] = {
   15,
   22,
   26,
   22,
   35,
   39,
   35,
   36,
   43,
   46,
   47,
   46,
   48,
   51,
   51,
   48,
   53,
   45,
   51,
   64,
   48,
   53,
   56,
   73,
   65,
   68,
   56,
   75,
   84,
   82,
   91,
   78,
   82,
   77,
   81,
   85,
   82,
   90,
   98,
   76,
   68,
   87,
   86,
   77,
   82,
   80,
   95,
   97,
   89,
   80,
   94,
   79,
   88,
   83,
   92,
   73,
   73,
   113,
   81,
   95};
   Double_t datadeltam_run1_felx3043[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fely3043[60] = {
   3.82938,
   4.654502,
   5.066015,
   4.654502,
   5.887675,
   6.218102,
   5.887675,
   5.971996,
   6.531834,
   6.757581,
   6.831172,
   6.757581,
   6.903979,
   7.117933,
   7.117933,
   6.903979,
   7.257065,
   6.683179,
   7.117933,
   7.979042,
   6.903979,
   7.257065,
   7.4609,
   8.524388,
   8.041463,
   8.225883,
   7.4609,
   8.640903,
   9.146873,
   9.036884,
   9.521834,
   8.812788,
   9.036884,
   8.755868,
   8.981384,
   9.201374,
   9.036884,
   9.469177,
   9.882579,
   8.698576,
   8.225883,
   9.30942,
   9.255555,
   8.755868,
   9.036884,
   8.925539,
   9.729612,
   9.831854,
   9.416226,
   8.925539,
   9.678086,
   8.869343,
   9.362975,
   9.092044,
   9.574201,
   8.524388,
   8.524388,
   10.1419,
   8.981384,
   9.729612};
   Double_t datadeltam_run1_fehx3043[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fehy3043[60] = {
   4.958738,
   5.761366,
   6.164324,
   5.761366,
   6.97241,
   7.298372,
   6.97241,
   7.055545,
   7.608278,
   7.831489,
   7.904289,
   7.831489,
   7.97633,
   8.188122,
   8.188122,
   7.97633,
   8.325916,
   7.757905,
   8.188122,
   9.041691,
   7.97633,
   8.325916,
   8.527879,
   9.583044,
   9.103628,
   9.28666,
   8.527879,
   9.698771,
   10.20155,
   10.09222,
   10.57436,
   9.869531,
   10.09222,
   9.812979,
   10.03706,
   10.25573,
   10.09222,
   10.522,
   10.93319,
   9.756061,
   9.28666,
   10.36314,
   10.30959,
   9.812979,
   10.09222,
   9.981567,
   10.78102,
   10.88273,
   10.46934,
   9.981567,
   10.72977,
   9.925725,
   10.41639,
   10.14705,
   10.62644,
   9.583044,
   9.583044,
   11.1419,
   10.03706,
   10.78102};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,datadeltam_run1_fx3043,datadeltam_run1_fy3043,datadeltam_run1_felx3043,datadeltam_run1_fehx3043,datadeltam_run1_fely3043,datadeltam_run1_fehy3043);
   grae->SetName("datadeltam_run1");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run13043 = new TH1F("Graph_datadeltam_run13043","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run13043->SetMinimum(10.05356);
   Graph_datadeltam_run13043->SetMaximum(135.439);
   Graph_datadeltam_run13043->SetDirectory(0);
   Graph_datadeltam_run13043->SetStats(0);
   Graph_datadeltam_run13043->SetMarkerStyle(20);
   Graph_datadeltam_run13043->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run13043->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run13043->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13043->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13043->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13043->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13043->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run13043->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run13043->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13043->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13043->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13043->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13043->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run13043->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run13043->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13043->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13043->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run13043->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run13043);
   
   grae->Draw("p");
   
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx106[112] = {
   139.6,
   139.657,
   139.714,
   139.771,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.901,
   144.958,
   145.015,
   145.072,
   145.186,
   145.243,
   145.3,
   145.357,
   145.414,
   145.471,
   145.528,
   145.585,
   145.642,
   145.756,
   145.813,
   145.87,
   145.927,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy106[112] = {
   1.940784,
   5.401796,
   8.609383,
   11.58361,
   14.34296,
   19.28374,
   23.5523,
   27.25091,
   30.46628,
   33.27194,
   35.73023,
   37.89405,
   39.80822,
   41.51077,
   43.03395,
   44.4051,
   45.64741,
   46.78054,
   47.82118,
   48.78346,
   49.67939,
   50.51914,
   51.31134,
   52.06332,
   52.78132,
   53.47069,
   54.13601,
   54.78132,
   55.41021,
   56.02605,
   56.63204,
   57.23141,
   57.82745,
   58.42346,
   59.02266,
   59.62792,
   60.24139,
   60.86416,
   61.49598,
   62.13538,
   62.78014,
   63.42869,
   64.08239,
   64.74937,
   65.45048,
   66.22858,
   67.16236,
   68.38418,
   70.0941,
   71.21128,
   72.54948,
   74.12873,
   75.92242,
   79.88091,
   81.78634,
   83.40555,
   84.55682,
   85.10747,
   85.01195,
   84.32572,
   83.18807,
   81.78243,
   78.86582,
   77.60444,
   76.56409,
   75.76786,
   75.18735,
   74.54088,
   74.37555,
   74.49924,
   74.78592,
   75.16021,
   75.5793,
   76.01981,
   76.46938,
   76.92191,
   77.37473,
   77.82709,
   78.27927,
   78.73203,
   79.1863,
   79.64303,
   80.10304,
   80.56697,
   81.03525,
   81.50813,
   81.98566,
   82.46773,
   82.95411,
   83.44448,
   83.93846,
   84.43566,
   84.93568,
   85.43812,
   85.94264,
   86.44891,
   86.95666,
   87.46566,
   87.9757,
   88.48662,
   88.9983,
   89.51063,
   90.02352,
   90.53689,
   91.0507,
   91.5649,
   92.07944,
   92.5943,
   93.10943,
   93.62483,
   94.14046,
   94.14046};
   TGraph *graph = new TGraph(112,fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx106,fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy106);
   graph->SetName("fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106 = new TH1F("Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106","Projection of fitmodel_br_bin_constr_run13",112,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->SetMinimum(1.746706);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->SetMaximum(103.3604);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->SetStats(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB106->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]106);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run03]_Range[full]_NormRange[full]_fx107[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.673,
   144.73,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.9438,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5422,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.8558,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run03]_Range[full]_NormRange[full]_fy107[147] = {
   0.001965781,
   0.002025129,
   0.002087578,
   0.002153361,
   0.002222736,
   0.002295984,
   0.002373418,
   0.002455383,
   0.002542262,
   0.002634482,
   0.002732515,
   0.002836894,
   0.002948213,
   0.003067141,
   0.003194431,
   0.003330939,
   0.003477632,
   0.003635617,
   0.003806159,
   0.003990712,
   0.004190955,
   0.004408838,
   0.004646632,
   0.004907003,
   0.005193095,
   0.005508641,
   0.005858104,
   0.00624686,
   0.006681438,
   0.00716984,
   0.007721963,
   0.008350191,
   0.009070196,
   0.00990208,
   0.01087202,
   0.01201466,
   0.01337676,
   0.0150228,
   0.01704399,
   0.01957327,
   0.02281125,
   0.02707406,
   0.0328867,
   0.04118169,
   0.0537678,
   0.06275003,
   0.07460673,
   0.09082929,
   0.1013371,
   0.114084,
   0.1298068,
   0.1495883,
   0.1750793,
   0.1907324,
   0.2089133,
   0.2525798,
   0.3020492,
   0.3568934,
   0.4166593,
   0.480624,
   0.5477866,
   0.6863863,
   0.7546052,
   0.8196957,
   0.8797662,
   0.9329612,
   0.9564338,
   0.977556,
   0.9961479,
   1.012049,
   1.025119,
   1.035244,
   1.042334,
   1.046324,
   1.047179,
   1.044891,
   1.039481,
   1.030998,
   1.019516,
   1.005139,
   0.987992,
   0.9682247,
   0.946007,
   0.9215269,
   0.8666057,
   0.8052241,
   0.7392541,
   0.6010255,
   0.5322492,
   0.4657136,
   0.4026284,
   0.3439313,
   0.2903403,
   0.2671034,
   0.2468898,
   0.2135301,
   0.1872323,
   0.166049,
   0.1486757,
   0.1342086,
   0.1220034,
   0.1026149,
   0.08797915,
   0.0765977,
   0.06016572,
   0.04898145,
   0.04094887,
   0.03494152,
   0.03030443,
   0.026633,
   0.02366491,
   0.02122325,
   0.01918476,
   0.01746113,
   0.01598757,
   0.01471556,
   0.01360813,
   0.01263663,
   0.01177855,
   0.01101598,
   0.01033451,
   0.009722442,
   0.00917015,
   0.008669681,
   0.0082144,
   0.00779873,
   0.007417954,
   0.007068059,
   0.006745609,
   0.006447648,
   0.006171619,
   0.005915301,
   0.005676755,
   0.005454283,
   0.005246391,
   0.005051759,
   0.00486922,
   0.004697734,
   0.004536375,
   0.004384317,
   0.004240815,
   0.004105204,
   0.003976881,
   0.003855303,
   0.003739979,
   0.00363046,
   0.00363046};
   graph = new TGraph(147,fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run03]_Range[full]_NormRange[full]_fx107,fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run03]_Range[full]_NormRange[full]_fy107);
   graph->SetName("fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run03]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107 = new TH1F("Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107","Projection of fitmodel_br_bin_constr_run13",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->SetMinimum(0.001769203);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->SetMaximum(1.1517);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->SetStats(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB107->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run03]_Range[full]_NormRange[full]107);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run03]_Range[full]_NormRange[full]_fx108[104] = {
   139.6,
   139.657,
   139.714,
   139.771,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.958,
   145.072,
   145.186,
   145.3,
   145.414,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run03]_Range[full]_NormRange[full]_fy108[104] = {
   1.929331,
   5.387882,
   8.593116,
   11.56509,
   14.32226,
   19.25888,
   23.52349,
   27.21828,
   30.42989,
   33.23179,
   35.68628,
   37.8462,
   39.75632,
   41.45465,
   42.97337,
   44.33981,
   45.57711,
   46.70492,
   47.73989,
   48.69612,
   49.5856,
   50.41848,
   51.20335,
   51.94753,
   52.6572,
   53.3376,
   53.99319,
   54.62774,
   55.24444,
   55.84602,
   56.43478,
   57.01265,
   57.5813,
   58.14213,
   58.69633,
   59.24491,
   59.78872,
   60.32848,
   60.86482,
   61.39825,
   61.92921,
   62.45809,
   62.98519,
   63.51079,
   64.03512,
   64.55836,
   65.08069,
   65.60224,
   66.12314,
   66.64347,
   67.16333,
   67.68279,
   68.20191,
   68.72074,
   69.23932,
   69.7577,
   70.2759,
   70.79396,
   71.31188,
   71.8297,
   72.34743,
   72.86508,
   73.38266,
   73.90019,
   74.41767,
   74.93511,
   75.45252,
   75.9699,
   76.48726,
   77.00459,
   77.52191,
   78.03921,
   78.5565,
   79.07378,
   79.59105,
   80.10831,
   80.62557,
   81.14282,
   81.66006,
   82.17731,
   82.69454,
   83.21178,
   83.72901,
   84.24624,
   84.76347,
   85.2807,
   85.79793,
   86.31515,
   86.83238,
   87.3496,
   87.86683,
   88.38405,
   88.90127,
   89.41849,
   89.93571,
   90.45294,
   90.97016,
   91.48738,
   92.0046,
   92.52182,
   93.03904,
   93.55626,
   94.07348,
   94.07348};
   graph = new TGraph(104,fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run03]_Range[full]_NormRange[full]_fx108,fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run03]_Range[full]_NormRange[full]_fy108);
   graph->SetName("fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run03]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108 = new TH1F("Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108","Projection of fitmodel_br_bin_constr_run13",104,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->SetMinimum(1.736398);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->SetMaximum(103.2879);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->SetStats(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB108->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run03]_Range[full]_NormRange[full]108);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run03]_Range[full]_NormRange[full]_fx109[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.7585,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.528,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.0695,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run03]_Range[full]_NormRange[full]_fy109[147] = {
   0.005203948,
   0.00609075,
   0.007107189,
   0.00826826,
   0.009590023,
   0.01108956,
   0.01278494,
   0.01469508,
   0.01683972,
   0.0192392,
   0.02191436,
   0.02488629,
   0.02817612,
   0.03180476,
   0.03579261,
   0.04015919,
   0.04492285,
   0.05010039,
   0.05570665,
   0.06175415,
   0.06825269,
   0.07520902,
   0.08262652,
   0.09050494,
   0.09884034,
   0.1076251,
   0.1168484,
   0.1264969,
   0.1365567,
   0.1470157,
   0.1578689,
   0.1691267,
   0.1808295,
   0.193072,
   0.2060472,
   0.2201224,
   0.2359751,
   0.2548384,
   0.2789462,
   0.3123468,
   0.3623928,
   0.4424515,
   0.5767427,
   0.6767065,
   0.8086261,
   0.9830532,
   1.21362,
   1.517582,
   1.916165,
   2.158637,
   2.43441,
   2.74703,
   3.100058,
   3.496936,
   3.940808,
   4.434289,
   4.97919,
   5.576186,
   6.224448,
   6.921249,
   7.661574,
   9.239247,
   10.86078,
   11.64515,
   12.3844,
   13.05637,
   13.63899,
   13.89027,
   14.1117,
   14.30116,
   14.45683,
   14.57716,
   14.66094,
   14.70733,
   14.71587,
   14.68646,
   14.6194,
   14.51539,
   14.37546,
   14.20103,
   13.99379,
   13.48912,
   12.88008,
   12.18781,
   11.43451,
   10.64218,
   9.020851,
   7.459817,
   6.731875,
   6.049113,
   5.415866,
   4.834284,
   4.304737,
   3.826192,
   3.396583,
   3.013118,
   2.67255,
   2.371386,
   2.106056,
   1.873039,
   1.490593,
   1.1995,
   0.9790955,
   0.8126586,
   0.6870222,
   0.5920178,
   0.4648284,
   0.3894275,
   0.3425698,
   0.3114312,
   0.2889579,
   0.2712676,
   0.2562209,
   0.242641,
   0.229887,
   0.2176186,
   0.2056645,
   0.1939499,
   0.1824534,
   0.1711836,
   0.1601646,
   0.1494272,
   0.1390047,
   0.1289291,
   0.1192295,
   0.1099313,
   0.1010553,
   0.09261774,
   0.08462991,
   0.07709866,
   0.07002643,
   0.06341157,
   0.05724873,
   0.05152923,
   0.04624145,
   0.0413713,
   0.03690257,
   0.03281735,
   0.02909645,
   0.0257197,
   0.02266632,
   0.01991524,
   0.01744534,
   0.0152357,
   0.01326584,
   0.01151585,
   0.01151585};
   graph = new TGraph(147,fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run03]_Range[full]_NormRange[full]_fx109,fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run03]_Range[full]_NormRange[full]_fy109);
   graph->SetName("fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run03]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109 = new TH1F("Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109","Projection of fitmodel_br_bin_constr_run13",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->SetMinimum(0.004683553);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->SetMaximum(16.18693);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->SetStats(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run03cB_RangeoBfullcB_NormRangeoBfullcB109->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run03]_Range[full]_NormRange[full]109);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run03]_Range[full]_NormRange[full]_fx110[129] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   142.963,
   143.02,
   143.077,
   143.134,
   143.191,
   143.248,
   143.305,
   143.362,
   143.419,
   143.476,
   143.533,
   143.59,
   143.647,
   143.704,
   143.818,
   143.932,
   143.989,
   144.046,
   144.103,
   144.16,
   144.217,
   144.274,
   144.331,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.787,
   144.844,
   144.958,
   145.072,
   145.129,
   145.186,
   145.243,
   145.3,
   145.357,
   145.414,
   145.471,
   145.528,
   145.585,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.497,
   146.554,
   146.611,
   146.668,
   146.725,
   146.782,
   146.839,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run03]_Range[full]_NormRange[full]_fy110[129] = {
   0.003222239,
   0.003422778,
   0.003628319,
   0.003838293,
   0.004052066,
   0.004268948,
   0.004488189,
   0.004708985,
   0.004930484,
   0.005151788,
   0.005371964,
   0.005590048,
   0.005805061,
   0.006016026,
   0.006222007,
   0.00642218,
   0.006615991,
   0.006803494,
   0.006986069,
   0.007167917,
   0.00735902,
   0.007580755,
   0.007875983,
   0.008326156,
   0.009078497,
   0.0103861,
   0.01266216,
   0.01654537,
   0.02296708,
   0.0332009,
   0.04024139,
   0.04886656,
   0.05932047,
   0.07185327,
   0.08671234,
   0.1041313,
   0.1243175,
   0.1474376,
   0.1736027,
   0.2028533,
   0.2351452,
   0.2703369,
   0.3081808,
   0.3483174,
   0.4334793,
   0.5208576,
   0.5634839,
   0.6043096,
   0.6425178,
   0.6773336,
   0.7080583,
   0.7341022,
   0.7550122,
   0.7704947,
   0.7804305,
   0.7848817,
   0.7840893,
   0.7784626,
   0.7685597,
   0.7550621,
   0.7387428,
   0.720432,
   0.6812261,
   0.6438904,
   0.6276397,
   0.6137064,
   0.6024654,
   0.5941619,
   0.5889136,
   0.586718,
   0.5874633,
   0.5909432,
   0.5968734,
   0.6049085,
   0.6257105,
   0.6500007,
   0.6744342,
   0.6959982,
   0.7049057,
   0.7122149,
   0.7177157,
   0.7212392,
   0.722657,
   0.72188,
   0.7188564,
   0.7135703,
   0.7060384,
   0.6963083,
   0.6844554,
   0.67058,
   0.6548047,
   0.6372712,
   0.5975731,
   0.5528853,
   0.5047179,
   0.4545998,
   0.4039954,
   0.3542354,
   0.3064635,
   0.2616021,
   0.2203359,
   0.1831128,
   0.1501591,
   0.1215058,
   0.0970225,
   0.07645403,
   0.05945805,
   0.04563969,
   0.03458191,
   0.0258702,
   0.01911128,
   0.01394591,
   0.01005644,
   0.007170002,
   0.005058175,
   0.003534335,
   0.002449387,
   0.001686732,
   0.001157013,
   0.0007930738,
   0.0005453776,
   0.0003780413,
   0.0002655223,
   0.0001899438,
   0.0001389958,
   0.0001043321,
   8.037631e-05,
   6.345236e-05,
   6.345236e-05};
   graph = new TGraph(129,fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run03]_Range[full]_NormRange[full]_fx110,fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run03]_Range[full]_NormRange[full]_fy110);
   graph->SetName("fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run03]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run13");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110 = new TH1F("Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110","Projection of fitmodel_br_bin_constr_run13",129,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->SetMinimum(5.710712e-05);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->SetMaximum(0.8633635);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->SetStats(0);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run13_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run03cB_RangeoBfullcB_NormRangeoBfullcB110->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run13_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run03]_Range[full]_NormRange[full]110);
   
   graph->Draw("l");
   
   Double_t datadeltam_run1_fx3044[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run1_fy3044[60] = {
   15,
   22,
   26,
   22,
   35,
   39,
   35,
   36,
   43,
   46,
   47,
   46,
   48,
   51,
   51,
   48,
   53,
   45,
   51,
   64,
   48,
   53,
   56,
   73,
   65,
   68,
   56,
   75,
   84,
   82,
   91,
   78,
   82,
   77,
   81,
   85,
   82,
   90,
   98,
   76,
   68,
   87,
   86,
   77,
   82,
   80,
   95,
   97,
   89,
   80,
   94,
   79,
   88,
   83,
   92,
   73,
   73,
   113,
   81,
   95};
   Double_t datadeltam_run1_felx3044[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fely3044[60] = {
   3.82938,
   4.654502,
   5.066015,
   4.654502,
   5.887675,
   6.218102,
   5.887675,
   5.971996,
   6.531834,
   6.757581,
   6.831172,
   6.757581,
   6.903979,
   7.117933,
   7.117933,
   6.903979,
   7.257065,
   6.683179,
   7.117933,
   7.979042,
   6.903979,
   7.257065,
   7.4609,
   8.524388,
   8.041463,
   8.225883,
   7.4609,
   8.640903,
   9.146873,
   9.036884,
   9.521834,
   8.812788,
   9.036884,
   8.755868,
   8.981384,
   9.201374,
   9.036884,
   9.469177,
   9.882579,
   8.698576,
   8.225883,
   9.30942,
   9.255555,
   8.755868,
   9.036884,
   8.925539,
   9.729612,
   9.831854,
   9.416226,
   8.925539,
   9.678086,
   8.869343,
   9.362975,
   9.092044,
   9.574201,
   8.524388,
   8.524388,
   10.1419,
   8.981384,
   9.729612};
   Double_t datadeltam_run1_fehx3044[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run1_fehy3044[60] = {
   4.958738,
   5.761366,
   6.164324,
   5.761366,
   6.97241,
   7.298372,
   6.97241,
   7.055545,
   7.608278,
   7.831489,
   7.904289,
   7.831489,
   7.97633,
   8.188122,
   8.188122,
   7.97633,
   8.325916,
   7.757905,
   8.188122,
   9.041691,
   7.97633,
   8.325916,
   8.527879,
   9.583044,
   9.103628,
   9.28666,
   8.527879,
   9.698771,
   10.20155,
   10.09222,
   10.57436,
   9.869531,
   10.09222,
   9.812979,
   10.03706,
   10.25573,
   10.09222,
   10.522,
   10.93319,
   9.756061,
   9.28666,
   10.36314,
   10.30959,
   9.812979,
   10.09222,
   9.981567,
   10.78102,
   10.88273,
   10.46934,
   9.981567,
   10.72977,
   9.925725,
   10.41639,
   10.14705,
   10.62644,
   9.583044,
   9.583044,
   11.1419,
   10.03706,
   10.78102};
   grae = new TGraphAsymmErrors(60,datadeltam_run1_fx3044,datadeltam_run1_fy3044,datadeltam_run1_felx3044,datadeltam_run1_fehx3044,datadeltam_run1_fely3044,datadeltam_run1_fehy3044);
   grae->SetName("datadeltam_run1");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run13044 = new TH1F("Graph_datadeltam_run13044","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run13044->SetMinimum(10.05356);
   Graph_datadeltam_run13044->SetMaximum(135.439);
   Graph_datadeltam_run13044->SetDirectory(0);
   Graph_datadeltam_run13044->SetStats(0);
   Graph_datadeltam_run13044->SetMarkerStyle(20);
   Graph_datadeltam_run13044->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run13044->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run13044->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13044->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13044->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13044->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13044->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run13044->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run13044->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run13044->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13044->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13044->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run13044->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run13044->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run13044->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run13044->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run13044->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run13044->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run13044);
   
   grae->Draw("p");
   
   TH1D *frame_582e6d0__44 = new TH1D("frame_582e6d0__44","",100,139.6,151);
   frame_582e6d0__44->SetBinContent(1,130.349);
   frame_582e6d0__44->SetMaximum(260.698);
   frame_582e6d0__44->SetEntries(1);
   frame_582e6d0__44->SetDirectory(0);
   frame_582e6d0__44->SetStats(0);
   frame_582e6d0__44->SetMarkerStyle(20);
   frame_582e6d0__44->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_582e6d0__44->GetXaxis()->SetLabelFont(132);
   frame_582e6d0__44->GetXaxis()->SetLabelOffset(0.01);
   frame_582e6d0__44->GetXaxis()->SetLabelSize(0.06);
   frame_582e6d0__44->GetXaxis()->SetTitleSize(0.072);
   frame_582e6d0__44->GetXaxis()->SetTitleOffset(0.95);
   frame_582e6d0__44->GetXaxis()->SetTitleFont(132);
   frame_582e6d0__44->GetYaxis()->SetTitle("Candidates / ( 0.100 MeV/#it{c}^{2} )");
   frame_582e6d0__44->GetYaxis()->SetLabelFont(132);
   frame_582e6d0__44->GetYaxis()->SetLabelOffset(0.01);
   frame_582e6d0__44->GetYaxis()->SetLabelSize(0.06);
   frame_582e6d0__44->GetYaxis()->SetTitleSize(0.072);
   frame_582e6d0__44->GetYaxis()->SetTitleOffset(0.95);
   frame_582e6d0__44->GetYaxis()->SetTitleFont(132);
   frame_582e6d0__44->GetZaxis()->SetLabelFont(132);
   frame_582e6d0__44->GetZaxis()->SetLabelSize(0.06);
   frame_582e6d0__44->GetZaxis()->SetTitleSize(0.072);
   frame_582e6d0__44->GetZaxis()->SetTitleOffset(1.2);
   frame_582e6d0__44->GetZaxis()->SetTitleFont(132);
   frame_582e6d0__44->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.666 #leq BDT #leq 1.0}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_deltam_run13->Modified();
   canvas_cut_deltam_run13->cd();
   canvas_cut_deltam_run13->SetSelected(canvas_cut_deltam_run13);
}


==> figs/Fig6a.C <==
void SData_DALL_MagAll_CD0mumu_d0mass_Run2_bin1_paper()
{
//=========Macro generated from canvas: canvas_cut_d0_run21/canvas_cut_d0_run21
//=========  (Tue Dec 20 13:48:17 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_d0_run21 = new TCanvas("canvas_cut_d0_run21", "canvas_cut_d0_run21",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_d0_run21->SetHighLightColor(2);
   canvas_cut_d0_run21->Range(1716.049,-559.4045,2172.84,2936.874);
   canvas_cut_d0_run21->SetFillColor(0);
   canvas_cut_d0_run21->SetBorderMode(0);
   canvas_cut_d0_run21->SetBorderSize(2);
   canvas_cut_d0_run21->SetTickx(1);
   canvas_cut_d0_run21->SetTicky(1);
   canvas_cut_d0_run21->SetLeftMargin(0.14);
   canvas_cut_d0_run21->SetRightMargin(0.05);
   canvas_cut_d0_run21->SetTopMargin(0.05);
   canvas_cut_d0_run21->SetBottomMargin(0.16);
   canvas_cut_d0_run21->SetFrameBorderMode(0);
   canvas_cut_d0_run21->SetFrameBorderMode(0);
   
   TH1D *frame_4e03a80__13 = new TH1D("frame_4e03a80__13","",100,1780,2150);
   frame_4e03a80__13->SetBinContent(1,1381.03);
   frame_4e03a80__13->SetMaximum(2762.06);
   frame_4e03a80__13->SetEntries(1);
   frame_4e03a80__13->SetDirectory(0);
   frame_4e03a80__13->SetStats(0);
   frame_4e03a80__13->SetMarkerStyle(20);
   frame_4e03a80__13->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_4e03a80__13->GetXaxis()->SetLabelFont(132);
   frame_4e03a80__13->GetXaxis()->SetLabelOffset(0.01);
   frame_4e03a80__13->GetXaxis()->SetLabelSize(0.06);
   frame_4e03a80__13->GetXaxis()->SetTitleSize(0.072);
   frame_4e03a80__13->GetXaxis()->SetTitleOffset(0.95);
   frame_4e03a80__13->GetXaxis()->SetTitleFont(132);
   frame_4e03a80__13->GetYaxis()->SetTitle("Candidates / ( 5.00 MeV/#it{c}^{2} )");
   frame_4e03a80__13->GetYaxis()->SetLabelFont(132);
   frame_4e03a80__13->GetYaxis()->SetLabelOffset(0.01);
   frame_4e03a80__13->GetYaxis()->SetLabelSize(0.06);
   frame_4e03a80__13->GetYaxis()->SetTitleSize(0.072);
   frame_4e03a80__13->GetYaxis()->SetTitleOffset(0.95);
   frame_4e03a80__13->GetYaxis()->SetTitleFont(132);
   frame_4e03a80__13->GetZaxis()->SetLabelFont(132);
   frame_4e03a80__13->GetZaxis()->SetLabelSize(0.06);
   frame_4e03a80__13->GetZaxis()->SetTitleSize(0.072);
   frame_4e03a80__13->GetZaxis()->SetTitleOffset(1.2);
   frame_4e03a80__13->GetZaxis()->SetTitleFont(132);
   frame_4e03a80__13->Draw("FUNC");
   
   Double_t datad0_run2_fx3013[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run2_fy3013[74] = {
   1180,
   1267,
   1279,
   1238,
   1178,
   1192,
   1148,
   1213,
   1124,
   1205,
   1170,
   1181,
   1235,
   1220,
   1238,
   1252,
   1219,
   1196,
   1184,
   1125,
   1157,
   1192,
   1145,
   1161,
   1133,
   1105,
   1227,
   1203,
   1207,
   1205,
   1265,
   1142,
   1247,
   1193,
   1177,
   1217,
   1224,
   1266,
   1220,
   1187,
   1137,
   1226,
   1205,
   1212,
   1169,
   1150,
   1177,
   1160,
   1144,
   1187,
   1155,
   1176,
   1181,
   1188,
   1189,
   1150,
   1173,
   1176,
   1194,
   1142,
   1183,
   1162,
   1140,
   1185,
   1200,
   1186,
   1143,
   1167,
   1130,
   1174,
   1150,
   1110,
   1148,
   1134};
   Double_t datad0_run2_felx3013[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fely3013[74] = {
   33.85477,
   35.09846,
   35.2666,
   34.68878,
   33.82565,
   34.02897,
   33.38584,
   34.33174,
   33.02984,
   34.21671,
   33.70892,
   33.86932,
   34.64612,
   34.43208,
   34.68878,
   34.88714,
   34.41776,
   34.08685,
   33.91293,
   33.04475,
   33.51838,
   34.02897,
   33.34154,
   33.57712,
   33.16378,
   32.7453,
   34.53213,
   34.18789,
   34.2455,
   34.21671,
   35.07035,
   33.29719,
   34.81643,
   34.04345,
   33.81108,
   34.38911,
   34.48928,
   35.08441,
   34.43208,
   33.95649,
   33.22314,
   34.51785,
   34.21671,
   34.31738,
   33.6943,
   33.41534,
   33.81108,
   33.56244,
   33.32676,
   33.95649,
   33.48897,
   33.7965,
   33.86932,
   33.971,
   33.9855,
   33.41534,
   33.75274,
   33.7965,
   34.05792,
   33.29719,
   33.8984,
   33.59179,
   33.26759,
   33.92746,
   34.14462,
   33.94198,
   33.31198,
   33.66504,
   33.11919,
   33.76733,
   33.41534,
   32.82041,
   33.38584,
   33.17863};
   Double_t datad0_run2_fehx3013[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fehy3013[74] = {
   34.85477,
   36.09846,
   36.2666,
   35.68878,
   34.82565,
   35.02897,
   34.38584,
   35.33174,
   34.02984,
   35.21671,
   34.70892,
   34.86932,
   35.64612,
   35.43208,
   35.68878,
   35.88714,
   35.41776,
   35.08685,
   34.91293,
   34.04475,
   34.51838,
   35.02897,
   34.34154,
   34.57712,
   34.16378,
   33.7453,
   35.53213,
   35.18789,
   35.2455,
   35.21671,
   36.07035,
   34.29719,
   35.81643,
   35.04345,
   34.81108,
   35.38911,
   35.48928,
   36.08441,
   35.43208,
   34.95649,
   34.22314,
   35.51785,
   35.21671,
   35.31738,
   34.6943,
   34.41534,
   34.81108,
   34.56244,
   34.32676,
   34.95649,
   34.48897,
   34.7965,
   34.86932,
   34.971,
   34.9855,
   34.41534,
   34.75274,
   34.7965,
   35.05792,
   34.29719,
   34.8984,
   34.59179,
   34.26759,
   34.92746,
   35.14462,
   34.94198,
   34.31198,
   34.66504,
   34.11919,
   34.76733,
   34.41534,
   33.82041,
   34.38584,
   34.17863};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(74,datad0_run2_fx3013,datad0_run2_fy3013,datad0_run2_felx3013,datad0_run2_fehx3013,datad0_run2_fely3013,datad0_run2_fehy3013);
   grae->SetName("datad0_run2");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run23013 = new TH1F("Graph_datad0_run23013","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run23013->SetMinimum(1047.954);
   Graph_datad0_run23013->SetMaximum(1339.568);
   Graph_datad0_run23013->SetDirectory(0);
   Graph_datad0_run23013->SetStats(0);
   Graph_datad0_run23013->SetMarkerStyle(20);
   Graph_datad0_run23013->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run23013->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run23013->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23013->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run23013->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run23013->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23013->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run23013->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run23013->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23013->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run23013->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run23013->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23013->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run23013->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run23013->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run23013->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run23013->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run23013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run23013);
   
   grae->Draw("p");
   
   Double_t totalpdf_fx31[132] = {
   1780,
   1781.85,
   1783.7,
   1785.55,
   1786.475,
   1787.4,
   1788.325,
   1789.25,
   1790.175,
   1791.1,
   1792.025,
   1792.95,
   1794.8,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1804.05,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1837.35,
   1839.2,
   1841.05,
   1842.9,
   1843.825,
   1844.75,
   1846.6,
   1848.45,
   1850.3,
   1851.225,
   1852.15,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1863.25,
   1865.1,
   1868.8,
   1870.65,
   1872.5,
   1874.35,
   1876.2,
   1878.05,
   1879.9,
   1881.75,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t totalpdf_fy31[132] = {
   1261.909,
   1253.271,
   1244.916,
   1237.179,
   1233.612,
   1230.266,
   1227.149,
   1224.262,
   1221.604,
   1219.166,
   1216.94,
   1214.914,
   1211.415,
   1208.564,
   1206.258,
   1204.404,
   1202.918,
   1201.733,
   1200.79,
   1199.459,
   1198.659,
   1198.229,
   1198.079,
   1198.172,
   1198.51,
   1199.147,
   1200.206,
   1200.97,
   1201.963,
   1203.28,
   1205.085,
   1206.256,
   1207.682,
   1211.305,
   1214.883,
   1218.014,
   1219.328,
   1220.44,
   1221.331,
   1221.986,
   1222.378,
   1222.495,
   1222.336,
   1221.905,
   1221.212,
   1220.273,
   1219.107,
   1217.738,
   1214.503,
   1210.803,
   1202.993,
   1199.323,
   1196.036,
   1193.23,
   1190.944,
   1189.171,
   1187.897,
   1186.996,
   1186.354,
   1185.537,
   1185.03,
   1184.645,
   1184.308,
   1183.991,
   1183.684,
   1183.381,
   1183.081,
   1182.783,
   1182.486,
   1182.189,
   1181.893,
   1181.597,
   1181.302,
   1181.006,
   1180.711,
   1180.416,
   1180.121,
   1179.826,
   1179.532,
   1179.237,
   1178.942,
   1178.648,
   1178.353,
   1178.059,
   1177.765,
   1177.471,
   1177.176,
   1176.882,
   1176.588,
   1176.294,
   1176.001,
   1175.707,
   1175.413,
   1175.12,
   1174.826,
   1174.533,
   1174.239,
   1173.946,
   1173.653,
   1173.36,
   1173.066,
   1172.773,
   1172.48,
   1172.188,
   1171.895,
   1171.602,
   1171.309,
   1171.017,
   1170.724,
   1170.432,
   1170.14,
   1169.847,
   1169.555,
   1169.263,
   1168.971,
   1168.679,
   1168.387,
   1168.095,
   1167.803,
   1167.512,
   1167.22,
   1166.928,
   1166.637,
   1166.345,
   1166.054,
   1165.763,
   1165.472,
   1165.181,
   1164.89,
   1164.599,
   1164.308,
   1164.308};
   TGraph *graph = new TGraph(132,totalpdf_fx31,totalpdf_fy31);
   graph->SetName("totalpdf");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run21");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totalpdf31 = new TH1F("Graph_totalpdf31","Projection of fitmodel_br_bin_constr_run21",132,1743,2187);
   Graph_totalpdf31->SetMinimum(1154.548);
   Graph_totalpdf31->SetMaximum(1271.669);
   Graph_totalpdf31->SetDirectory(0);
   Graph_totalpdf31->SetStats(0);
   Graph_totalpdf31->SetMarkerStyle(20);
   Graph_totalpdf31->GetXaxis()->SetNdivisions(505);
   Graph_totalpdf31->GetXaxis()->SetLabelFont(132);
   Graph_totalpdf31->GetXaxis()->SetLabelOffset(0.01);
   Graph_totalpdf31->GetXaxis()->SetLabelSize(0.06);
   Graph_totalpdf31->GetXaxis()->SetTitleSize(0.072);
   Graph_totalpdf31->GetXaxis()->SetTitleOffset(0.95);
   Graph_totalpdf31->GetXaxis()->SetTitleFont(132);
   Graph_totalpdf31->GetYaxis()->SetLabelFont(132);
   Graph_totalpdf31->GetYaxis()->SetLabelOffset(0.01);
   Graph_totalpdf31->GetYaxis()->SetLabelSize(0.06);
   Graph_totalpdf31->GetYaxis()->SetTitleSize(0.072);
   Graph_totalpdf31->GetYaxis()->SetTitleOffset(0.95);
   Graph_totalpdf31->GetYaxis()->SetTitleFont(132);
   Graph_totalpdf31->GetZaxis()->SetLabelFont(132);
   Graph_totalpdf31->GetZaxis()->SetLabelSize(0.06);
   Graph_totalpdf31->GetZaxis()->SetTitleSize(0.072);
   Graph_totalpdf31->GetZaxis()->SetTitleOffset(1.2);
   Graph_totalpdf31->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totalpdf31);
   
   graph->Draw("l");
   
   Double_t signal_fx32[148] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1841.05,
   1842.9,
   1844.75,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1859.55,
   1860.475,
   1861.4,
   1861.863,
   1862.325,
   1862.787,
   1863.25,
   1863.713,
   1864.175,
   1864.637,
   1865.1,
   1865.562,
   1866.025,
   1866.487,
   1866.95,
   1867.412,
   1867.875,
   1868.338,
   1868.8,
   1869.262,
   1869.725,
   1870.188,
   1870.65,
   1871.575,
   1872.5,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1877.588,
   1878.05,
   1878.513,
   1878.975,
   1879.9,
   1880.825,
   1881.75,
   1882.675,
   1883.6,
   1884.525,
   1885.45,
   1887.3,
   1889.15,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t signal_fy32[148] = {
   0.0004403416,
   0.000556686,
   0.0007099722,
   0.0009140694,
   0.001188929,
   0.001563675,
   0.002081488,
   0.002807508,
   0.003841844,
   0.005341539,
   0.007558564,
   0.01090741,
   0.0160891,
   0.02432665,
   0.03782976,
   0.06075267,
   0.1012692,
   0.1328428,
   0.1763333,
   0.2371019,
   0.3233515,
   0.3797834,
   0.4478884,
   0.5304799,
   0.6311506,
   0.7545185,
   0.9065606,
   0.9956826,
   1.095068,
   1.325235,
   1.583111,
   1.86393,
   2.162957,
   2.473809,
   3.09815,
   3.392504,
   3.661325,
   3.782986,
   3.89454,
   3.994869,
   4.082949,
   4.157865,
   4.218827,
   4.265187,
   4.296446,
   4.312267,
   4.312479,
   4.297078,
   4.266232,
   4.220274,
   4.159699,
   4.085151,
   3.997415,
   3.897404,
   3.786139,
   3.664736,
   3.534385,
   3.251854,
   2.948819,
   2.321572,
   2.015575,
   1.724709,
   1.454563,
   1.330151,
   1.217072,
   1.114385,
   1.021065,
   0.858949,
   0.7244744,
   0.6126127,
   0.5193062,
   0.4412701,
   0.3758364,
   0.3208323,
   0.2353328,
   0.1740649,
   0.1297699,
   0.07374183,
   0.0430574,
   0.02576879,
   0.01577297,
   0.009855645,
   0.006276061,
   0.004067073,
   0.002678571,
   0.001790793,
   0.001214104,
   0.0008339265,
   0.0005798204,
   0.0004077745,
   0.0002898714,
   0.0002081487,
   0.0001508944,
   0.0001103757,
   8.142579e-05,
   6.055419e-05,
   4.537744e-05,
   3.425175e-05,
   2.603265e-05,
   1.991608e-05,
   1.533225e-05,
   1.187409e-05,
   9.248509e-06,
   7.24289e-06,
   5.7019e-06,
   4.511283e-06,
   3.586445e-06,
   2.864365e-06,
   2.297808e-06,
   1.85117e-06,
   1.497464e-06,
   1.216122e-06,
   9.913956e-07,
   8.111597e-07,
   6.660387e-07,
   5.487483e-07,
   4.536043e-07,
   3.761522e-07,
   3.128867e-07,
   2.610384e-07,
   2.184108e-07,
   1.832556e-07,
   1.541758e-07,
   1.300515e-07,
   1.099817e-07,
   9.323926e-08,
   7.923544e-08,
   6.749203e-08,
   5.761946e-08,
   4.929948e-08,
   4.227129e-08,
   3.632064e-08,
   3.127104e-08,
   2.697668e-08,
   2.331685e-08,
   2.019133e-08,
   1.751673e-08,
   1.522349e-08,
   1.325346e-08,
   1.155793e-08,
   1.009599e-08,
   8.833202e-09,
   7.740548e-09,
   6.793498e-09,
   5.971288e-09,
   5.256305e-09,
   4.633581e-09,
   4.633581e-09};
   graph = new TGraph(148,signal_fx32,signal_fy32);
   graph->SetName("signal");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run21");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal32 = new TH1F("Graph_signal32","Projection of fitmodel_br_bin_constr_run21",148,1743,2187);
   Graph_signal32->SetMinimum(4.170223e-09);
   Graph_signal32->SetMaximum(4.743726);
   Graph_signal32->SetDirectory(0);
   Graph_signal32->SetStats(0);
   Graph_signal32->SetMarkerStyle(20);
   Graph_signal32->GetXaxis()->SetNdivisions(505);
   Graph_signal32->GetXaxis()->SetLabelFont(132);
   Graph_signal32->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal32->GetXaxis()->SetLabelSize(0.06);
   Graph_signal32->GetXaxis()->SetTitleSize(0.072);
   Graph_signal32->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal32->GetXaxis()->SetTitleFont(132);
   Graph_signal32->GetYaxis()->SetLabelFont(132);
   Graph_signal32->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal32->GetYaxis()->SetLabelSize(0.06);
   Graph_signal32->GetYaxis()->SetTitleSize(0.072);
   Graph_signal32->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal32->GetYaxis()->SetTitleFont(132);
   Graph_signal32->GetZaxis()->SetLabelFont(132);
   Graph_signal32->GetZaxis()->SetLabelSize(0.06);
   Graph_signal32->GetZaxis()->SetTitleSize(0.072);
   Graph_signal32->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal32->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal32);
   
   graph->Draw("l");
   
   Double_t comb_fx33[102] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t comb_fy33[102] = {
   1193.761,
   1193.463,
   1193.164,
   1192.866,
   1192.568,
   1192.271,
   1191.973,
   1191.675,
   1191.377,
   1191.08,
   1190.782,
   1190.485,
   1190.187,
   1189.89,
   1189.593,
   1189.296,
   1188.999,
   1188.702,
   1188.405,
   1188.108,
   1187.811,
   1187.514,
   1187.218,
   1186.921,
   1186.625,
   1186.328,
   1186.032,
   1185.736,
   1185.44,
   1185.143,
   1184.847,
   1184.551,
   1184.256,
   1183.96,
   1183.664,
   1183.368,
   1183.073,
   1182.777,
   1182.482,
   1182.186,
   1181.891,
   1181.596,
   1181.301,
   1181.006,
   1180.711,
   1180.416,
   1180.121,
   1179.826,
   1179.531,
   1179.237,
   1178.942,
   1178.648,
   1178.353,
   1178.059,
   1177.765,
   1177.47,
   1177.176,
   1176.882,
   1176.588,
   1176.294,
   1176.001,
   1175.707,
   1175.413,
   1175.12,
   1174.826,
   1174.533,
   1174.239,
   1173.946,
   1173.653,
   1173.36,
   1173.066,
   1172.773,
   1172.48,
   1172.188,
   1171.895,
   1171.602,
   1171.309,
   1171.017,
   1170.724,
   1170.432,
   1170.14,
   1169.847,
   1169.555,
   1169.263,
   1168.971,
   1168.679,
   1168.387,
   1168.095,
   1167.803,
   1167.512,
   1167.22,
   1166.928,
   1166.637,
   1166.345,
   1166.054,
   1165.763,
   1165.472,
   1165.181,
   1164.89,
   1164.599,
   1164.308,
   1164.308};
   graph = new TGraph(102,comb_fx33,comb_fy33);
   graph->SetName("comb");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run21");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb33 = new TH1F("Graph_comb33","Projection of fitmodel_br_bin_constr_run21",102,1743,2187);
   Graph_comb33->SetMinimum(1161.362);
   Graph_comb33->SetMaximum(1196.706);
   Graph_comb33->SetDirectory(0);
   Graph_comb33->SetStats(0);
   Graph_comb33->SetMarkerStyle(20);
   Graph_comb33->GetXaxis()->SetNdivisions(505);
   Graph_comb33->GetXaxis()->SetLabelFont(132);
   Graph_comb33->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb33->GetXaxis()->SetLabelSize(0.06);
   Graph_comb33->GetXaxis()->SetTitleSize(0.072);
   Graph_comb33->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb33->GetXaxis()->SetTitleFont(132);
   Graph_comb33->GetYaxis()->SetLabelFont(132);
   Graph_comb33->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb33->GetYaxis()->SetLabelSize(0.06);
   Graph_comb33->GetYaxis()->SetTitleSize(0.072);
   Graph_comb33->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb33->GetYaxis()->SetTitleFont(132);
   Graph_comb33->GetZaxis()->SetLabelFont(132);
   Graph_comb33->GetZaxis()->SetLabelSize(0.06);
   Graph_comb33->GetZaxis()->SetTitleSize(0.072);
   Graph_comb33->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb33->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb33);
   
   graph->Draw("l");
   
   Double_t pipimisid_fx34[146] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1829.95,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1840.125,
   1841.05,
   1841.975,
   1842.9,
   1843.825,
   1844.287,
   1844.75,
   1845.213,
   1845.675,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1853.537,
   1854,
   1854.463,
   1854.925,
   1855.387,
   1855.85,
   1856.312,
   1856.775,
   1857.238,
   1857.7,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1866.95,
   1867.875,
   1868.8,
   1869.725,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1878.975,
   1879.9,
   1881.75,
   1883.6,
   1885.45,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t pipimisid_fy34[146] = {
   3.281565,
   3.407759,
   3.546201,
   3.698884,
   3.868271,
   4.057449,
   4.270342,
   4.512022,
   4.78917,
   5.110788,
   5.489323,
   5.942538,
   6.496758,
   7.192904,
   7.613715,
   8.098551,
   8.664315,
   9.334672,
   10.14389,
   11.14372,
   11.73905,
   12.41647,
   13.19542,
   14.10228,
   15.17377,
   15.78692,
   16.46277,
   17.21213,
   18.03637,
   19.69615,
   21.31194,
   22.84937,
   24.27366,
   25.55088,
   26.64931,
   27.54076,
   27.9013,
   28.2017,
   28.43994,
   28.61439,
   28.72385,
   28.76757,
   28.74525,
   28.65705,
   28.50357,
   28.28587,
   28.00542,
   27.66414,
   26.80861,
   25.74194,
   24.49163,
   23.08893,
   21.56749,
   19.96205,
   16.63584,
   13.36358,
   11.81344,
   10.3476,
   8.980748,
   7.723158,
   6.580926,
   5.556339,
   4.648363,
   3.853195,
   3.164839,
   2.57568,
   2.077025,
   1.659591,
   1.313924,
   1.03074,
   0.6170714,
   0.3560904,
   0.1980723,
   0.1062003,
   0.02734293,
   0.006077411,
   0.001166128,
   0.0001931648,
   2.762254e-05,
   3.409993e-06,
   3.634105e-07,
   3.343455e-08,
   2.655508e-09,
   1.820764e-10,
   1.07774e-11,
   5.507168e-13,
   2.429387e-14,
   9.251651e-16,
   3.041556e-17,
   8.6323e-19,
   2.115004e-20,
   4.473528e-22,
   8.168514e-24,
   1.287627e-25,
   1.75223e-27,
   2.058478e-29,
   2.08764e-31,
   1.827759e-33,
   1.381454e-35,
   9.013797e-38,
   5.077306e-40,
   2.468954e-42,
   1.036446e-44,
   3.756078e-47,
   1.175105e-49,
   3.173748e-52,
   7.399844e-55,
   1.489453e-57,
   2.588123e-60,
   3.882373e-63,
   5.027635e-66,
   5.62062e-69,
   5.424488e-72,
   4.519469e-75,
   3.25065e-78,
   2.018399e-81,
   1.081927e-84,
   5.006599e-88,
   2.000055e-91,
   6.897553e-95,
   2.053536e-98,
   5.27793e-102,
   1.17106e-105,
   2.243099e-109,
   3.70913e-113,
   5.294801e-117,
   6.525013e-121,
   6.941722e-125,
   6.375395e-129,
   5.054766e-133,
   3.459785e-137,
   2.044331e-141,
   1.042815e-145,
   4.592168e-150,
   1.74575e-154,
   5.729288e-159,
   1.623204e-163,
   3.970085e-168,
   8.382634e-173,
   1.527972e-177,
   2.404386e-182,
   3.266233e-187,
   3.830401e-192,
   3.877888e-197,
   3.389226e-202,
   3.389226e-202};
   graph = new TGraph(146,pipimisid_fx34,pipimisid_fy34);
   graph->SetName("pipimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run21");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pipimisid34 = new TH1F("Graph_pipimisid34","Projection of fitmodel_br_bin_constr_run21",146,1743,2187);
   Graph_pipimisid34->SetMinimum(3.050303e-202);
   Graph_pipimisid34->SetMaximum(31.64432);
   Graph_pipimisid34->SetDirectory(0);
   Graph_pipimisid34->SetStats(0);
   Graph_pipimisid34->SetMarkerStyle(20);
   Graph_pipimisid34->GetXaxis()->SetNdivisions(505);
   Graph_pipimisid34->GetXaxis()->SetLabelFont(132);
   Graph_pipimisid34->GetXaxis()->SetLabelOffset(0.01);
   Graph_pipimisid34->GetXaxis()->SetLabelSize(0.06);
   Graph_pipimisid34->GetXaxis()->SetTitleSize(0.072);
   Graph_pipimisid34->GetXaxis()->SetTitleOffset(0.95);
   Graph_pipimisid34->GetXaxis()->SetTitleFont(132);
   Graph_pipimisid34->GetYaxis()->SetLabelFont(132);
   Graph_pipimisid34->GetYaxis()->SetLabelOffset(0.01);
   Graph_pipimisid34->GetYaxis()->SetLabelSize(0.06);
   Graph_pipimisid34->GetYaxis()->SetTitleSize(0.072);
   Graph_pipimisid34->GetYaxis()->SetTitleOffset(0.95);
   Graph_pipimisid34->GetYaxis()->SetTitleFont(132);
   Graph_pipimisid34->GetZaxis()->SetLabelFont(132);
   Graph_pipimisid34->GetZaxis()->SetLabelSize(0.06);
   Graph_pipimisid34->GetZaxis()->SetTitleSize(0.072);
   Graph_pipimisid34->GetZaxis()->SetTitleOffset(1.2);
   Graph_pipimisid34->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pipimisid34);
   
   graph->Draw("l");
   
   Double_t kpimisid_fx35[117] = {
   1780,
   1781.85,
   1783.7,
   1784.625,
   1785.55,
   1786.475,
   1787.4,
   1788.325,
   1789.25,
   1790.175,
   1791.1,
   1792.025,
   1792.95,
   1793.875,
   1794.8,
   1795.725,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1804.05,
   1805.9,
   1807.75,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t kpimisid_fy35[117] = {
   64.40653,
   55.84803,
   47.56783,
   43.64272,
   39.90308,
   36.37024,
   33.05801,
   29.97362,
   27.11869,
   24.49024,
   22.08166,
   19.88366,
   17.88505,
   16.0734,
   14.4356,
   12.95838,
   11.62854,
   9.360506,
   7.536842,
   6.074864,
   4.904623,
   3.968252,
   3.218615,
   2.617735,
   1.746977,
   1.180405,
   0.8076876,
   0.5595664,
   0.3923666,
   0.2783245,
   0.1996147,
   0.1446674,
   0.105887,
   0.07823013,
   0.05830963,
   0.0438258,
   0.03320045,
   0.02533945,
   0.01947674,
   0.01507093,
   0.01173596,
   0.009194169,
   0.007244228,
   0.005739004,
   0.004570181,
   0.003657443,
   0.002940839,
   0.002375325,
   0.001926847,
   0.001569509,
   0.001283505,
   0.001053606,
   0.0008680396,
   0.0007176605,
   0.0005953305,
   0.0004954521,
   0.000413616,
   0.0003463347,
   0.000290838,
   0.0002449167,
   0.0002068028,
   0.0001750754,
   0.0001485892,
   0.0001264175,
   0.0001078079,
   9.214794e-05,
   7.893711e-05,
   6.776541e-05,
   5.829595e-05,
   5.025107e-05,
   4.340137e-05,
   3.755678e-05,
   3.255943e-05,
   2.827786e-05,
   2.460231e-05,
   2.144099e-05,
   1.871688e-05,
   1.636526e-05,
   1.433161e-05,
   1.256993e-05,
   1.104127e-05,
   9.712656e-06,
   8.556067e-06,
   7.547665e-06,
   6.667131e-06,
   5.897115e-06,
   5.222771e-06,
   4.631379e-06,
   4.112021e-06,
   3.655308e-06,
   3.253154e-06,
   2.898587e-06,
   2.58558e-06,
   2.308923e-06,
   2.064098e-06,
   1.847188e-06,
   1.654788e-06,
   1.483935e-06,
   1.332047e-06,
   1.196872e-06,
   1.076444e-06,
   9.690422e-07,
   8.731588e-07,
   7.874728e-07,
   7.108244e-07,
   6.421943e-07,
   5.806852e-07,
   5.255071e-07,
   4.759633e-07,
   4.314384e-07,
   3.913888e-07,
   3.553336e-07,
   3.228469e-07,
   2.935509e-07,
   2.671108e-07,
   2.432288e-07,
   2.432288e-07};
   graph = new TGraph(117,kpimisid_fx35,kpimisid_fy35);
   graph->SetName("kpimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run21");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_kpimisid35 = new TH1F("Graph_kpimisid35","Projection of fitmodel_br_bin_constr_run21",117,1743,2187);
   Graph_kpimisid35->SetMinimum(2.189059e-07);
   Graph_kpimisid35->SetMaximum(70.84719);
   Graph_kpimisid35->SetDirectory(0);
   Graph_kpimisid35->SetStats(0);
   Graph_kpimisid35->SetMarkerStyle(20);
   Graph_kpimisid35->GetXaxis()->SetNdivisions(505);
   Graph_kpimisid35->GetXaxis()->SetLabelFont(132);
   Graph_kpimisid35->GetXaxis()->SetLabelOffset(0.01);
   Graph_kpimisid35->GetXaxis()->SetLabelSize(0.06);
   Graph_kpimisid35->GetXaxis()->SetTitleSize(0.072);
   Graph_kpimisid35->GetXaxis()->SetTitleOffset(0.95);
   Graph_kpimisid35->GetXaxis()->SetTitleFont(132);
   Graph_kpimisid35->GetYaxis()->SetLabelFont(132);
   Graph_kpimisid35->GetYaxis()->SetLabelOffset(0.01);
   Graph_kpimisid35->GetYaxis()->SetLabelSize(0.06);
   Graph_kpimisid35->GetYaxis()->SetTitleSize(0.072);
   Graph_kpimisid35->GetYaxis()->SetTitleOffset(0.95);
   Graph_kpimisid35->GetYaxis()->SetTitleFont(132);
   Graph_kpimisid35->GetZaxis()->SetLabelFont(132);
   Graph_kpimisid35->GetZaxis()->SetLabelSize(0.06);
   Graph_kpimisid35->GetZaxis()->SetTitleSize(0.072);
   Graph_kpimisid35->GetZaxis()->SetTitleOffset(1.2);
   Graph_kpimisid35->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_kpimisid35);
   
   graph->Draw("l");
   
   Double_t datad0_run2_fx3014[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run2_fy3014[74] = {
   1180,
   1267,
   1279,
   1238,
   1178,
   1192,
   1148,
   1213,
   1124,
   1205,
   1170,
   1181,
   1235,
   1220,
   1238,
   1252,
   1219,
   1196,
   1184,
   1125,
   1157,
   1192,
   1145,
   1161,
   1133,
   1105,
   1227,
   1203,
   1207,
   1205,
   1265,
   1142,
   1247,
   1193,
   1177,
   1217,
   1224,
   1266,
   1220,
   1187,
   1137,
   1226,
   1205,
   1212,
   1169,
   1150,
   1177,
   1160,
   1144,
   1187,
   1155,
   1176,
   1181,
   1188,
   1189,
   1150,
   1173,
   1176,
   1194,
   1142,
   1183,
   1162,
   1140,
   1185,
   1200,
   1186,
   1143,
   1167,
   1130,
   1174,
   1150,
   1110,
   1148,
   1134};
   Double_t datad0_run2_felx3014[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fely3014[74] = {
   33.85477,
   35.09846,
   35.2666,
   34.68878,
   33.82565,
   34.02897,
   33.38584,
   34.33174,
   33.02984,
   34.21671,
   33.70892,
   33.86932,
   34.64612,
   34.43208,
   34.68878,
   34.88714,
   34.41776,
   34.08685,
   33.91293,
   33.04475,
   33.51838,
   34.02897,
   33.34154,
   33.57712,
   33.16378,
   32.7453,
   34.53213,
   34.18789,
   34.2455,
   34.21671,
   35.07035,
   33.29719,
   34.81643,
   34.04345,
   33.81108,
   34.38911,
   34.48928,
   35.08441,
   34.43208,
   33.95649,
   33.22314,
   34.51785,
   34.21671,
   34.31738,
   33.6943,
   33.41534,
   33.81108,
   33.56244,
   33.32676,
   33.95649,
   33.48897,
   33.7965,
   33.86932,
   33.971,
   33.9855,
   33.41534,
   33.75274,
   33.7965,
   34.05792,
   33.29719,
   33.8984,
   33.59179,
   33.26759,
   33.92746,
   34.14462,
   33.94198,
   33.31198,
   33.66504,
   33.11919,
   33.76733,
   33.41534,
   32.82041,
   33.38584,
   33.17863};
   Double_t datad0_run2_fehx3014[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fehy3014[74] = {
   34.85477,
   36.09846,
   36.2666,
   35.68878,
   34.82565,
   35.02897,
   34.38584,
   35.33174,
   34.02984,
   35.21671,
   34.70892,
   34.86932,
   35.64612,
   35.43208,
   35.68878,
   35.88714,
   35.41776,
   35.08685,
   34.91293,
   34.04475,
   34.51838,
   35.02897,
   34.34154,
   34.57712,
   34.16378,
   33.7453,
   35.53213,
   35.18789,
   35.2455,
   35.21671,
   36.07035,
   34.29719,
   35.81643,
   35.04345,
   34.81108,
   35.38911,
   35.48928,
   36.08441,
   35.43208,
   34.95649,
   34.22314,
   35.51785,
   35.21671,
   35.31738,
   34.6943,
   34.41534,
   34.81108,
   34.56244,
   34.32676,
   34.95649,
   34.48897,
   34.7965,
   34.86932,
   34.971,
   34.9855,
   34.41534,
   34.75274,
   34.7965,
   35.05792,
   34.29719,
   34.8984,
   34.59179,
   34.26759,
   34.92746,
   35.14462,
   34.94198,
   34.31198,
   34.66504,
   34.11919,
   34.76733,
   34.41534,
   33.82041,
   34.38584,
   34.17863};
   grae = new TGraphAsymmErrors(74,datad0_run2_fx3014,datad0_run2_fy3014,datad0_run2_felx3014,datad0_run2_fehx3014,datad0_run2_fely3014,datad0_run2_fehy3014);
   grae->SetName("datad0_run2");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run23014 = new TH1F("Graph_datad0_run23014","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run23014->SetMinimum(1047.954);
   Graph_datad0_run23014->SetMaximum(1339.568);
   Graph_datad0_run23014->SetDirectory(0);
   Graph_datad0_run23014->SetStats(0);
   Graph_datad0_run23014->SetMarkerStyle(20);
   Graph_datad0_run23014->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run23014->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run23014->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23014->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run23014->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run23014->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23014->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run23014->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run23014->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23014->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run23014->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run23014->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23014->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run23014->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run23014->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run23014->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run23014->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run23014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run23014);
   
   grae->Draw("p");
   
   TH1D *frame_4e03a80__14 = new TH1D("frame_4e03a80__14","",100,1780,2150);
   frame_4e03a80__14->SetBinContent(1,1381.03);
   frame_4e03a80__14->SetMaximum(2762.06);
   frame_4e03a80__14->SetEntries(1);
   frame_4e03a80__14->SetDirectory(0);
   frame_4e03a80__14->SetStats(0);
   frame_4e03a80__14->SetMarkerStyle(20);
   frame_4e03a80__14->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_4e03a80__14->GetXaxis()->SetLabelFont(132);
   frame_4e03a80__14->GetXaxis()->SetLabelOffset(0.01);
   frame_4e03a80__14->GetXaxis()->SetLabelSize(0.06);
   frame_4e03a80__14->GetXaxis()->SetTitleSize(0.072);
   frame_4e03a80__14->GetXaxis()->SetTitleOffset(0.95);
   frame_4e03a80__14->GetXaxis()->SetTitleFont(132);
   frame_4e03a80__14->GetYaxis()->SetTitle("Candidates / ( 5.00 MeV/#it{c}^{2} )");
   frame_4e03a80__14->GetYaxis()->SetLabelFont(132);
   frame_4e03a80__14->GetYaxis()->SetLabelOffset(0.01);
   frame_4e03a80__14->GetYaxis()->SetLabelSize(0.06);
   frame_4e03a80__14->GetYaxis()->SetTitleSize(0.072);
   frame_4e03a80__14->GetYaxis()->SetTitleOffset(0.95);
   frame_4e03a80__14->GetYaxis()->SetTitleFont(132);
   frame_4e03a80__14->GetZaxis()->SetLabelFont(132);
   frame_4e03a80__14->GetZaxis()->SetLabelSize(0.06);
   frame_4e03a80__14->GetZaxis()->SetTitleSize(0.072);
   frame_4e03a80__14->GetZaxis()->SetTitleOffset(1.2);
   frame_4e03a80__14->GetZaxis()->SetTitleFont(132);
   frame_4e03a80__14->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"6 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.15  #leq BDT < 0.333}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_d0_run21->Modified();
   canvas_cut_d0_run21->cd();
   canvas_cut_d0_run21->SetSelected(canvas_cut_d0_run21);
}


==> figs/Fig6b.C <==
void SData_DALL_MagAll_CD0mumu_deltam_Run2_bin1_paper()
{
//=========Macro generated from canvas: canvas_cut_deltam_run21/canvas_cut_deltam_run21
//=========  (Tue Dec 20 13:48:17 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_deltam_run21 = new TCanvas("canvas_cut_deltam_run21", "canvas_cut_deltam_run21",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_deltam_run21->SetHighLightColor(2);
   canvas_cut_deltam_run21->Range(137.6296,-907.7092,151.7037,4765.474);
   canvas_cut_deltam_run21->SetFillColor(0);
   canvas_cut_deltam_run21->SetBorderMode(0);
   canvas_cut_deltam_run21->SetBorderSize(2);
   canvas_cut_deltam_run21->SetTickx(1);
   canvas_cut_deltam_run21->SetTicky(1);
   canvas_cut_deltam_run21->SetLeftMargin(0.14);
   canvas_cut_deltam_run21->SetRightMargin(0.05);
   canvas_cut_deltam_run21->SetTopMargin(0.05);
   canvas_cut_deltam_run21->SetBottomMargin(0.16);
   canvas_cut_deltam_run21->SetFrameBorderMode(0);
   canvas_cut_deltam_run21->SetFrameBorderMode(0);
   
   TH1D *frame_4772060__15 = new TH1D("frame_4772060__15","",100,139.6,151);
   frame_4772060__15->SetBinContent(1,2240.907);
   frame_4772060__15->SetMaximum(4481.814);
   frame_4772060__15->SetEntries(1);
   frame_4772060__15->SetDirectory(0);
   frame_4772060__15->SetStats(0);
   frame_4772060__15->SetMarkerStyle(20);
   frame_4772060__15->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_4772060__15->GetXaxis()->SetLabelFont(132);
   frame_4772060__15->GetXaxis()->SetLabelOffset(0.01);
   frame_4772060__15->GetXaxis()->SetLabelSize(0.06);
   frame_4772060__15->GetXaxis()->SetTitleSize(0.072);
   frame_4772060__15->GetXaxis()->SetTitleOffset(0.95);
   frame_4772060__15->GetXaxis()->SetTitleFont(132);
   frame_4772060__15->GetYaxis()->SetTitle("Candidates / ( 0.100 MeV/#it{c}^{2} )");
   frame_4772060__15->GetYaxis()->SetLabelFont(132);
   frame_4772060__15->GetYaxis()->SetLabelOffset(0.01);
   frame_4772060__15->GetYaxis()->SetLabelSize(0.06);
   frame_4772060__15->GetYaxis()->SetTitleSize(0.072);
   frame_4772060__15->GetYaxis()->SetTitleOffset(0.95);
   frame_4772060__15->GetYaxis()->SetTitleFont(132);
   frame_4772060__15->GetZaxis()->SetLabelFont(132);
   frame_4772060__15->GetZaxis()->SetLabelSize(0.06);
   frame_4772060__15->GetZaxis()->SetTitleSize(0.072);
   frame_4772060__15->GetZaxis()->SetTitleOffset(1.2);
   frame_4772060__15->GetZaxis()->SetTitleFont(132);
   frame_4772060__15->Draw("FUNC");
   
   Double_t datadeltam_run2_fx3015[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run2_fy3015[60] = {
   206,
   355,
   438,
   552,
   635,
   702,
   698,
   782,
   812,
   840,
   970,
   975,
   972,
   1048,
   1090,
   1162,
   1154,
   1180,
   1312,
   1305,
   1335,
   1323,
   1373,
   1369,
   1379,
   1466,
   1412,
   1575,
   1550,
   1571,
   1683,
   1636,
   1692,
   1667,
   1664,
   1692,
   1723,
   1796,
   1741,
   1792,
   1763,
   1859,
   1920,
   1889,
   1890,
   1850,
   1899,
   1852,
   1943,
   1947,
   1990,
   1991,
   1965,
   1926,
   2032,
   2011,
   2088,
   2029,
   2069,
   2080};
   Double_t datadeltam_run2_felx3015[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fely3015[60] = {
   13.86141,
   18.34808,
   20.43442,
   23,
   24.70417,
   26,
   25.92442,
   27.46873,
   28,
   28.48707,
   30.64884,
   30.72899,
   30.68092,
   31.87669,
   32.51893,
   33.59179,
   33.47425,
   33.85477,
   35.72499,
   35.62824,
   36.04107,
   35.8765,
   36.55739,
   36.50338,
   36.63826,
   37.79164,
   37.07991,
   39.18942,
   38.87321,
   39.139,
   40.52743,
   39.95059,
   40.63697,
   40.33197,
   40.29522,
   40.63697,
   41.01205,
   41.88219,
   41.22829,
   41.83497,
   41.49107,
   42.61902,
   43.32066,
   42.9655,
   42.97701,
   42.51453,
   43.08039,
   42.53777,
   43.58231,
   43.62766,
   44.11222,
   44.12342,
   43.83114,
   43.38906,
   44.58048,
   44.34696,
   45.19737,
   44.5472,
   44.98901,
   45.10976};
   Double_t datadeltam_run2_fehx3015[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fehy3015[60] = {
   14.86141,
   19.34808,
   21.43442,
   24,
   25.70417,
   27,
   26.92442,
   28.46873,
   29,
   29.48707,
   31.64884,
   31.72899,
   31.68092,
   32.87669,
   33.51893,
   34.59179,
   34.47425,
   34.85477,
   36.72499,
   36.62824,
   37.04107,
   36.8765,
   37.55739,
   37.50338,
   37.63826,
   38.79164,
   38.07991,
   40.18942,
   39.87321,
   40.139,
   41.52743,
   40.95059,
   41.63697,
   41.33197,
   41.29522,
   41.63697,
   42.01205,
   42.88219,
   42.22829,
   42.83497,
   42.49107,
   43.61902,
   44.32066,
   43.9655,
   43.97701,
   43.51453,
   44.08039,
   43.53777,
   44.58231,
   44.62766,
   45.11222,
   45.12342,
   44.83114,
   44.38906,
   45.58048,
   45.34696,
   46.19737,
   45.5472,
   45.98901,
   46.10976};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,datadeltam_run2_fx3015,datadeltam_run2_fy3015,datadeltam_run2_felx3015,datadeltam_run2_fehx3015,datadeltam_run2_fely3015,datadeltam_run2_fehy3015);
   grae->SetName("datadeltam_run2");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run23015 = new TH1F("Graph_datadeltam_run23015","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run23015->SetMinimum(172.9247);
   Graph_datadeltam_run23015->SetMaximum(2328.403);
   Graph_datadeltam_run23015->SetDirectory(0);
   Graph_datadeltam_run23015->SetStats(0);
   Graph_datadeltam_run23015->SetMarkerStyle(20);
   Graph_datadeltam_run23015->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run23015->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run23015->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23015->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23015->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23015->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23015->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run23015->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run23015->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23015->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23015->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23015->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23015->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run23015->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run23015->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23015->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23015->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run23015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run23015);
   
   grae->Draw("p");
   
   Double_t fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx36[102] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.958,
   145.072,
   145.186,
   145.3,
   145.414,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy36[102] = {
   31.41897,
   142.1012,
   241.1484,
   329.954,
   409.7443,
   481.5988,
   546.4678,
   605.1879,
   658.4952,
   707.038,
   751.3869,
   792.0439,
   829.4514,
   863.9983,
   896.0274,
   925.8401,
   953.7018,
   979.8465,
   1004.48,
   1027.783,
   1049.915,
   1071.018,
   1091.216,
   1110.618,
   1129.324,
   1147.421,
   1164.989,
   1182.101,
   1198.825,
   1215.224,
   1231.355,
   1247.273,
   1263.023,
   1278.645,
   1294.164,
   1309.596,
   1324.942,
   1340.195,
   1355.339,
   1370.364,
   1385.268,
   1400.073,
   1414.836,
   1429.663,
   1444.732,
   1460.316,
   1476.834,
   1494.944,
   1515.413,
   1538.106,
   1561.07,
   1579.781,
   1590.713,
   1596.027,
   1600.538,
   1606.959,
   1615.808,
   1626.341,
   1637.922,
   1650.135,
   1662.714,
   1675.493,
   1688.372,
   1701.295,
   1714.232,
   1727.168,
   1740.102,
   1753.038,
   1765.985,
   1778.952,
   1791.948,
   1804.981,
   1818.057,
   1831.179,
   1844.348,
   1857.565,
   1870.828,
   1884.132,
   1897.473,
   1910.848,
   1924.25,
   1937.676,
   1951.121,
   1964.581,
   1978.052,
   1991.533,
   2005.021,
   2018.513,
   2032.009,
   2045.508,
   2059.008,
   2072.509,
   2086.011,
   2099.514,
   2113.016,
   2126.519,
   2140.022,
   2153.525,
   2167.028,
   2180.531,
   2194.034,
   2194.034};
   TGraph *graph = new TGraph(102,fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx36,fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy36);
   graph->SetName("fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run21");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36 = new TH1F("Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36","Projection of fitmodel_br_bin_constr_run21",102,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->SetMinimum(28.27707);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->SetMaximum(2410.296);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->SetStats(0);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB36->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]36);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run11]_Range[full]_NormRange[full]_fx37[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.673,
   144.73,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.9438,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5422,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.8558,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run11]_Range[full]_NormRange[full]_fy37[147] = {
   0.007976679,
   0.0082175,
   0.008470903,
   0.008737837,
   0.009019343,
   0.009316567,
   0.009630777,
   0.009963372,
   0.01031591,
   0.01069011,
   0.01108791,
   0.01151146,
   0.01196316,
   0.01244574,
   0.01296226,
   0.01351617,
   0.01411142,
   0.01475248,
   0.0154445,
   0.01619338,
   0.01700592,
   0.01789003,
   0.01885495,
   0.01991147,
   0.02107237,
   0.02235278,
   0.02377082,
   0.0253483,
   0.02711172,
   0.02909354,
   0.03133392,
   0.03388313,
   0.03680474,
   0.04018033,
   0.04411611,
   0.04875268,
   0.05427976,
   0.06095901,
   0.06916056,
   0.07942374,
   0.09256273,
   0.1098602,
   0.1334466,
   0.1671057,
   0.2181772,
   0.254625,
   0.3027367,
   0.3685641,
   0.4112023,
   0.4629263,
   0.5267259,
   0.6069944,
   0.7104311,
   0.7739475,
   0.8477215,
   1.02491,
   1.225645,
   1.44819,
   1.690706,
   1.95026,
   2.22279,
   2.785195,
   3.062012,
   3.326134,
   3.569886,
   3.785739,
   3.880985,
   3.966694,
   4.042136,
   4.106658,
   4.159695,
   4.20078,
   4.229547,
   4.245738,
   4.249208,
   4.239925,
   4.217972,
   4.183548,
   4.136959,
   4.078619,
   4.009041,
   3.92883,
   3.838676,
   3.739341,
   3.516484,
   3.267412,
   2.999721,
   2.438821,
   2.159743,
   1.889757,
   1.633772,
   1.395593,
   1.178133,
   1.083843,
   1.001821,
   0.8664552,
   0.7597451,
   0.6737882,
   0.6032915,
   0.5445873,
   0.4950612,
   0.4163875,
   0.3569989,
   0.3108156,
   0.2441385,
   0.1987553,
   0.166161,
   0.1417845,
   0.1229683,
   0.1080705,
   0.09602667,
   0.08611901,
   0.07784729,
   0.07085318,
   0.06487381,
   0.05971232,
   0.05521863,
   0.0512765,
   0.0477946,
   0.04470027,
   0.04193505,
   0.0394514,
   0.03721033,
   0.03517954,
   0.03333212,
   0.03164542,
   0.03010033,
   0.02868053,
   0.02737211,
   0.02616305,
   0.02504299,
   0.02400291,
   0.02303495,
   0.02213221,
   0.02128863,
   0.02049886,
   0.01975816,
   0.01906231,
   0.01840755,
   0.01779053,
   0.01720824,
   0.01665796,
   0.01613725,
   0.01564392,
   0.01517596,
   0.01473156,
   0.01473156};
   graph = new TGraph(147,fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run11]_Range[full]_NormRange[full]_fx37,fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run11]_Range[full]_NormRange[full]_fy37);
   graph->SetName("fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run11]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run21");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37 = new TH1F("Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37","Projection of fitmodel_br_bin_constr_run21",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->SetMinimum(0.007179011);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->SetMaximum(4.673331);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->SetStats(0);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB37->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run11]_Range[full]_NormRange[full]37);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run11]_Range[full]_NormRange[full]_fx38[102] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.958,
   145.072,
   145.186,
   145.3,
   145.414,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run11]_Range[full]_NormRange[full]_fy38[102] = {
   31.24204,
   141.8801,
   240.8871,
   329.6558,
   409.4122,
   481.2355,
   546.0755,
   604.7685,
   658.0505,
   706.5695,
   750.8958,
   791.5315,
   828.9184,
   863.4457,
   895.4556,
   925.2497,
   953.0933,
   979.22,
   1003.835,
   1027.12,
   1049.234,
   1070.317,
   1090.492,
   1109.869,
   1128.543,
   1146.598,
   1164.108,
   1181.138,
   1197.746,
   1213.983,
   1229.892,
   1245.514,
   1260.882,
   1276.027,
   1290.976,
   1305.751,
   1320.375,
   1334.865,
   1349.236,
   1363.504,
   1377.681,
   1391.777,
   1405.802,
   1419.765,
   1433.674,
   1447.533,
   1461.351,
   1475.131,
   1488.878,
   1502.596,
   1516.288,
   1529.959,
   1543.609,
   1557.242,
   1570.859,
   1584.463,
   1598.056,
   1611.637,
   1625.21,
   1638.774,
   1652.332,
   1665.883,
   1679.428,
   1692.969,
   1706.505,
   1720.038,
   1733.567,
   1747.094,
   1760.617,
   1774.139,
   1787.659,
   1801.176,
   1814.693,
   1828.208,
   1841.721,
   1855.234,
   1868.746,
   1882.257,
   1895.767,
   1909.276,
   1922.785,
   1936.294,
   1949.802,
   1963.31,
   1976.817,
   1990.324,
   2003.831,
   2017.338,
   2030.844,
   2044.35,
   2057.856,
   2071.362,
   2084.868,
   2098.374,
   2111.88,
   2125.385,
   2138.891,
   2152.396,
   2165.901,
   2179.407,
   2192.912,
   2192.912};
   graph = new TGraph(102,fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run11]_Range[full]_NormRange[full]_fx38,fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run11]_Range[full]_NormRange[full]_fy38);
   graph->SetName("fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run11]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run21");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38 = new TH1F("Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38","Projection of fitmodel_br_bin_constr_run21",102,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->SetMinimum(28.11783);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->SetMaximum(2409.079);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->SetStats(0);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB38->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run11]_Range[full]_NormRange[full]38);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run11]_Range[full]_NormRange[full]_fx39[144] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.787,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.243,
   145.2715,
   145.3,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run11]_Range[full]_NormRange[full]_fy39[144] = {
   0.1243186,
   0.1287315,
   0.1332452,
   0.137861,
   0.1425807,
   0.1474068,
   0.152342,
   0.15739,
   0.1625556,
   0.1678445,
   0.1732641,
   0.1788235,
   0.184534,
   0.1904101,
   0.1964692,
   0.2027337,
   0.209231,
   0.2159953,
   0.2230697,
   0.2305076,
   0.2383764,
   0.2467606,
   0.255767,
   0.2655307,
   0.2762238,
   0.2880663,
   0.3013411,
   0.3164142,
   0.3337622,
   0.3540101,
   0.3779841,
   0.4067854,
   0.441895,
   0.4853247,
   0.5398358,
   0.6092617,
   0.6989889,
   0.816685,
   0.9734171,
   1.185394,
   1.476717,
   1.883788,
   2.462421,
   3.299343,
   3.854533,
   4.530485,
   5.356408,
   6.368549,
   7.611332,
   9.138047,
   10.02686,
   11.01029,
   12.09677,
   13.29463,
   14.61156,
   16.05403,
   17.62642,
   19.32993,
   21.16118,
   23.11052,
   27.28273,
   31.57594,
   33.63055,
   35.52786,
   37.18717,
   37.90225,
   38.52816,
   39.05625,
   39.47894,
   39.78999,
   39.98468,
   40.06004,
   40.01489,
   39.84995,
   39.56775,
   39.17261,
   38.6704,
   38.06841,
   37.37504,
   35.75189,
   33.88072,
   31.84257,
   29.71302,
   25.43015,
   23.37112,
   21.40966,
   19.56461,
   17.84648,
   16.25934,
   14.80246,
   13.47178,
   12.26106,
   11.16269,
   10.16842,
   9.269792,
   8.458456,
   7.066087,
   5.933166,
   5.010318,
   4.256831,
   3.639692,
   3.132391,
   2.713739,
   2.078185,
   1.634694,
   1.320174,
   1.093638,
   0.9280627,
   0.805352,
   0.7132008,
   0.643116,
   0.5891523,
   0.5470925,
   0.5139076,
   0.4873964,
   0.4659423,
   0.4483457,
   0.4337079,
   0.4213504,
   0.410756,
   0.4015283,
   0.393361,
   0.386016,
   0.3793076,
   0.3730897,
   0.3672474,
   0.3616899,
   0.3563452,
   0.3511562,
   0.3460778,
   0.341074,
   0.3361167,
   0.3311837,
   0.3262579,
   0.3213259,
   0.3163779,
   0.3114066,
   0.3064071,
   0.301376,
   0.2963117,
   0.2912137,
   0.2860826,
   0.2809196,
   0.2809196};
   graph = new TGraph(144,fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run11]_Range[full]_NormRange[full]_fx39,fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run11]_Range[full]_NormRange[full]_fy39);
   graph->SetName("fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run11]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run21");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39 = new TH1F("Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39","Projection of fitmodel_br_bin_constr_run21",144,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->SetMinimum(0.1118867);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->SetMaximum(44.05361);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->SetStats(0);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run11cB_RangeoBfullcB_NormRangeoBfullcB39->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run11]_Range[full]_NormRange[full]39);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run11]_Range[full]_NormRange[full]_fx40[127] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   142.963,
   143.02,
   143.077,
   143.134,
   143.191,
   143.248,
   143.305,
   143.362,
   143.419,
   143.476,
   143.533,
   143.59,
   143.704,
   143.818,
   143.932,
   143.989,
   144.046,
   144.103,
   144.16,
   144.217,
   144.274,
   144.331,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.73,
   144.844,
   144.958,
   145.015,
   145.072,
   145.129,
   145.186,
   145.243,
   145.3,
   145.357,
   145.414,
   145.471,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.041,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.497,
   146.554,
   146.611,
   146.668,
   146.725,
   146.782,
   146.839,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run11]_Range[full]_NormRange[full]_fy40[127] = {
   0.03381941,
   0.03501335,
   0.03622907,
   0.03746591,
   0.0387232,
   0.04000018,
   0.04129604,
   0.04260992,
   0.0439409,
   0.04528801,
   0.04665026,
   0.0480267,
   0.04941657,
   0.05081966,
   0.05223715,
   0.05367355,
   0.05514081,
   0.0566669,
   0.05831261,
   0.06020318,
   0.06258463,
   0.0659187,
   0.07103375,
   0.07934883,
   0.09318179,
   0.1161346,
   0.1535167,
   0.2127206,
   0.3034093,
   0.43733,
   0.5245709,
   0.6275551,
   0.7478809,
   0.8870028,
   1.046147,
   1.22622,
   1.427713,
   1.650617,
   1.894334,
   2.157611,
   2.438497,
   2.73432,
   3.356595,
   3.990018,
   4.593171,
   4.869816,
   5.122948,
   5.347989,
   5.541081,
   5.699263,
   5.820613,
   5.904351,
   5.950885,
   5.961813,
   5.939858,
   5.888764,
   5.813143,
   5.609916,
   5.376577,
   5.15953,
   5.069946,
   4.998514,
   4.94835,
   4.921662,
   4.919734,
   4.942937,
   4.990783,
   5.061996,
   5.154606,
   5.266058,
   5.533048,
   5.835268,
   6.142953,
   6.427295,
   6.552553,
   6.662743,
   6.755438,
   6.828569,
   6.880447,
   6.909765,
   6.915599,
   6.897406,
   6.855008,
   6.788578,
   6.698624,
   6.58596,
   6.45168,
   6.297132,
   6.123879,
   5.93367,
   5.510094,
   5.042723,
   4.548544,
   4.044149,
   3.544814,
   3.063787,
   2.611802,
   2.196835,
   1.824084,
   1.496143,
   1.213323,
   0.974066,
   0.7754,
   0.6133997,
   0.4836042,
   0.3813751,
   0.30218,
   0.2417975,
   0.196448,
   0.1628616,
   0.1382935,
   0.1205033,
   0.1077085,
   0.09852498,
   0.09190251,
   0.08706168,
   0.08343635,
   0.08062382,
   0.07834351,
   0.07640392,
   0.07467701,
   0.07307901,
   0.07155634,
   0.07007564,
   0.06861674,
   0.06716794,
   0.06716794};
   graph = new TGraph(127,fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run11]_Range[full]_NormRange[full]_fx40,fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run11]_Range[full]_NormRange[full]_fy40);
   graph->SetName("fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run11]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run21");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40 = new TH1F("Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40","Projection of fitmodel_br_bin_constr_run21",127,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->SetMinimum(0.03043747);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->SetMaximum(7.603777);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->SetStats(0);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run21_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run11cB_RangeoBfullcB_NormRangeoBfullcB40->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run21_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run11]_Range[full]_NormRange[full]40);
   
   graph->Draw("l");
   
   Double_t datadeltam_run2_fx3016[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run2_fy3016[60] = {
   206,
   355,
   438,
   552,
   635,
   702,
   698,
   782,
   812,
   840,
   970,
   975,
   972,
   1048,
   1090,
   1162,
   1154,
   1180,
   1312,
   1305,
   1335,
   1323,
   1373,
   1369,
   1379,
   1466,
   1412,
   1575,
   1550,
   1571,
   1683,
   1636,
   1692,
   1667,
   1664,
   1692,
   1723,
   1796,
   1741,
   1792,
   1763,
   1859,
   1920,
   1889,
   1890,
   1850,
   1899,
   1852,
   1943,
   1947,
   1990,
   1991,
   1965,
   1926,
   2032,
   2011,
   2088,
   2029,
   2069,
   2080};
   Double_t datadeltam_run2_felx3016[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fely3016[60] = {
   13.86141,
   18.34808,
   20.43442,
   23,
   24.70417,
   26,
   25.92442,
   27.46873,
   28,
   28.48707,
   30.64884,
   30.72899,
   30.68092,
   31.87669,
   32.51893,
   33.59179,
   33.47425,
   33.85477,
   35.72499,
   35.62824,
   36.04107,
   35.8765,
   36.55739,
   36.50338,
   36.63826,
   37.79164,
   37.07991,
   39.18942,
   38.87321,
   39.139,
   40.52743,
   39.95059,
   40.63697,
   40.33197,
   40.29522,
   40.63697,
   41.01205,
   41.88219,
   41.22829,
   41.83497,
   41.49107,
   42.61902,
   43.32066,
   42.9655,
   42.97701,
   42.51453,
   43.08039,
   42.53777,
   43.58231,
   43.62766,
   44.11222,
   44.12342,
   43.83114,
   43.38906,
   44.58048,
   44.34696,
   45.19737,
   44.5472,
   44.98901,
   45.10976};
   Double_t datadeltam_run2_fehx3016[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fehy3016[60] = {
   14.86141,
   19.34808,
   21.43442,
   24,
   25.70417,
   27,
   26.92442,
   28.46873,
   29,
   29.48707,
   31.64884,
   31.72899,
   31.68092,
   32.87669,
   33.51893,
   34.59179,
   34.47425,
   34.85477,
   36.72499,
   36.62824,
   37.04107,
   36.8765,
   37.55739,
   37.50338,
   37.63826,
   38.79164,
   38.07991,
   40.18942,
   39.87321,
   40.139,
   41.52743,
   40.95059,
   41.63697,
   41.33197,
   41.29522,
   41.63697,
   42.01205,
   42.88219,
   42.22829,
   42.83497,
   42.49107,
   43.61902,
   44.32066,
   43.9655,
   43.97701,
   43.51453,
   44.08039,
   43.53777,
   44.58231,
   44.62766,
   45.11222,
   45.12342,
   44.83114,
   44.38906,
   45.58048,
   45.34696,
   46.19737,
   45.5472,
   45.98901,
   46.10976};
   grae = new TGraphAsymmErrors(60,datadeltam_run2_fx3016,datadeltam_run2_fy3016,datadeltam_run2_felx3016,datadeltam_run2_fehx3016,datadeltam_run2_fely3016,datadeltam_run2_fehy3016);
   grae->SetName("datadeltam_run2");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run23016 = new TH1F("Graph_datadeltam_run23016","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run23016->SetMinimum(172.9247);
   Graph_datadeltam_run23016->SetMaximum(2328.403);
   Graph_datadeltam_run23016->SetDirectory(0);
   Graph_datadeltam_run23016->SetStats(0);
   Graph_datadeltam_run23016->SetMarkerStyle(20);
   Graph_datadeltam_run23016->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run23016->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run23016->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23016->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23016->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23016->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23016->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run23016->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run23016->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23016->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23016->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23016->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23016->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run23016->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run23016->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23016->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23016->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run23016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run23016);
   
   grae->Draw("p");
   
   TH1D *frame_4772060__16 = new TH1D("frame_4772060__16","",100,139.6,151);
   frame_4772060__16->SetBinContent(1,2240.907);
   frame_4772060__16->SetMaximum(4481.814);
   frame_4772060__16->SetEntries(1);
   frame_4772060__16->SetDirectory(0);
   frame_4772060__16->SetStats(0);
   frame_4772060__16->SetMarkerStyle(20);
   frame_4772060__16->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_4772060__16->GetXaxis()->SetLabelFont(132);
   frame_4772060__16->GetXaxis()->SetLabelOffset(0.01);
   frame_4772060__16->GetXaxis()->SetLabelSize(0.06);
   frame_4772060__16->GetXaxis()->SetTitleSize(0.072);
   frame_4772060__16->GetXaxis()->SetTitleOffset(0.95);
   frame_4772060__16->GetXaxis()->SetTitleFont(132);
   frame_4772060__16->GetYaxis()->SetTitle("Candidates / ( 0.100 MeV/#it{c}^{2} )");
   frame_4772060__16->GetYaxis()->SetLabelFont(132);
   frame_4772060__16->GetYaxis()->SetLabelOffset(0.01);
   frame_4772060__16->GetYaxis()->SetLabelSize(0.06);
   frame_4772060__16->GetYaxis()->SetTitleSize(0.072);
   frame_4772060__16->GetYaxis()->SetTitleOffset(0.95);
   frame_4772060__16->GetYaxis()->SetTitleFont(132);
   frame_4772060__16->GetZaxis()->SetLabelFont(132);
   frame_4772060__16->GetZaxis()->SetLabelSize(0.06);
   frame_4772060__16->GetZaxis()->SetTitleSize(0.072);
   frame_4772060__16->GetZaxis()->SetTitleOffset(1.2);
   frame_4772060__16->GetZaxis()->SetTitleFont(132);
   frame_4772060__16->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"6 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.15  #leq BDT < 0.333}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_deltam_run21->Modified();
   canvas_cut_deltam_run21->cd();
   canvas_cut_deltam_run21->SetSelected(canvas_cut_deltam_run21);
}


==> figs/Fig6c.C <==
void SData_DALL_MagAll_CD0mumu_d0mass_Run2_bin2_paper()
{
//=========Macro generated from canvas: canvas_cut_d0_run22/canvas_cut_d0_run22
//=========  (Tue Dec 20 13:48:19 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_d0_run22 = new TCanvas("canvas_cut_d0_run22", "canvas_cut_d0_run22",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_d0_run22->SetHighLightColor(2);
   canvas_cut_d0_run22->Range(1716.049,-454.0999,2172.84,2384.024);
   canvas_cut_d0_run22->SetFillColor(0);
   canvas_cut_d0_run22->SetBorderMode(0);
   canvas_cut_d0_run22->SetBorderSize(2);
   canvas_cut_d0_run22->SetTickx(1);
   canvas_cut_d0_run22->SetTicky(1);
   canvas_cut_d0_run22->SetLeftMargin(0.14);
   canvas_cut_d0_run22->SetRightMargin(0.05);
   canvas_cut_d0_run22->SetTopMargin(0.05);
   canvas_cut_d0_run22->SetBottomMargin(0.16);
   canvas_cut_d0_run22->SetFrameBorderMode(0);
   canvas_cut_d0_run22->SetFrameBorderMode(0);
   
   TH1D *frame_5126ef0__29 = new TH1D("frame_5126ef0__29","",100,1780,2150);
   frame_5126ef0__29->SetBinContent(1,1121.059);
   frame_5126ef0__29->SetMaximum(2242.118);
   frame_5126ef0__29->SetEntries(1);
   frame_5126ef0__29->SetDirectory(0);
   frame_5126ef0__29->SetStats(0);
   frame_5126ef0__29->SetMarkerStyle(20);
   frame_5126ef0__29->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_5126ef0__29->GetXaxis()->SetLabelFont(132);
   frame_5126ef0__29->GetXaxis()->SetLabelOffset(0.01);
   frame_5126ef0__29->GetXaxis()->SetLabelSize(0.06);
   frame_5126ef0__29->GetXaxis()->SetTitleSize(0.072);
   frame_5126ef0__29->GetXaxis()->SetTitleOffset(0.95);
   frame_5126ef0__29->GetXaxis()->SetTitleFont(132);
   frame_5126ef0__29->GetYaxis()->SetTitle("Candidates / ( 5.00 MeV/#it{c}^{2} )");
   frame_5126ef0__29->GetYaxis()->SetLabelFont(132);
   frame_5126ef0__29->GetYaxis()->SetLabelOffset(0.01);
   frame_5126ef0__29->GetYaxis()->SetLabelSize(0.06);
   frame_5126ef0__29->GetYaxis()->SetTitleSize(0.072);
   frame_5126ef0__29->GetYaxis()->SetTitleOffset(0.95);
   frame_5126ef0__29->GetYaxis()->SetTitleFont(132);
   frame_5126ef0__29->GetZaxis()->SetLabelFont(132);
   frame_5126ef0__29->GetZaxis()->SetLabelSize(0.06);
   frame_5126ef0__29->GetZaxis()->SetTitleSize(0.072);
   frame_5126ef0__29->GetZaxis()->SetTitleOffset(1.2);
   frame_5126ef0__29->GetZaxis()->SetTitleFont(132);
   frame_5126ef0__29->Draw("FUNC");
   
   Double_t datad0_run2_fx3029[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run2_fy3029[74] = {
   1007,
   1031,
   1035,
   1019,
   1016,
   1013,
   983,
   943,
   975,
   925,
   908,
   911,
   903,
   943,
   966,
   980,
   999,
   1020,
   902,
   903,
   922,
   959,
   885,
   878,
   913,
   878,
   832,
   834,
   808,
   871,
   831,
   889,
   917,
   825,
   830,
   885,
   848,
   854,
   788,
   843,
   796,
   802,
   801,
   790,
   838,
   793,
   795,
   777,
   833,
   788,
   733,
   757,
   754,
   714,
   748,
   742,
   786,
   754,
   719,
   814,
   744,
   697,
   726,
   753,
   727,
   711,
   737,
   709,
   705,
   685,
   717,
   694,
   681,
   669};
   Double_t datad0_run2_felx3029[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fely3029[74] = {
   31.2372,
   31.61308,
   31.6753,
   31.42569,
   31.37868,
   31.33159,
   30.85682,
   30.21238,
   30.72899,
   29.91792,
   29.63719,
   29.68692,
   29.55412,
   30.21238,
   30.58456,
   30.80894,
   31.11092,
   31.44135,
   29.53748,
   29.55412,
   29.86857,
   30.47176,
   29.25315,
   29.13528,
   29.72003,
   29.13528,
   28.34874,
   28.38339,
   27.92974,
   29.01694,
   28.33141,
   29.3203,
   29.78614,
   28.22716,
   28.31406,
   29.25315,
   28.62473,
   28.72756,
   27.57579,
   28.53877,
   27.7179,
   27.82402,
   27.80636,
   27.61139,
   28.45255,
   27.66469,
   27.70018,
   27.3792,
   28.36607,
   27.57579,
   26.57859,
   27.01818,
   26.96361,
   26.22546,
   26.85416,
   26.74427,
   27.54015,
   26.96361,
   26.31884,
   28.03507,
   26.78095,
   25.90549,
   26.44903,
   26.9454,
   26.46757,
   26.16927,
   26.65235,
   26.13175,
   26.05654,
   25.67728,
   26.28152,
   25.84862,
   25.60077,
   25.36987};
   Double_t datad0_run2_fehx3029[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fehy3029[74] = {
   32.2372,
   32.61308,
   32.6753,
   32.42569,
   32.37868,
   32.33159,
   31.85682,
   31.21238,
   31.72899,
   30.91792,
   30.63719,
   30.68692,
   30.55412,
   31.21238,
   31.58456,
   31.80894,
   32.11092,
   32.44135,
   30.53748,
   30.55412,
   30.86857,
   31.47176,
   30.25315,
   30.13528,
   30.72003,
   30.13528,
   29.34874,
   29.38339,
   28.92974,
   30.01694,
   29.33141,
   30.3203,
   30.78614,
   29.22716,
   29.31406,
   30.25315,
   29.62473,
   29.72756,
   28.57579,
   29.53877,
   28.7179,
   28.82402,
   28.80636,
   28.61139,
   29.45255,
   28.66469,
   28.70018,
   28.3792,
   29.36607,
   28.57579,
   27.57859,
   28.01818,
   27.96361,
   27.22546,
   27.85416,
   27.74427,
   28.54015,
   27.96361,
   27.31884,
   29.03507,
   27.78095,
   26.90549,
   27.44903,
   27.9454,
   27.46757,
   27.16927,
   27.65235,
   27.13175,
   27.05654,
   26.67728,
   27.28152,
   26.84862,
   26.60077,
   26.36987};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(74,datad0_run2_fx3029,datad0_run2_fy3029,datad0_run2_felx3029,datad0_run2_fehx3029,datad0_run2_fely3029,datad0_run2_fehy3029);
   grae->SetName("datad0_run2");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run23029 = new TH1F("Graph_datad0_run23029","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run23029->SetMinimum(601.2256);
   Graph_datad0_run23029->SetMaximum(1110.08);
   Graph_datad0_run23029->SetDirectory(0);
   Graph_datad0_run23029->SetStats(0);
   Graph_datad0_run23029->SetMarkerStyle(20);
   Graph_datad0_run23029->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run23029->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run23029->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23029->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run23029->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run23029->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23029->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run23029->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run23029->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23029->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run23029->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run23029->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23029->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run23029->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run23029->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run23029->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run23029->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run23029->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run23029);
   
   grae->Draw("p");
   
   Double_t totalpdf_fx71[114] = {
   1780,
   1783.7,
   1785.55,
   1787.4,
   1789.25,
   1791.1,
   1792.95,
   1794.8,
   1796.65,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1841.05,
   1842.9,
   1844.75,
   1846.6,
   1850.3,
   1852.15,
   1854,
   1855.85,
   1857.7,
   1859.55,
   1861.4,
   1863.25,
   1865.1,
   1868.8,
   1872.5,
   1874.35,
   1876.2,
   1878.05,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t totalpdf_fy71[114] = {
   1103.344,
   1071.481,
   1056.846,
   1043.614,
   1031.932,
   1021.794,
   1013.097,
   1005.683,
   999.3731,
   993.9938,
   985.4075,
   978.8964,
   973.7552,
   969.5328,
   965.9564,
   962.8752,
   960.2265,
   958.0212,
   956.3538,
   955.4477,
   955.7916,
   956.7486,
   958.5763,
   961.8152,
   966.883,
   976.0705,
   979.0179,
   980.4031,
   979.9458,
   977.5371,
   973.2771,
   967.4143,
   960.3063,
   952.3744,
   935.7834,
   920.7178,
   914.3849,
   908.9803,
   904.4931,
   900.8957,
   895.4993,
   891.4069,
   887.877,
   884.5762,
   881.3715,
   878.2133,
   875.0827,
   871.9719,
   868.8769,
   865.7958,
   862.7272,
   859.6706,
   856.6254,
   853.5915,
   850.5686,
   847.5565,
   844.5553,
   841.5647,
   838.5849,
   835.6156,
   832.6568,
   829.7086,
   826.7708,
   823.8434,
   820.9264,
   818.0197,
   815.1234,
   812.2372,
   809.3614,
   806.4956,
   803.6401,
   800.7946,
   797.9593,
   795.1339,
   792.3186,
   789.5133,
   786.7178,
   783.9323,
   781.1567,
   778.3908,
   775.6348,
   772.8885,
   770.152,
   767.4251,
   764.7079,
   762.0003,
   759.3023,
   756.6138,
   753.9349,
   751.2655,
   748.6055,
   745.9549,
   743.3137,
   740.6818,
   738.0593,
   735.4461,
   732.8421,
   730.2473,
   727.6618,
   725.0853,
   722.518,
   719.9598,
   717.4107,
   714.8706,
   712.3394,
   709.8173,
   707.304,
   704.7997,
   702.3042,
   699.8176,
   697.3397,
   694.8707,
   692.4104,
   692.4104};
   TGraph *graph = new TGraph(114,totalpdf_fx71,totalpdf_fy71);
   graph->SetName("totalpdf");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run22");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totalpdf71 = new TH1F("Graph_totalpdf71","Projection of fitmodel_br_bin_constr_run22",114,1743,2187);
   Graph_totalpdf71->SetMinimum(651.317);
   Graph_totalpdf71->SetMaximum(1144.437);
   Graph_totalpdf71->SetDirectory(0);
   Graph_totalpdf71->SetStats(0);
   Graph_totalpdf71->SetMarkerStyle(20);
   Graph_totalpdf71->GetXaxis()->SetNdivisions(505);
   Graph_totalpdf71->GetXaxis()->SetLabelFont(132);
   Graph_totalpdf71->GetXaxis()->SetLabelOffset(0.01);
   Graph_totalpdf71->GetXaxis()->SetLabelSize(0.06);
   Graph_totalpdf71->GetXaxis()->SetTitleSize(0.072);
   Graph_totalpdf71->GetXaxis()->SetTitleOffset(0.95);
   Graph_totalpdf71->GetXaxis()->SetTitleFont(132);
   Graph_totalpdf71->GetYaxis()->SetLabelFont(132);
   Graph_totalpdf71->GetYaxis()->SetLabelOffset(0.01);
   Graph_totalpdf71->GetYaxis()->SetLabelSize(0.06);
   Graph_totalpdf71->GetYaxis()->SetTitleSize(0.072);
   Graph_totalpdf71->GetYaxis()->SetTitleOffset(0.95);
   Graph_totalpdf71->GetYaxis()->SetTitleFont(132);
   Graph_totalpdf71->GetZaxis()->SetLabelFont(132);
   Graph_totalpdf71->GetZaxis()->SetLabelSize(0.06);
   Graph_totalpdf71->GetZaxis()->SetTitleSize(0.072);
   Graph_totalpdf71->GetZaxis()->SetTitleOffset(1.2);
   Graph_totalpdf71->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totalpdf71);
   
   graph->Draw("l");
   
   Double_t signal_fx72[148] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1841.05,
   1842.9,
   1844.75,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1859.55,
   1860.475,
   1861.4,
   1861.863,
   1862.325,
   1862.787,
   1863.25,
   1863.713,
   1864.175,
   1864.637,
   1865.1,
   1865.562,
   1866.025,
   1866.487,
   1866.95,
   1867.412,
   1867.875,
   1868.338,
   1868.8,
   1869.262,
   1869.725,
   1870.188,
   1870.65,
   1871.575,
   1872.5,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1877.588,
   1878.05,
   1878.513,
   1878.975,
   1879.9,
   1880.825,
   1881.75,
   1882.675,
   1883.6,
   1884.525,
   1885.45,
   1887.3,
   1889.15,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t signal_fy72[148] = {
   0.0008139518,
   0.001029009,
   0.001312352,
   0.001689616,
   0.002197683,
   0.002890382,
   0.003847537,
   0.005189552,
   0.007101476,
   0.009873596,
   0.01397167,
   0.02016186,
   0.02973998,
   0.04496672,
   0.06992662,
   0.1122986,
   0.1871917,
   0.2455539,
   0.3259443,
   0.4382722,
   0.5977008,
   0.7020125,
   0.8279017,
   0.9805683,
   1.166654,
   1.394694,
   1.675737,
   1.840475,
   2.024184,
   2.449638,
   2.92631,
   3.445392,
   3.99813,
   4.572725,
   5.726791,
   6.270892,
   6.767796,
   6.992681,
   7.198883,
   7.384337,
   7.547149,
   7.685627,
   7.798312,
   7.884006,
   7.941788,
   7.971033,
   7.971423,
   7.942956,
   7.885938,
   7.800988,
   7.689017,
   7.551218,
   7.389043,
   7.204177,
   6.998509,
   6.774101,
   6.533152,
   6.010906,
   5.45076,
   4.291321,
   3.7257,
   3.188047,
   2.688695,
   2.458725,
   2.249703,
   2.059891,
   1.887392,
   1.587729,
   1.339158,
   1.132387,
   0.9599143,
   0.8156679,
   0.6947168,
   0.5930442,
   0.4350021,
   0.3217511,
   0.2398739,
   0.1363085,
   0.07958967,
   0.04763246,
   0.02915563,
   0.01821772,
   0.01160102,
   0.007517802,
   0.004951218,
   0.0033102,
   0.002244217,
   0.001541476,
   0.001071772,
   0.000753753,
   0.0005358143,
   0.0003847535,
   0.0002789216,
   0.0002040244,
   0.0001505119,
   0.0001119317,
   8.387816e-05,
   6.331283e-05,
   4.812019e-05,
   3.681398e-05,
   2.834097e-05,
   2.194872e-05,
   1.709545e-05,
   1.338816e-05,
   1.053971e-05,
   8.338904e-06,
   6.629383e-06,
   5.29465e-06,
   4.247396e-06,
   3.421806e-06,
   2.767994e-06,
   2.247948e-06,
   1.83255e-06,
   1.499392e-06,
   1.231143e-06,
   1.014337e-06,
   8.384672e-07,
   6.953006e-07,
   5.783571e-07,
   4.825177e-07,
   4.037226e-07,
   3.387397e-07,
   2.84987e-07,
   2.403943e-07,
   2.032962e-07,
   1.723486e-07,
   1.464632e-07,
   1.24756e-07,
   1.06507e-07,
   9.112787e-08,
   7.813658e-08,
   6.713708e-08,
   5.780311e-08,
   4.986518e-08,
   4.310015e-08,
   3.732277e-08,
   3.237888e-08,
   2.813993e-08,
   2.449843e-08,
   2.136432e-08,
   1.866198e-08,
   1.632778e-08,
   1.430806e-08,
   1.255748e-08,
   1.103766e-08,
   9.716044e-09,
   8.564966e-09,
   8.564966e-09};
   graph = new TGraph(148,signal_fx72,signal_fy72);
   graph->SetName("signal");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run22");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal72 = new TH1F("Graph_signal72","Projection of fitmodel_br_bin_constr_run22",148,1743,2187);
   Graph_signal72->SetMinimum(7.708469e-09);
   Graph_signal72->SetMaximum(8.768566);
   Graph_signal72->SetDirectory(0);
   Graph_signal72->SetStats(0);
   Graph_signal72->SetMarkerStyle(20);
   Graph_signal72->GetXaxis()->SetNdivisions(505);
   Graph_signal72->GetXaxis()->SetLabelFont(132);
   Graph_signal72->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal72->GetXaxis()->SetLabelSize(0.06);
   Graph_signal72->GetXaxis()->SetTitleSize(0.072);
   Graph_signal72->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal72->GetXaxis()->SetTitleFont(132);
   Graph_signal72->GetYaxis()->SetLabelFont(132);
   Graph_signal72->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal72->GetYaxis()->SetLabelSize(0.06);
   Graph_signal72->GetYaxis()->SetTitleSize(0.072);
   Graph_signal72->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal72->GetYaxis()->SetTitleFont(132);
   Graph_signal72->GetZaxis()->SetLabelFont(132);
   Graph_signal72->GetZaxis()->SetLabelSize(0.06);
   Graph_signal72->GetZaxis()->SetTitleSize(0.072);
   Graph_signal72->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal72->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal72);
   
   graph->Draw("l");
   
   Double_t comb_fx73[102] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t comb_fy73[102] = {
   987.2029,
   983.7075,
   980.2245,
   976.7539,
   973.2955,
   969.8494,
   966.4154,
   962.9937,
   959.584,
   956.1864,
   952.8009,
   949.4273,
   946.0657,
   942.7159,
   939.3781,
   936.052,
   932.7378,
   929.4352,
   926.1444,
   922.8652,
   919.5977,
   916.3416,
   913.0972,
   909.8642,
   906.6426,
   903.4325,
   900.2337,
   897.0463,
   893.8701,
   890.7052,
   887.5515,
   884.409,
   881.2776,
   878.1572,
   875.0479,
   871.9497,
   868.8624,
   865.786,
   862.7205,
   859.6659,
   856.6221,
   853.5891,
   850.5668,
   847.5552,
   844.5543,
   841.564,
   838.5843,
   835.6151,
   832.6564,
   829.7083,
   826.7705,
   823.8432,
   820.9262,
   818.0196,
   815.1232,
   812.2371,
   809.3613,
   806.4956,
   803.64,
   800.7946,
   797.9592,
   795.1339,
   792.3186,
   789.5132,
   786.7178,
   783.9323,
   781.1566,
   778.3908,
   775.6348,
   772.8885,
   770.1519,
   767.4251,
   764.7079,
   762.0003,
   759.3023,
   756.6138,
   753.9349,
   751.2654,
   748.6055,
   745.9549,
   743.3137,
   740.6818,
   738.0593,
   735.4461,
   732.8421,
   730.2473,
   727.6618,
   725.0853,
   722.518,
   719.9598,
   717.4107,
   714.8706,
   712.3394,
   709.8173,
   707.304,
   704.7997,
   702.3042,
   699.8176,
   697.3397,
   694.8707,
   692.4104,
   692.4104};
   graph = new TGraph(102,comb_fx73,comb_fy73);
   graph->SetName("comb");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run22");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb73 = new TH1F("Graph_comb73","Projection of fitmodel_br_bin_constr_run22",102,1743,2187);
   Graph_comb73->SetMinimum(662.9311);
   Graph_comb73->SetMaximum(1016.682);
   Graph_comb73->SetDirectory(0);
   Graph_comb73->SetStats(0);
   Graph_comb73->SetMarkerStyle(20);
   Graph_comb73->GetXaxis()->SetNdivisions(505);
   Graph_comb73->GetXaxis()->SetLabelFont(132);
   Graph_comb73->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb73->GetXaxis()->SetLabelSize(0.06);
   Graph_comb73->GetXaxis()->SetTitleSize(0.072);
   Graph_comb73->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb73->GetXaxis()->SetTitleFont(132);
   Graph_comb73->GetYaxis()->SetLabelFont(132);
   Graph_comb73->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb73->GetYaxis()->SetLabelSize(0.06);
   Graph_comb73->GetYaxis()->SetTitleSize(0.072);
   Graph_comb73->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb73->GetYaxis()->SetTitleFont(132);
   Graph_comb73->GetZaxis()->SetLabelFont(132);
   Graph_comb73->GetZaxis()->SetLabelSize(0.06);
   Graph_comb73->GetZaxis()->SetTitleSize(0.072);
   Graph_comb73->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb73->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb73);
   
   graph->Draw("l");
   
   Double_t pipimisid_fx74[146] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1829.95,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1840.125,
   1841.05,
   1841.975,
   1842.9,
   1843.825,
   1844.287,
   1844.75,
   1845.213,
   1845.675,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1853.537,
   1854,
   1854.463,
   1854.925,
   1855.387,
   1855.85,
   1856.312,
   1856.775,
   1857.238,
   1857.7,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1866.95,
   1867.875,
   1868.8,
   1869.725,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1878.975,
   1879.9,
   1881.75,
   1883.6,
   1885.45,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t pipimisid_fy74[146] = {
   6.050674,
   6.283356,
   6.538621,
   6.820143,
   7.132465,
   7.481279,
   7.873819,
   8.319438,
   8.830454,
   9.423466,
   10.12142,
   10.95708,
   11.97897,
   13.26255,
   14.03846,
   14.93242,
   15.97559,
   17.21162,
   18.7037,
   20.54722,
   21.64492,
   22.89395,
   24.33021,
   26.00231,
   27.97798,
   29.10852,
   30.35469,
   31.73637,
   33.25615,
   36.31651,
   39.29577,
   42.13054,
   44.7567,
   47.11168,
   49.13702,
   50.78069,
   51.44547,
   51.99937,
   52.43864,
   52.76029,
   52.96212,
   53.04274,
   53.00159,
   52.83896,
   52.55597,
   52.15456,
   51.63746,
   51.00819,
   49.43074,
   47.46397,
   45.15861,
   42.57226,
   39.76696,
   36.80678,
   30.6738,
   24.64029,
   21.78208,
   19.0793,
   16.55905,
   14.24025,
   12.13416,
   10.24499,
   8.570829,
   7.104668,
   5.83545,
   4.749136,
   3.829697,
   3.060018,
   2.422663,
   1.900517,
   1.13778,
   0.6565731,
   0.3652132,
   0.1958161,
   0.05041594,
   0.01120576,
   0.002150151,
   0.0003561645,
   5.09315e-05,
   6.287475e-06,
   6.700701e-07,
   6.164789e-08,
   4.896326e-09,
   3.357194e-10,
   1.987178e-11,
   1.015433e-12,
   4.479397e-14,
   1.705855e-15,
   5.608137e-17,
   1.591656e-18,
   3.899726e-20,
   8.24846e-22,
   1.506142e-23,
   2.374176e-25,
   3.230829e-27,
   3.795501e-29,
   3.84927e-31,
   3.370091e-33,
   2.547177e-35,
   1.661998e-37,
   9.361731e-40,
   4.552352e-42,
   1.911039e-44,
   6.9256e-47,
   2.166703e-49,
   5.851878e-52,
   1.364411e-54,
   2.74631e-57,
   4.772081e-60,
   7.158468e-63,
   9.270144e-66,
   1.036351e-68,
   1.000188e-71,
   8.333169e-75,
   5.993671e-78,
   3.7216e-81,
   1.994898e-84,
   9.231359e-88,
   3.687777e-91,
   1.271797e-94,
   3.786388e-98,
   9.731648e-102,
   2.159244e-105,
   4.135912e-109,
   6.839035e-113,
   9.762756e-117,
   1.203107e-120,
   1.279941e-124,
   1.17552e-128,
   9.32017e-133,
   6.379283e-137,
   3.769416e-141,
   1.922783e-145,
   8.467214e-150,
   3.218881e-154,
   1.056388e-158,
   2.992926e-163,
   7.320194e-168,
   1.545622e-172,
   2.817332e-177,
   4.433298e-182,
   6.022405e-187,
   7.062638e-192,
   7.150199e-197,
   6.249184e-202,
   6.249184e-202};
   graph = new TGraph(146,pipimisid_fx74,pipimisid_fy74);
   graph->SetName("pipimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run22");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pipimisid74 = new TH1F("Graph_pipimisid74","Projection of fitmodel_br_bin_constr_run22",146,1743,2187);
   Graph_pipimisid74->SetMinimum(5.624266e-202);
   Graph_pipimisid74->SetMaximum(58.34701);
   Graph_pipimisid74->SetDirectory(0);
   Graph_pipimisid74->SetStats(0);
   Graph_pipimisid74->SetMarkerStyle(20);
   Graph_pipimisid74->GetXaxis()->SetNdivisions(505);
   Graph_pipimisid74->GetXaxis()->SetLabelFont(132);
   Graph_pipimisid74->GetXaxis()->SetLabelOffset(0.01);
   Graph_pipimisid74->GetXaxis()->SetLabelSize(0.06);
   Graph_pipimisid74->GetXaxis()->SetTitleSize(0.072);
   Graph_pipimisid74->GetXaxis()->SetTitleOffset(0.95);
   Graph_pipimisid74->GetXaxis()->SetTitleFont(132);
   Graph_pipimisid74->GetYaxis()->SetLabelFont(132);
   Graph_pipimisid74->GetYaxis()->SetLabelOffset(0.01);
   Graph_pipimisid74->GetYaxis()->SetLabelSize(0.06);
   Graph_pipimisid74->GetYaxis()->SetTitleSize(0.072);
   Graph_pipimisid74->GetYaxis()->SetTitleOffset(0.95);
   Graph_pipimisid74->GetYaxis()->SetTitleFont(132);
   Graph_pipimisid74->GetZaxis()->SetLabelFont(132);
   Graph_pipimisid74->GetZaxis()->SetLabelSize(0.06);
   Graph_pipimisid74->GetZaxis()->SetTitleSize(0.072);
   Graph_pipimisid74->GetZaxis()->SetTitleOffset(1.2);
   Graph_pipimisid74->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pipimisid74);
   
   graph->Draw("l");
   
   Double_t kpimisid_fx75[117] = {
   1780,
   1781.85,
   1783.7,
   1784.625,
   1785.55,
   1786.475,
   1787.4,
   1788.325,
   1789.25,
   1790.175,
   1791.1,
   1792.025,
   1792.95,
   1793.875,
   1794.8,
   1795.725,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1804.05,
   1805.9,
   1807.75,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t kpimisid_fy75[117] = {
   109.4844,
   94.93588,
   80.8604,
   74.18812,
   67.83112,
   61.82564,
   56.1952,
   50.95206,
   46.09898,
   41.63087,
   37.53654,
   33.80017,
   30.40274,
   27.32311,
   24.53904,
   22.0279,
   19.76732,
   15.91189,
   12.81185,
   10.32664,
   8.337352,
   6.745618,
   5.471312,
   4.449879,
   2.96968,
   2.006567,
   1.372985,
   0.951205,
   0.6669827,
   0.4731229,
   0.3393244,
   0.2459196,
   0.179997,
   0.1329831,
   0.09912035,
   0.07449933,
   0.05643734,
   0.04307444,
   0.03310844,
   0.02561902,
   0.01994991,
   0.01562914,
   0.01231444,
   0.009755714,
   0.007768834,
   0.006217275,
   0.004999123,
   0.004037807,
   0.003275441,
   0.002668003,
   0.002181827,
   0.001791022,
   0.001475578,
   0.001219949,
   0.001012,
   0.0008422173,
   0.0007031045,
   0.0005887332,
   0.0004943945,
   0.0004163331,
   0.0003515434,
   0.0002976101,
   0.0002525864,
   0.0002148967,
   0.0001832623,
   0.000156642,
   0.0001341849,
   0.0001151942,
   9.909708e-05,
   8.542162e-05,
   7.377784e-05,
   6.384264e-05,
   5.534767e-05,
   4.806943e-05,
   4.182139e-05,
   3.644746e-05,
   3.181676e-05,
   2.781925e-05,
   2.436226e-05,
   2.136757e-05,
   1.876902e-05,
   1.651051e-05,
   1.454443e-05,
   1.283025e-05,
   1.133343e-05,
   1.002449e-05,
   8.87817e-06,
   7.872866e-06,
   6.990011e-06,
   6.213645e-06,
   5.530026e-06,
   4.927297e-06,
   4.395219e-06,
   3.92493e-06,
   3.508754e-06,
   3.140029e-06,
   2.812969e-06,
   2.522535e-06,
   2.264342e-06,
   2.034559e-06,
   1.829844e-06,
   1.647272e-06,
   1.48428e-06,
   1.338622e-06,
   1.208328e-06,
   1.091664e-06,
   9.871048e-07,
   8.933078e-07,
   8.090883e-07,
   7.334006e-07,
   6.653205e-07,
   6.040304e-07,
   5.488063e-07,
   4.990062e-07,
   4.540607e-07,
   4.134638e-07,
   4.134638e-07};
   graph = new TGraph(117,kpimisid_fx75,kpimisid_fy75);
   graph->SetName("kpimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run22");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_kpimisid75 = new TH1F("Graph_kpimisid75","Projection of fitmodel_br_bin_constr_run22",117,1743,2187);
   Graph_kpimisid75->SetMinimum(3.721174e-07);
   Graph_kpimisid75->SetMaximum(120.4329);
   Graph_kpimisid75->SetDirectory(0);
   Graph_kpimisid75->SetStats(0);
   Graph_kpimisid75->SetMarkerStyle(20);
   Graph_kpimisid75->GetXaxis()->SetNdivisions(505);
   Graph_kpimisid75->GetXaxis()->SetLabelFont(132);
   Graph_kpimisid75->GetXaxis()->SetLabelOffset(0.01);
   Graph_kpimisid75->GetXaxis()->SetLabelSize(0.06);
   Graph_kpimisid75->GetXaxis()->SetTitleSize(0.072);
   Graph_kpimisid75->GetXaxis()->SetTitleOffset(0.95);
   Graph_kpimisid75->GetXaxis()->SetTitleFont(132);
   Graph_kpimisid75->GetYaxis()->SetLabelFont(132);
   Graph_kpimisid75->GetYaxis()->SetLabelOffset(0.01);
   Graph_kpimisid75->GetYaxis()->SetLabelSize(0.06);
   Graph_kpimisid75->GetYaxis()->SetTitleSize(0.072);
   Graph_kpimisid75->GetYaxis()->SetTitleOffset(0.95);
   Graph_kpimisid75->GetYaxis()->SetTitleFont(132);
   Graph_kpimisid75->GetZaxis()->SetLabelFont(132);
   Graph_kpimisid75->GetZaxis()->SetLabelSize(0.06);
   Graph_kpimisid75->GetZaxis()->SetTitleSize(0.072);
   Graph_kpimisid75->GetZaxis()->SetTitleOffset(1.2);
   Graph_kpimisid75->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_kpimisid75);
   
   graph->Draw("l");
   
   Double_t datad0_run2_fx3030[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run2_fy3030[74] = {
   1007,
   1031,
   1035,
   1019,
   1016,
   1013,
   983,
   943,
   975,
   925,
   908,
   911,
   903,
   943,
   966,
   980,
   999,
   1020,
   902,
   903,
   922,
   959,
   885,
   878,
   913,
   878,
   832,
   834,
   808,
   871,
   831,
   889,
   917,
   825,
   830,
   885,
   848,
   854,
   788,
   843,
   796,
   802,
   801,
   790,
   838,
   793,
   795,
   777,
   833,
   788,
   733,
   757,
   754,
   714,
   748,
   742,
   786,
   754,
   719,
   814,
   744,
   697,
   726,
   753,
   727,
   711,
   737,
   709,
   705,
   685,
   717,
   694,
   681,
   669};
   Double_t datad0_run2_felx3030[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fely3030[74] = {
   31.2372,
   31.61308,
   31.6753,
   31.42569,
   31.37868,
   31.33159,
   30.85682,
   30.21238,
   30.72899,
   29.91792,
   29.63719,
   29.68692,
   29.55412,
   30.21238,
   30.58456,
   30.80894,
   31.11092,
   31.44135,
   29.53748,
   29.55412,
   29.86857,
   30.47176,
   29.25315,
   29.13528,
   29.72003,
   29.13528,
   28.34874,
   28.38339,
   27.92974,
   29.01694,
   28.33141,
   29.3203,
   29.78614,
   28.22716,
   28.31406,
   29.25315,
   28.62473,
   28.72756,
   27.57579,
   28.53877,
   27.7179,
   27.82402,
   27.80636,
   27.61139,
   28.45255,
   27.66469,
   27.70018,
   27.3792,
   28.36607,
   27.57579,
   26.57859,
   27.01818,
   26.96361,
   26.22546,
   26.85416,
   26.74427,
   27.54015,
   26.96361,
   26.31884,
   28.03507,
   26.78095,
   25.90549,
   26.44903,
   26.9454,
   26.46757,
   26.16927,
   26.65235,
   26.13175,
   26.05654,
   25.67728,
   26.28152,
   25.84862,
   25.60077,
   25.36987};
   Double_t datad0_run2_fehx3030[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fehy3030[74] = {
   32.2372,
   32.61308,
   32.6753,
   32.42569,
   32.37868,
   32.33159,
   31.85682,
   31.21238,
   31.72899,
   30.91792,
   30.63719,
   30.68692,
   30.55412,
   31.21238,
   31.58456,
   31.80894,
   32.11092,
   32.44135,
   30.53748,
   30.55412,
   30.86857,
   31.47176,
   30.25315,
   30.13528,
   30.72003,
   30.13528,
   29.34874,
   29.38339,
   28.92974,
   30.01694,
   29.33141,
   30.3203,
   30.78614,
   29.22716,
   29.31406,
   30.25315,
   29.62473,
   29.72756,
   28.57579,
   29.53877,
   28.7179,
   28.82402,
   28.80636,
   28.61139,
   29.45255,
   28.66469,
   28.70018,
   28.3792,
   29.36607,
   28.57579,
   27.57859,
   28.01818,
   27.96361,
   27.22546,
   27.85416,
   27.74427,
   28.54015,
   27.96361,
   27.31884,
   29.03507,
   27.78095,
   26.90549,
   27.44903,
   27.9454,
   27.46757,
   27.16927,
   27.65235,
   27.13175,
   27.05654,
   26.67728,
   27.28152,
   26.84862,
   26.60077,
   26.36987};
   grae = new TGraphAsymmErrors(74,datad0_run2_fx3030,datad0_run2_fy3030,datad0_run2_felx3030,datad0_run2_fehx3030,datad0_run2_fely3030,datad0_run2_fehy3030);
   grae->SetName("datad0_run2");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run23030 = new TH1F("Graph_datad0_run23030","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run23030->SetMinimum(601.2256);
   Graph_datad0_run23030->SetMaximum(1110.08);
   Graph_datad0_run23030->SetDirectory(0);
   Graph_datad0_run23030->SetStats(0);
   Graph_datad0_run23030->SetMarkerStyle(20);
   Graph_datad0_run23030->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run23030->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run23030->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23030->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run23030->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run23030->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23030->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run23030->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run23030->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23030->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run23030->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run23030->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23030->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run23030->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run23030->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run23030->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run23030->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run23030->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run23030);
   
   grae->Draw("p");
   
   TH1D *frame_5126ef0__30 = new TH1D("frame_5126ef0__30","",100,1780,2150);
   frame_5126ef0__30->SetBinContent(1,1121.059);
   frame_5126ef0__30->SetMaximum(2242.118);
   frame_5126ef0__30->SetEntries(1);
   frame_5126ef0__30->SetDirectory(0);
   frame_5126ef0__30->SetStats(0);
   frame_5126ef0__30->SetMarkerStyle(20);
   frame_5126ef0__30->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_5126ef0__30->GetXaxis()->SetLabelFont(132);
   frame_5126ef0__30->GetXaxis()->SetLabelOffset(0.01);
   frame_5126ef0__30->GetXaxis()->SetLabelSize(0.06);
   frame_5126ef0__30->GetXaxis()->SetTitleSize(0.072);
   frame_5126ef0__30->GetXaxis()->SetTitleOffset(0.95);
   frame_5126ef0__30->GetXaxis()->SetTitleFont(132);
   frame_5126ef0__30->GetYaxis()->SetTitle("Candidates / ( 5.00 MeV/#it{c}^{2} )");
   frame_5126ef0__30->GetYaxis()->SetLabelFont(132);
   frame_5126ef0__30->GetYaxis()->SetLabelOffset(0.01);
   frame_5126ef0__30->GetYaxis()->SetLabelSize(0.06);
   frame_5126ef0__30->GetYaxis()->SetTitleSize(0.072);
   frame_5126ef0__30->GetYaxis()->SetTitleOffset(0.95);
   frame_5126ef0__30->GetYaxis()->SetTitleFont(132);
   frame_5126ef0__30->GetZaxis()->SetLabelFont(132);
   frame_5126ef0__30->GetZaxis()->SetLabelSize(0.06);
   frame_5126ef0__30->GetZaxis()->SetTitleSize(0.072);
   frame_5126ef0__30->GetZaxis()->SetTitleOffset(1.2);
   frame_5126ef0__30->GetZaxis()->SetTitleFont(132);
   frame_5126ef0__30->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"6 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.333 #leq BDT < 0.666}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_d0_run22->Modified();
   canvas_cut_d0_run22->cd();
   canvas_cut_d0_run22->SetSelected(canvas_cut_d0_run22);
}


==> figs/Fig6d.C <==
void SData_DALL_MagAll_CD0mumu_deltam_Run2_bin2_paper()
{
//=========Macro generated from canvas: canvas_cut_deltam_run22/canvas_cut_deltam_run22
//=========  (Tue Dec 20 13:48:19 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_deltam_run22 = new TCanvas("canvas_cut_deltam_run22", "canvas_cut_deltam_run22",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_deltam_run22->SetHighLightColor(2);
   canvas_cut_deltam_run22->Range(137.6296,-691.7039,151.7037,3631.446);
   canvas_cut_deltam_run22->SetFillColor(0);
   canvas_cut_deltam_run22->SetBorderMode(0);
   canvas_cut_deltam_run22->SetBorderSize(2);
   canvas_cut_deltam_run22->SetTickx(1);
   canvas_cut_deltam_run22->SetTicky(1);
   canvas_cut_deltam_run22->SetLeftMargin(0.14);
   canvas_cut_deltam_run22->SetRightMargin(0.05);
   canvas_cut_deltam_run22->SetTopMargin(0.05);
   canvas_cut_deltam_run22->SetBottomMargin(0.16);
   canvas_cut_deltam_run22->SetFrameBorderMode(0);
   canvas_cut_deltam_run22->SetFrameBorderMode(0);
   
   TH1D *frame_472f170__31 = new TH1D("frame_472f170__31","",100,139.6,151);
   frame_472f170__31->SetBinContent(1,1707.644);
   frame_472f170__31->SetMaximum(3415.288);
   frame_472f170__31->SetEntries(1);
   frame_472f170__31->SetDirectory(0);
   frame_472f170__31->SetStats(0);
   frame_472f170__31->SetMarkerStyle(20);
   frame_472f170__31->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_472f170__31->GetXaxis()->SetLabelFont(132);
   frame_472f170__31->GetXaxis()->SetLabelOffset(0.01);
   frame_472f170__31->GetXaxis()->SetLabelSize(0.06);
   frame_472f170__31->GetXaxis()->SetTitleSize(0.072);
   frame_472f170__31->GetXaxis()->SetTitleOffset(0.95);
   frame_472f170__31->GetXaxis()->SetTitleFont(132);
   frame_472f170__31->GetYaxis()->SetTitle("Candidates / ( 0.100 MeV/#it{c}^{2} )");
   frame_472f170__31->GetYaxis()->SetLabelFont(132);
   frame_472f170__31->GetYaxis()->SetLabelOffset(0.01);
   frame_472f170__31->GetYaxis()->SetLabelSize(0.06);
   frame_472f170__31->GetYaxis()->SetTitleSize(0.072);
   frame_472f170__31->GetYaxis()->SetTitleOffset(0.95);
   frame_472f170__31->GetYaxis()->SetTitleFont(132);
   frame_472f170__31->GetZaxis()->SetLabelFont(132);
   frame_472f170__31->GetZaxis()->SetLabelSize(0.06);
   frame_472f170__31->GetZaxis()->SetTitleSize(0.072);
   frame_472f170__31->GetZaxis()->SetTitleOffset(1.2);
   frame_472f170__31->GetZaxis()->SetTitleFont(132);
   frame_472f170__31->Draw("FUNC");
   
   Double_t datadeltam_run2_fx3031[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run2_fy3031[60] = {
   150,
   236,
   272,
   365,
   389,
   432,
   506,
   513,
   570,
   617,
   649,
   676,
   730,
   744,
   793,
   744,
   854,
   876,
   874,
   943,
   888,
   890,
   925,
   949,
   1044,
   1067,
   1024,
   1071,
   1099,
   1110,
   1180,
   1191,
   1200,
   1170,
   1160,
   1153,
   1220,
   1241,
   1214,
   1289,
   1249,
   1252,
   1302,
   1372,
   1338,
   1311,
   1297,
   1409,
   1379,
   1469,
   1445,
   1511,
   1428,
   1486,
   1465,
   1425,
   1442,
   1506,
   1586,
   1471};
   Double_t datadeltam_run2_felx3031[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fely3031[60] = {
   11.75765,
   14.87043,
   16,
   18.61151,
   19.22942,
   20.29062,
   22,
   22.15502,
   23.37991,
   24.34452,
   24.98038,
   25.50481,
   26.52314,
   26.78095,
   27.66469,
   26.78095,
   28.72756,
   29.10152,
   29.06772,
   30.21238,
   29.30352,
   29.33706,
   29.91792,
   30.3099,
   31.81486,
   32.16879,
   31.50391,
   32.22996,
   32.65494,
   32.82041,
   33.85477,
   34.01449,
   34.14462,
   33.70892,
   33.56244,
   33.45953,
   34.43208,
   34.73138,
   34.34609,
   35.40613,
   34.84473,
   34.88714,
   35.5867,
   36.54389,
   36.0821,
   35.71119,
   35.51736,
   37.03998,
   36.63826,
   37.8308,
   37.51644,
   38.3748,
   37.29219,
   38.05191,
   37.77858,
   37.25248,
   37.47697,
   38.31044,
   39.32775,
   37.85688};
   Double_t datadeltam_run2_fehx3031[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fehy3031[60] = {
   12.75765,
   15.87043,
   17,
   19.61151,
   20.22942,
   21.29062,
   23,
   23.15502,
   24.37991,
   25.34452,
   25.98038,
   26.50481,
   27.52314,
   27.78095,
   28.66469,
   27.78095,
   29.72756,
   30.10152,
   30.06772,
   31.21238,
   30.30352,
   30.33706,
   30.91792,
   31.3099,
   32.81486,
   33.16879,
   32.50391,
   33.22996,
   33.65494,
   33.82041,
   34.85477,
   35.01449,
   35.14462,
   34.70892,
   34.56244,
   34.45953,
   35.43208,
   35.73138,
   35.34609,
   36.40613,
   35.84473,
   35.88714,
   36.5867,
   37.54389,
   37.0821,
   36.71119,
   36.51736,
   38.03998,
   37.63826,
   38.8308,
   38.51644,
   39.3748,
   38.29219,
   39.05191,
   38.77858,
   38.25248,
   38.47697,
   39.31044,
   40.32775,
   38.85688};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,datadeltam_run2_fx3031,datadeltam_run2_fy3031,datadeltam_run2_felx3031,datadeltam_run2_fehx3031,datadeltam_run2_fely3031,datadeltam_run2_fehy3031);
   grae->SetName("datadeltam_run2");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run23031 = new TH1F("Graph_datadeltam_run23031","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run23031->SetMinimum(124.4181);
   Graph_datadeltam_run23031->SetMaximum(1775.136);
   Graph_datadeltam_run23031->SetDirectory(0);
   Graph_datadeltam_run23031->SetStats(0);
   Graph_datadeltam_run23031->SetMarkerStyle(20);
   Graph_datadeltam_run23031->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run23031->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run23031->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23031->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23031->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23031->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23031->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run23031->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run23031->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23031->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23031->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23031->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23031->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run23031->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run23031->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23031->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23031->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run23031->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run23031);
   
   grae->Draw("p");
   
   Double_t fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx76[104] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.958,
   145.072,
   145.186,
   145.3,
   145.357,
   145.414,
   145.471,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy76[104] = {
   20.861,
   93.90413,
   159.5997,
   218.8074,
   272.2864,
   320.7069,
   364.6608,
   404.6708,
   441.1982,
   474.6506,
   505.3879,
   533.7277,
   559.9506,
   584.3043,
   607.0077,
   628.2538,
   648.2134,
   667.0372,
   684.8583,
   701.7944,
   717.9498,
   733.417,
   748.2785,
   762.6082,
   776.4735,
   789.9367,
   803.0564,
   815.8893,
   828.4912,
   840.9169,
   853.2202,
   865.4515,
   877.655,
   889.8643,
   902.0983,
   914.3586,
   926.6286,
   938.8769,
   951.0652,
   963.1608,
   975.1534,
   987.074,
   999.0182,
   1011.172,
   1023.849,
   1037.543,
   1053.011,
   1071.453,
   1094.276,
   1121.222,
   1148.682,
   1160.068,
   1168.307,
   1172.753,
   1173.597,
   1168.533,
   1162.001,
   1159.005,
   1160.505,
   1165.128,
   1171.707,
   1179.47,
   1187.929,
   1196.778,
   1205.832,
   1214.985,
   1224.176,
   1233.38,
   1242.591,
   1251.812,
   1261.058,
   1270.342,
   1279.679,
   1289.081,
   1298.559,
   1308.117,
   1317.759,
   1327.482,
   1337.283,
   1347.157,
   1357.095,
   1367.09,
   1377.133,
   1387.216,
   1397.332,
   1407.474,
   1417.636,
   1427.814,
   1438.004,
   1448.203,
   1458.407,
   1468.616,
   1478.829,
   1489.043,
   1499.258,
   1509.475,
   1519.692,
   1529.909,
   1540.127,
   1550.344,
   1560.562,
   1570.779,
   1580.996,
   1580.996};
   TGraph *graph = new TGraph(104,fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx76,fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy76);
   graph->SetName("fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run22");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76 = new TH1F("Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76","Projection of fitmodel_br_bin_constr_run22",104,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->SetMinimum(18.7749);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->SetMaximum(1737.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->SetStats(0);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB76->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]76);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run12]_Range[full]_NormRange[full]_fx77[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.673,
   144.73,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.9438,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5422,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.8558,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run12]_Range[full]_NormRange[full]_fy77[147] = {
   0.01474453,
   0.01518968,
   0.01565809,
   0.0161515,
   0.01667185,
   0.01722126,
   0.01780206,
   0.01841685,
   0.01906849,
   0.01976019,
   0.02049551,
   0.02127841,
   0.02211337,
   0.0230054,
   0.02396015,
   0.02498404,
   0.02608432,
   0.02726931,
   0.02854847,
   0.02993273,
   0.03143468,
   0.03306893,
   0.03485253,
   0.03680547,
   0.03895133,
   0.04131811,
   0.04393929,
   0.04685519,
   0.05011479,
   0.0537781,
   0.05791936,
   0.06263144,
   0.06803191,
   0.07427154,
   0.08154666,
   0.09011715,
   0.1003337,
   0.11268,
   0.1278402,
   0.1468112,
   0.1710981,
   0.2030717,
   0.24667,
   0.3088874,
   0.4032907,
   0.4706629,
   0.5595952,
   0.6812742,
   0.760089,
   0.8556985,
   0.9736292,
   1.122002,
   1.3132,
   1.430607,
   1.566975,
   1.8945,
   2.26555,
   2.676915,
   3.125195,
   3.604968,
   4.108728,
   5.148309,
   5.659991,
   6.148209,
   6.598774,
   6.997769,
   7.173827,
   7.332256,
   7.471707,
   7.590972,
   7.68901,
   7.764954,
   7.818128,
   7.848057,
   7.85447,
   7.837311,
   7.796733,
   7.733101,
   7.646984,
   7.539145,
   7.410532,
   7.262266,
   7.09562,
   6.912004,
   6.500062,
   6.039664,
   5.544849,
   4.508052,
   3.992188,
   3.493131,
   3.019955,
   2.579691,
   2.177726,
   2.003436,
   1.851821,
   1.601604,
   1.404355,
   1.245467,
   1.115157,
   1.006645,
   0.9150984,
   0.7696735,
   0.6598964,
   0.5745287,
   0.451279,
   0.3673902,
   0.3071411,
   0.2620824,
   0.2273014,
   0.1997635,
   0.177501,
   0.1591871,
   0.1438972,
   0.1309689,
   0.1199163,
   0.1103755,
   0.1020692,
   0.09478231,
   0.08834617,
   0.08262644,
   0.07751505,
   0.07292415,
   0.06878162,
   0.06502781,
   0.06161293,
   0.05849515,
   0.0556391,
   0.05301468,
   0.05059611,
   0.04836123,
   0.04629085,
   0.04436831,
   0.04257907,
   0.0409104,
   0.03935108,
   0.03789123,
   0.03652207,
   0.03523582,
   0.03402554,
   0.032885,
   0.03180866,
   0.03079149,
   0.02982899,
   0.02891709,
   0.02805208,
   0.02723063,
   0.02723063};
   graph = new TGraph(147,fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run12]_Range[full]_NormRange[full]_fx77,fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run12]_Range[full]_NormRange[full]_fy77);
   graph->SetName("fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run12]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run22");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77 = new TH1F("Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77","Projection of fitmodel_br_bin_constr_run22",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->SetMinimum(0.01327008);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->SetMaximum(8.638442);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->SetStats(0);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB77->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run12]_Range[full]_NormRange[full]77);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run12]_Range[full]_NormRange[full]_fx78[102] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.958,
   145.072,
   145.186,
   145.3,
   145.414,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run12]_Range[full]_NormRange[full]_fy78[102] = {
   20.54625,
   93.53154,
   159.1738,
   218.3321,
   271.7652,
   320.1428,
   364.0564,
   404.0283,
   440.5197,
   473.9377,
   504.6421,
   532.9502,
   559.1424,
   583.4663,
   606.1404,
   627.3579,
   647.289,
   666.0843,
   683.8768,
   700.7837,
   716.9086,
   732.343,
   747.1678,
   761.4542,
   775.2652,
   788.6565,
   801.6771,
   814.3705,
   826.7749,
   838.9241,
   850.848,
   862.5729,
   874.1221,
   885.5163,
   896.7734,
   907.9096,
   918.939,
   929.8741,
   940.7259,
   951.5042,
   962.2175,
   972.8736,
   983.479,
   994.0397,
   1004.561,
   1015.047,
   1025.503,
   1035.931,
   1046.336,
   1056.719,
   1067.084,
   1077.432,
   1087.765,
   1098.086,
   1108.395,
   1118.694,
   1128.984,
   1139.267,
   1149.542,
   1159.812,
   1170.076,
   1180.335,
   1190.59,
   1200.842,
   1211.09,
   1221.335,
   1231.577,
   1241.818,
   1252.056,
   1262.293,
   1272.528,
   1282.762,
   1292.994,
   1303.226,
   1313.456,
   1323.686,
   1333.915,
   1344.143,
   1354.371,
   1364.598,
   1374.825,
   1385.051,
   1395.277,
   1405.503,
   1415.728,
   1425.953,
   1436.178,
   1446.403,
   1456.628,
   1466.852,
   1477.076,
   1487.301,
   1497.525,
   1507.749,
   1517.973,
   1528.197,
   1538.42,
   1548.644,
   1558.868,
   1569.092,
   1579.315,
   1579.315};
   graph = new TGraph(102,fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run12]_Range[full]_NormRange[full]_fx78,fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run12]_Range[full]_NormRange[full]_fy78);
   graph->SetName("fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run12]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run22");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78 = new TH1F("Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78","Projection of fitmodel_br_bin_constr_run22",102,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->SetMinimum(18.49162);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->SetMaximum(1735.192);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->SetStats(0);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB78->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run12]_Range[full]_NormRange[full]78);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run12]_Range[full]_NormRange[full]_fx79[144] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.787,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.243,
   145.2715,
   145.3,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run12]_Range[full]_NormRange[full]_fy79[144] = {
   0.2292233,
   0.2373601,
   0.2456826,
   0.2541933,
   0.2628958,
   0.2717942,
   0.2808939,
   0.2902017,
   0.2997262,
   0.3094781,
   0.319471,
   0.3297215,
   0.3402509,
   0.3510853,
   0.3622575,
   0.3738081,
   0.385788,
   0.3982604,
   0.4113043,
   0.4250187,
   0.4395275,
   0.4549867,
   0.4715929,
   0.4895956,
   0.5093119,
   0.5311475,
   0.5556241,
   0.5834165,
   0.6154034,
   0.6527373,
   0.6969415,
   0.7500463,
   0.8147828,
   0.8948601,
   0.9953698,
   1.12338,
   1.288822,
   1.505835,
   1.794824,
   2.185674,
   2.722826,
   3.4734,
   4.540307,
   6.083453,
   7.107136,
   8.353481,
   9.876349,
   11.74257,
   14.03406,
   16.84908,
   18.48791,
   20.30118,
   22.30449,
   24.51315,
   26.94135,
   29.60103,
   32.50027,
   35.64127,
   39.01778,
   42.61207,
   50.30493,
   58.22092,
   62.00929,
   65.50761,
   68.56712,
   69.88561,
   71.03968,
   72.0134,
   72.79277,
   73.36629,
   73.72528,
   73.86422,
   73.78098,
   73.47685,
   72.95653,
   72.22795,
   71.30196,
   70.19198,
   68.91352,
   65.92069,
   62.47057,
   58.71254,
   54.78599,
   46.88908,
   43.09256,
   39.47594,
   36.07397,
   32.90603,
   29.97959,
   27.29333,
   24.83979,
   22.60741,
   20.5822,
   18.74893,
   17.092,
   15.59602,
   13.02872,
   10.9398,
   9.238216,
   7.848907,
   6.711004,
   5.775622,
   5.003696,
   3.831836,
   3.014111,
   2.434188,
   2.016492,
   1.711197,
   1.484939,
   1.315027,
   1.185802,
   1.086302,
   1.00875,
   0.9475624,
   0.8986801,
   0.8591222,
   0.8266768,
   0.7996872,
   0.7769019,
   0.7573676,
   0.7403532,
   0.7252939,
   0.7117511,
   0.6993817,
   0.687917,
   0.6771448,
   0.6668976,
   0.6570429,
   0.6474753,
   0.6381114,
   0.6288853,
   0.6197448,
   0.6106492,
   0.6015667,
   0.5924729,
   0.5833496,
   0.5741834,
   0.564965,
   0.5556886,
   0.5463509,
   0.536951,
   0.5274899,
   0.5179703,
   0.5179703};
   graph = new TGraph(144,fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run12]_Range[full]_NormRange[full]_fx79,fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run12]_Range[full]_NormRange[full]_fy79);
   graph->SetName("fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run12]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run22");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79 = new TH1F("Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79","Projection of fitmodel_br_bin_constr_run22",144,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->SetMinimum(0.206301);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->SetMaximum(81.22772);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->SetStats(0);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run12cB_RangeoBfullcB_NormRangeoBfullcB79->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run12]_Range[full]_NormRange[full]79);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run12]_Range[full]_NormRange[full]_fx80[127] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   142.963,
   143.02,
   143.077,
   143.134,
   143.191,
   143.248,
   143.305,
   143.362,
   143.419,
   143.476,
   143.533,
   143.59,
   143.704,
   143.818,
   143.932,
   143.989,
   144.046,
   144.103,
   144.16,
   144.217,
   144.274,
   144.331,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.73,
   144.844,
   144.958,
   145.015,
   145.072,
   145.129,
   145.186,
   145.243,
   145.3,
   145.357,
   145.414,
   145.471,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.041,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.497,
   146.554,
   146.611,
   146.668,
   146.725,
   146.782,
   146.839,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run12]_Range[full]_NormRange[full]_fy80[127] = {
   0.05748951,
   0.05951908,
   0.06158566,
   0.06368818,
   0.06582544,
   0.06799617,
   0.07019901,
   0.07243247,
   0.07469499,
   0.07698493,
   0.07930061,
   0.08164043,
   0.08400307,
   0.08638817,
   0.08879776,
   0.09123949,
   0.09373368,
   0.09632787,
   0.09912541,
   0.1023392,
   0.1063874,
   0.112055,
   0.12075,
   0.1348848,
   0.1583994,
   0.1974168,
   0.2609625,
   0.361603,
   0.5157645,
   0.7434158,
   0.8917163,
   1.066779,
   1.27132,
   1.507813,
   1.778342,
   2.084446,
   2.426965,
   2.805879,
   3.220171,
   3.667716,
   4.145193,
   4.648061,
   5.705865,
   6.782617,
   7.807915,
   8.278183,
   8.708481,
   9.091028,
   9.419265,
   9.688158,
   9.894441,
   10.03679,
   10.11589,
   10.13447,
   10.09714,
   10.01029,
   9.881742,
   9.536276,
   9.139625,
   8.770668,
   8.618384,
   8.496958,
   8.411684,
   8.366317,
   8.363038,
   8.402481,
   8.483815,
   8.60487,
   8.762297,
   8.951755,
   9.40561,
   9.919353,
   10.44239,
   10.92574,
   11.13866,
   11.32597,
   11.48355,
   11.60786,
   11.69605,
   11.74589,
   11.7558,
   11.72488,
   11.6528,
   11.53988,
   11.38697,
   11.19545,
   10.96719,
   10.70447,
   10.40996,
   10.08663,
   9.36659,
   8.572107,
   7.732055,
   6.874635,
   6.025817,
   5.208121,
   4.439794,
   3.734393,
   3.100754,
   2.543288,
   2.062524,
   1.655811,
   1.3181,
   1.042716,
   0.8220771,
   0.6482983,
   0.5136748,
   0.4110308,
   0.3339413,
   0.2768478,
   0.2350846,
   0.2048431,
   0.1830933,
   0.1674823,
   0.1562248,
   0.1479959,
   0.1418332,
   0.1370522,
   0.1331759,
   0.1298788,
   0.1269432,
   0.1242268,
   0.1216384,
   0.1191213,
   0.1166414,
   0.1141786,
   0.1141786};
   graph = new TGraph(127,fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run12]_Range[full]_NormRange[full]_fx80,fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run12]_Range[full]_NormRange[full]_fy80);
   graph->SetName("fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run12]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run22");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80 = new TH1F("Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80","Projection of fitmodel_br_bin_constr_run22",127,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->SetMinimum(0.05174056);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->SetMaximum(12.92564);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->SetStats(0);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run22_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run12cB_RangeoBfullcB_NormRangeoBfullcB80->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run22_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run12]_Range[full]_NormRange[full]80);
   
   graph->Draw("l");
   
   Double_t datadeltam_run2_fx3032[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run2_fy3032[60] = {
   150,
   236,
   272,
   365,
   389,
   432,
   506,
   513,
   570,
   617,
   649,
   676,
   730,
   744,
   793,
   744,
   854,
   876,
   874,
   943,
   888,
   890,
   925,
   949,
   1044,
   1067,
   1024,
   1071,
   1099,
   1110,
   1180,
   1191,
   1200,
   1170,
   1160,
   1153,
   1220,
   1241,
   1214,
   1289,
   1249,
   1252,
   1302,
   1372,
   1338,
   1311,
   1297,
   1409,
   1379,
   1469,
   1445,
   1511,
   1428,
   1486,
   1465,
   1425,
   1442,
   1506,
   1586,
   1471};
   Double_t datadeltam_run2_felx3032[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fely3032[60] = {
   11.75765,
   14.87043,
   16,
   18.61151,
   19.22942,
   20.29062,
   22,
   22.15502,
   23.37991,
   24.34452,
   24.98038,
   25.50481,
   26.52314,
   26.78095,
   27.66469,
   26.78095,
   28.72756,
   29.10152,
   29.06772,
   30.21238,
   29.30352,
   29.33706,
   29.91792,
   30.3099,
   31.81486,
   32.16879,
   31.50391,
   32.22996,
   32.65494,
   32.82041,
   33.85477,
   34.01449,
   34.14462,
   33.70892,
   33.56244,
   33.45953,
   34.43208,
   34.73138,
   34.34609,
   35.40613,
   34.84473,
   34.88714,
   35.5867,
   36.54389,
   36.0821,
   35.71119,
   35.51736,
   37.03998,
   36.63826,
   37.8308,
   37.51644,
   38.3748,
   37.29219,
   38.05191,
   37.77858,
   37.25248,
   37.47697,
   38.31044,
   39.32775,
   37.85688};
   Double_t datadeltam_run2_fehx3032[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fehy3032[60] = {
   12.75765,
   15.87043,
   17,
   19.61151,
   20.22942,
   21.29062,
   23,
   23.15502,
   24.37991,
   25.34452,
   25.98038,
   26.50481,
   27.52314,
   27.78095,
   28.66469,
   27.78095,
   29.72756,
   30.10152,
   30.06772,
   31.21238,
   30.30352,
   30.33706,
   30.91792,
   31.3099,
   32.81486,
   33.16879,
   32.50391,
   33.22996,
   33.65494,
   33.82041,
   34.85477,
   35.01449,
   35.14462,
   34.70892,
   34.56244,
   34.45953,
   35.43208,
   35.73138,
   35.34609,
   36.40613,
   35.84473,
   35.88714,
   36.5867,
   37.54389,
   37.0821,
   36.71119,
   36.51736,
   38.03998,
   37.63826,
   38.8308,
   38.51644,
   39.3748,
   38.29219,
   39.05191,
   38.77858,
   38.25248,
   38.47697,
   39.31044,
   40.32775,
   38.85688};
   grae = new TGraphAsymmErrors(60,datadeltam_run2_fx3032,datadeltam_run2_fy3032,datadeltam_run2_felx3032,datadeltam_run2_fehx3032,datadeltam_run2_fely3032,datadeltam_run2_fehy3032);
   grae->SetName("datadeltam_run2");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run23032 = new TH1F("Graph_datadeltam_run23032","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run23032->SetMinimum(124.4181);
   Graph_datadeltam_run23032->SetMaximum(1775.136);
   Graph_datadeltam_run23032->SetDirectory(0);
   Graph_datadeltam_run23032->SetStats(0);
   Graph_datadeltam_run23032->SetMarkerStyle(20);
   Graph_datadeltam_run23032->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run23032->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run23032->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23032->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23032->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23032->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23032->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run23032->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run23032->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23032->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23032->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23032->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23032->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run23032->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run23032->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23032->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23032->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run23032->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run23032);
   
   grae->Draw("p");
   
   TH1D *frame_472f170__32 = new TH1D("frame_472f170__32","",100,139.6,151);
   frame_472f170__32->SetBinContent(1,1707.644);
   frame_472f170__32->SetMaximum(3415.288);
   frame_472f170__32->SetEntries(1);
   frame_472f170__32->SetDirectory(0);
   frame_472f170__32->SetStats(0);
   frame_472f170__32->SetMarkerStyle(20);
   frame_472f170__32->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_472f170__32->GetXaxis()->SetLabelFont(132);
   frame_472f170__32->GetXaxis()->SetLabelOffset(0.01);
   frame_472f170__32->GetXaxis()->SetLabelSize(0.06);
   frame_472f170__32->GetXaxis()->SetTitleSize(0.072);
   frame_472f170__32->GetXaxis()->SetTitleOffset(0.95);
   frame_472f170__32->GetXaxis()->SetTitleFont(132);
   frame_472f170__32->GetYaxis()->SetTitle("Candidates / ( 0.100 MeV/#it{c}^{2} )");
   frame_472f170__32->GetYaxis()->SetLabelFont(132);
   frame_472f170__32->GetYaxis()->SetLabelOffset(0.01);
   frame_472f170__32->GetYaxis()->SetLabelSize(0.06);
   frame_472f170__32->GetYaxis()->SetTitleSize(0.072);
   frame_472f170__32->GetYaxis()->SetTitleOffset(0.95);
   frame_472f170__32->GetYaxis()->SetTitleFont(132);
   frame_472f170__32->GetZaxis()->SetLabelFont(132);
   frame_472f170__32->GetZaxis()->SetLabelSize(0.06);
   frame_472f170__32->GetZaxis()->SetTitleSize(0.072);
   frame_472f170__32->GetZaxis()->SetTitleOffset(1.2);
   frame_472f170__32->GetZaxis()->SetTitleFont(132);
   frame_472f170__32->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"6 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.333 #leq BDT < 0.666}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_deltam_run22->Modified();
   canvas_cut_deltam_run22->cd();
   canvas_cut_deltam_run22->SetSelected(canvas_cut_deltam_run22);
}


==> figs/Fig6e.C <==
void SData_DALL_MagAll_CD0mumu_d0mass_Run2_bin3_paper()
{
//=========Macro generated from canvas: canvas_cut_d0_run23/canvas_cut_d0_run23
//=========  (Tue Dec 20 13:48:21 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_d0_run23 = new TCanvas("canvas_cut_d0_run23", "canvas_cut_d0_run23",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_d0_run23->SetHighLightColor(2);
   canvas_cut_d0_run23->Range(1716.049,-236.2933,2172.84,1240.54);
   canvas_cut_d0_run23->SetFillColor(0);
   canvas_cut_d0_run23->SetBorderMode(0);
   canvas_cut_d0_run23->SetBorderSize(2);
   canvas_cut_d0_run23->SetTickx(1);
   canvas_cut_d0_run23->SetTicky(1);
   canvas_cut_d0_run23->SetLeftMargin(0.14);
   canvas_cut_d0_run23->SetRightMargin(0.05);
   canvas_cut_d0_run23->SetTopMargin(0.05);
   canvas_cut_d0_run23->SetBottomMargin(0.16);
   canvas_cut_d0_run23->SetFrameBorderMode(0);
   canvas_cut_d0_run23->SetFrameBorderMode(0);
   
   TH1D *frame_582e010__45 = new TH1D("frame_582e010__45","",100,1780,2150);
   frame_582e010__45->SetBinContent(1,583.3491);
   frame_582e010__45->SetMaximum(1166.698);
   frame_582e010__45->SetEntries(1);
   frame_582e010__45->SetDirectory(0);
   frame_582e010__45->SetStats(0);
   frame_582e010__45->SetMarkerStyle(20);
   frame_582e010__45->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_582e010__45->GetXaxis()->SetLabelFont(132);
   frame_582e010__45->GetXaxis()->SetLabelOffset(0.01);
   frame_582e010__45->GetXaxis()->SetLabelSize(0.06);
   frame_582e010__45->GetXaxis()->SetTitleSize(0.072);
   frame_582e010__45->GetXaxis()->SetTitleOffset(0.95);
   frame_582e010__45->GetXaxis()->SetTitleFont(132);
   frame_582e010__45->GetYaxis()->SetTitle("Candidates / ( 5.00 MeV/#it{c}^{2} )");
   frame_582e010__45->GetYaxis()->SetLabelFont(132);
   frame_582e010__45->GetYaxis()->SetLabelOffset(0.01);
   frame_582e010__45->GetYaxis()->SetLabelSize(0.06);
   frame_582e010__45->GetYaxis()->SetTitleSize(0.072);
   frame_582e010__45->GetYaxis()->SetTitleOffset(0.95);
   frame_582e010__45->GetYaxis()->SetTitleFont(132);
   frame_582e010__45->GetZaxis()->SetLabelFont(132);
   frame_582e010__45->GetZaxis()->SetLabelSize(0.06);
   frame_582e010__45->GetZaxis()->SetTitleSize(0.072);
   frame_582e010__45->GetZaxis()->SetTitleOffset(1.2);
   frame_582e010__45->GetZaxis()->SetTitleFont(132);
   frame_582e010__45->Draw("FUNC");
   
   Double_t datad0_run2_fx3045[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run2_fy3045[74] = {
   532,
   442,
   424,
   404,
   412,
   368,
   427,
   378,
   342,
   378,
   366,
   359,
   351,
   412,
   337,
   376,
   350,
   357,
   321,
   328,
   290,
   329,
   308,
   307,
   326,
   282,
   287,
   275,
   255,
   290,
   278,
   234,
   253,
   255,
   283,
   248,
   271,
   250,
   240,
   238,
   234,
   222,
   240,
   223,
   211,
   255,
   242,
   227,
   248,
   233,
   230,
   218,
   201,
   224,
   229,
   237,
   212,
   205,
   225,
   199,
   200,
   199,
   220,
   223,
   169,
   181,
   187,
   157,
   174,
   186,
   171,
   174,
   154,
   180};
   Double_t datad0_run2_felx3045[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fely3045[74] = {
   22.57054,
   20.52974,
   20.09733,
   19.60597,
   19.80394,
   18.68984,
   20.17003,
   18.94865,
   18,
   18.94865,
   18.63766,
   18.45389,
   18.24166,
   19.80394,
   17.86437,
   18.89716,
   18.21497,
   18.40106,
   17.42345,
   17.61767,
   16.53673,
   17.64525,
   17.05705,
   17.02855,
   17.56239,
   16.3003,
   16.44845,
   16.09066,
   15.47655,
   16.53673,
   16.18083,
   14.80523,
   15.41383,
   15.47655,
   16.33003,
   15.25595,
   15.96967,
   15.31929,
   15,
   14.93535,
   14.80523,
   14.40805,
   15,
   14.44155,
   14.03444,
   15.47655,
   15.06438,
   14.57481,
   15.25595,
   14.77252,
   14.67399,
   14.27329,
   13.68626,
   14.47498,
   14.641,
   14.90292,
   14.0688,
   13.82655,
   14.50833,
   13.61559,
   13.65097,
   13.61559,
   14.34082,
   14.44155,
   12.50961,
   12.96291,
   13.18393,
   12.03994,
   12.70038,
   13.14734,
   12.58625,
   12.70038,
   11.91974,
   12.92572};
   Double_t datad0_run2_fehx3045[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fehy3045[74] = {
   23.57054,
   21.52974,
   21.09733,
   20.60597,
   20.80394,
   19.68984,
   21.17003,
   19.94865,
   19,
   19.94865,
   19.63766,
   19.45389,
   19.24166,
   20.80394,
   18.86437,
   19.89716,
   19.21497,
   19.40106,
   18.42345,
   18.61767,
   17.53673,
   18.64525,
   18.05705,
   18.02855,
   18.56239,
   17.3003,
   17.44845,
   17.09066,
   16.47655,
   17.53673,
   17.18083,
   15.80523,
   16.41383,
   16.47655,
   17.33003,
   16.25595,
   16.96967,
   16.31929,
   16,
   15.93535,
   15.80523,
   15.40805,
   16,
   15.44155,
   15.03444,
   16.47655,
   16.06438,
   15.57481,
   16.25595,
   15.77252,
   15.67399,
   15.27329,
   14.68626,
   15.47498,
   15.641,
   15.90292,
   15.0688,
   14.82655,
   15.50833,
   14.61559,
   14.65097,
   14.61559,
   15.34082,
   15.44155,
   13.50961,
   13.96291,
   14.18393,
   13.03994,
   13.70038,
   14.14734,
   13.58625,
   13.70038,
   12.91974,
   13.92572};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(74,datad0_run2_fx3045,datad0_run2_fy3045,datad0_run2_felx3045,datad0_run2_fehx3045,datad0_run2_fely3045,datad0_run2_fehy3045);
   grae->SetName("datad0_run2");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run23045 = new TH1F("Graph_datad0_run23045","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run23045->SetMinimum(100.7312);
   Graph_datad0_run23045->SetMaximum(596.9196);
   Graph_datad0_run23045->SetDirectory(0);
   Graph_datad0_run23045->SetStats(0);
   Graph_datad0_run23045->SetMarkerStyle(20);
   Graph_datad0_run23045->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run23045->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run23045->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23045->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run23045->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run23045->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23045->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run23045->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run23045->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23045->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run23045->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run23045->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23045->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run23045->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run23045->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run23045->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run23045->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run23045->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run23045);
   
   grae->Draw("p");
   
   Double_t totalpdf_fx111[116] = {
   1780,
   1783.7,
   1785.55,
   1787.4,
   1789.25,
   1791.1,
   1792.95,
   1794.8,
   1796.65,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1841.05,
   1842.9,
   1844.75,
   1846.6,
   1848.45,
   1850.3,
   1852.15,
   1854,
   1855.85,
   1857.7,
   1859.55,
   1861.4,
   1863.25,
   1865.1,
   1868.8,
   1870.65,
   1872.5,
   1874.35,
   1876.2,
   1878.05,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t totalpdf_fy111[116] = {
   486.8207,
   459.9877,
   447.6665,
   436.5272,
   426.6928,
   418.1593,
   410.8392,
   404.6007,
   399.2954,
   394.7773,
   387.5856,
   382.1689,
   377.9411,
   374.5308,
   371.719,
   369.3928,
   367.5193,
   366.1392,
   365.3833,
   365.5317,
   367.1801,
   368.9494,
   371.7679,
   376.2876,
   383.0118,
   389.6344,
   395.2908,
   399.4194,
   401.6338,
   401.6004,
   399.1975,
   394.5574,
   387.9955,
   379.9598,
   370.9724,
   352.2701,
   343.4934,
   335.5671,
   328.6881,
   322.9258,
   318.2554,
   314.6313,
   309.5007,
   305.9092,
   302.9839,
   300.3321,
   297.7979,
   295.3238,
   292.8881,
   290.4817,
   288.1003,
   285.7414,
   283.4037,
   281.0862,
   278.7883,
   276.5097,
   274.25,
   272.009,
   269.7864,
   267.582,
   265.3957,
   263.2274,
   261.0767,
   258.9437,
   256.8281,
   254.7298,
   252.6487,
   250.5845,
   248.5373,
   246.5067,
   244.4928,
   242.4953,
   240.5141,
   238.5491,
   236.6002,
   234.6672,
   232.75,
   230.8485,
   228.9624,
   227.0918,
   225.2365,
   223.3964,
   221.5712,
   219.761,
   217.9656,
   216.1849,
   214.4186,
   212.6669,
   210.9294,
   209.2061,
   207.4969,
   205.8017,
   204.1203,
   202.4527,
   200.7987,
   199.1582,
   197.5311,
   195.9173,
   194.3167,
   192.7291,
   191.1545,
   189.5928,
   188.0439,
   186.5076,
   184.9838,
   183.4725,
   181.9736,
   180.4869,
   179.0123,
   177.5498,
   176.0992,
   174.6605,
   173.2336,
   171.8183,
   170.4145,
   170.4145};
   TGraph *graph = new TGraph(116,totalpdf_fx111,totalpdf_fy111);
   graph->SetName("totalpdf");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totalpdf111 = new TH1F("Graph_totalpdf111","Projection of fitmodel_br_bin_constr_run23",116,1743,2187);
   Graph_totalpdf111->SetMinimum(138.7739);
   Graph_totalpdf111->SetMaximum(518.4613);
   Graph_totalpdf111->SetDirectory(0);
   Graph_totalpdf111->SetStats(0);
   Graph_totalpdf111->SetMarkerStyle(20);
   Graph_totalpdf111->GetXaxis()->SetNdivisions(505);
   Graph_totalpdf111->GetXaxis()->SetLabelFont(132);
   Graph_totalpdf111->GetXaxis()->SetLabelOffset(0.01);
   Graph_totalpdf111->GetXaxis()->SetLabelSize(0.06);
   Graph_totalpdf111->GetXaxis()->SetTitleSize(0.072);
   Graph_totalpdf111->GetXaxis()->SetTitleOffset(0.95);
   Graph_totalpdf111->GetXaxis()->SetTitleFont(132);
   Graph_totalpdf111->GetYaxis()->SetLabelFont(132);
   Graph_totalpdf111->GetYaxis()->SetLabelOffset(0.01);
   Graph_totalpdf111->GetYaxis()->SetLabelSize(0.06);
   Graph_totalpdf111->GetYaxis()->SetTitleSize(0.072);
   Graph_totalpdf111->GetYaxis()->SetTitleOffset(0.95);
   Graph_totalpdf111->GetYaxis()->SetTitleFont(132);
   Graph_totalpdf111->GetZaxis()->SetLabelFont(132);
   Graph_totalpdf111->GetZaxis()->SetLabelSize(0.06);
   Graph_totalpdf111->GetZaxis()->SetTitleSize(0.072);
   Graph_totalpdf111->GetZaxis()->SetTitleOffset(1.2);
   Graph_totalpdf111->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totalpdf111);
   
   graph->Draw("l");
   
   Double_t signal_fx112[148] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1841.05,
   1842.9,
   1844.75,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1854,
   1854.925,
   1855.85,
   1856.775,
   1857.7,
   1859.55,
   1860.475,
   1861.4,
   1861.863,
   1862.325,
   1862.787,
   1863.25,
   1863.713,
   1864.175,
   1864.637,
   1865.1,
   1865.562,
   1866.025,
   1866.487,
   1866.95,
   1867.412,
   1867.875,
   1868.338,
   1868.8,
   1869.262,
   1869.725,
   1870.188,
   1870.65,
   1871.575,
   1872.5,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1877.588,
   1878.05,
   1878.513,
   1878.975,
   1879.9,
   1880.825,
   1881.75,
   1882.675,
   1883.6,
   1884.525,
   1885.45,
   1887.3,
   1889.15,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t signal_fy112[148] = {
   0.000945771,
   0.001195657,
   0.001524887,
   0.001963249,
   0.002553597,
   0.003358479,
   0.004470645,
   0.006029998,
   0.008251558,
   0.01147262,
   0.01623437,
   0.02342706,
   0.03455636,
   0.05224907,
   0.08125121,
   0.1304853,
   0.2175073,
   0.2853213,
   0.3787308,
   0.5092502,
   0.6944982,
   0.8157032,
   0.96198,
   1.139371,
   1.355593,
   1.620564,
   1.947122,
   2.138539,
   2.352,
   2.846356,
   3.400224,
   4.003372,
   4.645626,
   5.313276,
   6.654243,
   7.286461,
   7.863838,
   8.125143,
   8.36474,
   8.580228,
   8.769407,
   8.930311,
   9.061246,
   9.160818,
   9.227958,
   9.261939,
   9.262393,
   9.229315,
   9.163064,
   9.064355,
   8.934251,
   8.774136,
   8.585696,
   8.370891,
   8.131915,
   7.871164,
   7.591194,
   6.98437,
   6.333508,
   4.986299,
   4.329076,
   3.70435,
   3.124128,
   2.856914,
   2.614042,
   2.393489,
   2.193055,
   1.844861,
   1.556035,
   1.315777,
   1.115372,
   0.9477651,
   0.8072259,
   0.6890875,
   0.5054505,
   0.3738586,
   0.2787214,
   0.1583836,
   0.09247919,
   0.05534652,
   0.03387737,
   0.02116807,
   0.0134798,
   0.008735307,
   0.005753066,
   0.003846286,
   0.002607667,
   0.001791117,
   0.001245345,
   0.000875823,
   0.0006225892,
   0.0004470642,
   0.0003240928,
   0.0002370661,
   0.0001748873,
   0.000130059,
   9.74622e-05,
   7.356632e-05,
   5.591324e-05,
   4.277599e-05,
   3.293078e-05,
   2.550331e-05,
   1.986406e-05,
   1.555636e-05,
   1.224661e-05,
   9.689386e-06,
   7.703009e-06,
   6.152116e-06,
   4.93526e-06,
   3.975966e-06,
   3.21627e-06,
   2.612002e-06,
   2.129331e-06,
   1.742218e-06,
   1.430526e-06,
   1.178608e-06,
   9.742567e-07,
   8.079042e-07,
   6.720218e-07,
   5.606613e-07,
   4.691053e-07,
   3.935985e-07,
   3.311406e-07,
   2.793261e-07,
   2.3622e-07,
   2.002604e-07,
   1.701828e-07,
   1.449602e-07,
   1.237558e-07,
   1.05886e-07,
   9.079077e-08,
   7.800991e-08,
   6.716431e-08,
   5.794083e-08,
   5.00802e-08,
   4.336717e-08,
   3.762263e-08,
   3.269719e-08,
   2.846595e-08,
   2.482427e-08,
   2.168428e-08,
   1.897206e-08,
   1.662524e-08,
   1.459116e-08,
   1.28252e-08,
   1.128955e-08,
   9.952059e-09,
   9.952059e-09};
   graph = new TGraph(148,signal_fx112,signal_fy112);
   graph->SetName("signal");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal112 = new TH1F("Graph_signal112","Projection of fitmodel_br_bin_constr_run23",148,1743,2187);
   Graph_signal112->SetMinimum(8.956853e-09);
   Graph_signal112->SetMaximum(10.18863);
   Graph_signal112->SetDirectory(0);
   Graph_signal112->SetStats(0);
   Graph_signal112->SetMarkerStyle(20);
   Graph_signal112->GetXaxis()->SetNdivisions(505);
   Graph_signal112->GetXaxis()->SetLabelFont(132);
   Graph_signal112->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal112->GetXaxis()->SetLabelSize(0.06);
   Graph_signal112->GetXaxis()->SetTitleSize(0.072);
   Graph_signal112->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal112->GetXaxis()->SetTitleFont(132);
   Graph_signal112->GetYaxis()->SetLabelFont(132);
   Graph_signal112->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal112->GetYaxis()->SetLabelSize(0.06);
   Graph_signal112->GetYaxis()->SetTitleSize(0.072);
   Graph_signal112->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal112->GetYaxis()->SetTitleFont(132);
   Graph_signal112->GetZaxis()->SetLabelFont(132);
   Graph_signal112->GetZaxis()->SetLabelSize(0.06);
   Graph_signal112->GetZaxis()->SetTitleSize(0.072);
   Graph_signal112->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal112->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal112);
   
   graph->Draw("l");
   
   Double_t comb_fx113[102] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t comb_fy113[102] = {
   387.0594,
   383.8972,
   380.7608,
   377.65,
   374.5647,
   371.5045,
   368.4694,
   365.459,
   362.4732,
   359.5119,
   356.5747,
   353.6615,
   350.7722,
   347.9064,
   345.064,
   342.2449,
   339.4488,
   336.6755,
   333.9249,
   331.1968,
   328.491,
   325.8072,
   323.1454,
   320.5054,
   317.8869,
   315.2898,
   312.7139,
   310.1591,
   307.6251,
   305.1118,
   302.6191,
   300.1467,
   297.6946,
   295.2624,
   292.8502,
   290.4576,
   288.0846,
   285.731,
   283.3966,
   281.0813,
   278.7849,
   276.5073,
   274.2482,
   272.0076,
   269.7854,
   267.5813,
   265.3952,
   263.2269,
   261.0764,
   258.9434,
   256.8279,
   254.7296,
   252.6485,
   250.5844,
   248.5371,
   246.5066,
   244.4927,
   242.4952,
   240.5141,
   238.5491,
   236.6002,
   234.6672,
   232.75,
   230.8484,
   228.9624,
   227.0918,
   225.2365,
   223.3964,
   221.5712,
   219.761,
   217.9656,
   216.1848,
   214.4186,
   212.6669,
   210.9294,
   209.2061,
   207.4969,
   205.8017,
   204.1203,
   202.4527,
   200.7987,
   199.1582,
   197.5311,
   195.9173,
   194.3166,
   192.7291,
   191.1545,
   189.5928,
   188.0439,
   186.5076,
   184.9838,
   183.4725,
   181.9736,
   180.4869,
   179.0123,
   177.5498,
   176.0992,
   174.6605,
   173.2336,
   171.8183,
   170.4145,
   170.4145};
   graph = new TGraph(102,comb_fx113,comb_fy113);
   graph->SetName("comb");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb113 = new TH1F("Graph_comb113","Projection of fitmodel_br_bin_constr_run23",102,1743,2187);
   Graph_comb113->SetMinimum(148.7501);
   Graph_comb113->SetMaximum(408.7239);
   Graph_comb113->SetDirectory(0);
   Graph_comb113->SetStats(0);
   Graph_comb113->SetMarkerStyle(20);
   Graph_comb113->GetXaxis()->SetNdivisions(505);
   Graph_comb113->GetXaxis()->SetLabelFont(132);
   Graph_comb113->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb113->GetXaxis()->SetLabelSize(0.06);
   Graph_comb113->GetXaxis()->SetTitleSize(0.072);
   Graph_comb113->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb113->GetXaxis()->SetTitleFont(132);
   Graph_comb113->GetYaxis()->SetLabelFont(132);
   Graph_comb113->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb113->GetYaxis()->SetLabelSize(0.06);
   Graph_comb113->GetYaxis()->SetTitleSize(0.072);
   Graph_comb113->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb113->GetYaxis()->SetTitleFont(132);
   Graph_comb113->GetZaxis()->SetLabelFont(132);
   Graph_comb113->GetZaxis()->SetLabelSize(0.06);
   Graph_comb113->GetZaxis()->SetTitleSize(0.072);
   Graph_comb113->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb113->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb113);
   
   graph->Draw("l");
   
   Double_t pipimisid_fx114[146] = {
   1780,
   1783.7,
   1787.4,
   1791.1,
   1794.8,
   1798.5,
   1802.2,
   1805.9,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1829.95,
   1831.8,
   1833.65,
   1835.5,
   1837.35,
   1839.2,
   1840.125,
   1841.05,
   1841.975,
   1842.9,
   1843.825,
   1844.287,
   1844.75,
   1845.213,
   1845.675,
   1846.6,
   1847.525,
   1848.45,
   1849.375,
   1850.3,
   1851.225,
   1852.15,
   1852.613,
   1853.075,
   1853.537,
   1854,
   1854.463,
   1854.925,
   1855.387,
   1855.85,
   1856.312,
   1856.775,
   1857.238,
   1857.7,
   1858.625,
   1859.55,
   1860.475,
   1861.4,
   1862.325,
   1863.25,
   1865.1,
   1866.95,
   1867.875,
   1868.8,
   1869.725,
   1870.65,
   1871.575,
   1872.5,
   1873.425,
   1874.35,
   1875.275,
   1876.2,
   1877.125,
   1878.05,
   1878.975,
   1879.9,
   1881.75,
   1883.6,
   1885.45,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t pipimisid_fy114[146] = {
   7.655508,
   7.949904,
   8.272874,
   8.629065,
   9.024225,
   9.465555,
   9.96221,
   10.52602,
   11.17258,
   11.92287,
   12.80595,
   13.86325,
   15.15618,
   16.78021,
   17.76191,
   18.89297,
   20.21284,
   21.7767,
   23.66452,
   25.997,
   27.38585,
   28.96617,
   30.78337,
   32.89897,
   35.39865,
   36.82904,
   38.40573,
   40.15389,
   42.07676,
   45.94882,
   49.71827,
   53.30492,
   56.62762,
   59.60722,
   62.16974,
   64.24937,
   65.09047,
   65.79129,
   66.34707,
   66.75403,
   67.00938,
   67.11138,
   67.05932,
   66.85356,
   66.49551,
   65.98763,
   65.33338,
   64.53721,
   62.54137,
   60.05294,
   57.13613,
   53.86379,
   50.31445,
   46.56913,
   38.80948,
   31.17569,
   27.55939,
   24.13975,
   20.95104,
   18.01723,
   15.35253,
   12.96229,
   10.84409,
   8.989055,
   7.3832,
   6.00876,
   4.845457,
   3.871633,
   3.065232,
   2.404596,
   1.439556,
   0.8307175,
   0.4620796,
   0.2477529,
   0.06378787,
   0.01417789,
   0.002720441,
   0.0004506309,
   6.444017e-05,
   7.955117e-06,
   8.477943e-07,
   7.79989e-08,
   6.19499e-09,
   4.247631e-10,
   2.514242e-11,
   1.284758e-12,
   5.667477e-14,
   2.158302e-15,
   7.095596e-17,
   2.013815e-18,
   4.934059e-20,
   1.043622e-21,
   1.905619e-23,
   3.003884e-25,
   4.087749e-27,
   4.80219e-29,
   4.87022e-31,
   4.263948e-33,
   3.22277e-35,
   2.102814e-37,
   1.184476e-39,
   5.759782e-42,
   2.417908e-44,
   8.762492e-47,
   2.741382e-49,
   7.403985e-52,
   1.726297e-54,
   3.47472e-57,
   6.03779e-60,
   9.057125e-63,
   1.172889e-65,
   1.311225e-68,
   1.26547e-71,
   1.054339e-74,
   7.583387e-78,
   4.708689e-81,
   2.524009e-84,
   1.167981e-87,
   4.665895e-91,
   1.609119e-94,
   4.79066e-98,
   1.23128e-101,
   2.731946e-105,
   5.232889e-109,
   8.652968e-113,
   1.235215e-116,
   1.52221e-120,
   1.619423e-124,
   1.487305e-128,
   1.179218e-132,
   8.071275e-137,
   4.769186e-141,
   2.432767e-145,
   1.071299e-149,
   4.072632e-154,
   1.336576e-158,
   3.786746e-163,
   9.261746e-168,
   1.955571e-172,
   3.56458e-177,
   5.609152e-182,
   7.619741e-187,
   8.935878e-192,
   9.046662e-197,
   7.906669e-202,
   7.906669e-202};
   graph = new TGraph(146,pipimisid_fx114,pipimisid_fy114);
   graph->SetName("pipimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pipimisid114 = new TH1F("Graph_pipimisid114","Projection of fitmodel_br_bin_constr_run23",146,1743,2187);
   Graph_pipimisid114->SetMinimum(7.116002e-202);
   Graph_pipimisid114->SetMaximum(73.82252);
   Graph_pipimisid114->SetDirectory(0);
   Graph_pipimisid114->SetStats(0);
   Graph_pipimisid114->SetMarkerStyle(20);
   Graph_pipimisid114->GetXaxis()->SetNdivisions(505);
   Graph_pipimisid114->GetXaxis()->SetLabelFont(132);
   Graph_pipimisid114->GetXaxis()->SetLabelOffset(0.01);
   Graph_pipimisid114->GetXaxis()->SetLabelSize(0.06);
   Graph_pipimisid114->GetXaxis()->SetTitleSize(0.072);
   Graph_pipimisid114->GetXaxis()->SetTitleOffset(0.95);
   Graph_pipimisid114->GetXaxis()->SetTitleFont(132);
   Graph_pipimisid114->GetYaxis()->SetLabelFont(132);
   Graph_pipimisid114->GetYaxis()->SetLabelOffset(0.01);
   Graph_pipimisid114->GetYaxis()->SetLabelSize(0.06);
   Graph_pipimisid114->GetYaxis()->SetTitleSize(0.072);
   Graph_pipimisid114->GetYaxis()->SetTitleOffset(0.95);
   Graph_pipimisid114->GetYaxis()->SetTitleFont(132);
   Graph_pipimisid114->GetZaxis()->SetLabelFont(132);
   Graph_pipimisid114->GetZaxis()->SetLabelSize(0.06);
   Graph_pipimisid114->GetZaxis()->SetTitleSize(0.072);
   Graph_pipimisid114->GetZaxis()->SetTitleOffset(1.2);
   Graph_pipimisid114->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pipimisid114);
   
   graph->Draw("l");
   
   Double_t kpimisid_fx115[117] = {
   1780,
   1781.85,
   1783.7,
   1784.625,
   1785.55,
   1786.475,
   1787.4,
   1788.325,
   1789.25,
   1790.175,
   1791.1,
   1792.025,
   1792.95,
   1793.875,
   1794.8,
   1795.725,
   1796.65,
   1798.5,
   1800.35,
   1802.2,
   1804.05,
   1805.9,
   1807.75,
   1809.6,
   1813.3,
   1817,
   1820.7,
   1824.4,
   1828.1,
   1831.8,
   1835.5,
   1839.2,
   1842.9,
   1846.6,
   1850.3,
   1854,
   1857.7,
   1861.4,
   1865.1,
   1868.8,
   1872.5,
   1876.2,
   1879.9,
   1883.6,
   1887.3,
   1891,
   1894.7,
   1898.4,
   1902.1,
   1905.8,
   1909.5,
   1913.2,
   1916.9,
   1920.6,
   1924.3,
   1928,
   1931.7,
   1935.4,
   1939.1,
   1942.8,
   1946.5,
   1950.2,
   1953.9,
   1957.6,
   1961.3,
   1965,
   1968.7,
   1972.4,
   1976.1,
   1979.8,
   1983.5,
   1987.2,
   1990.9,
   1994.6,
   1998.3,
   2002,
   2005.7,
   2009.4,
   2013.1,
   2016.8,
   2020.5,
   2024.2,
   2027.9,
   2031.6,
   2035.3,
   2039,
   2042.7,
   2046.4,
   2050.1,
   2053.8,
   2057.5,
   2061.2,
   2064.9,
   2068.6,
   2072.3,
   2076,
   2079.7,
   2083.4,
   2087.1,
   2090.8,
   2094.5,
   2098.2,
   2101.9,
   2105.6,
   2109.3,
   2113,
   2116.7,
   2120.4,
   2124.1,
   2127.8,
   2131.5,
   2135.2,
   2138.9,
   2142.6,
   2146.3,
   2150,
   2150};
   Double_t kpimisid_fy115[117] = {
   91.72201,
   79.53376,
   67.74184,
   62.15205,
   56.82639,
   51.79523,
   47.07825,
   42.68575,
   38.62001,
   34.8768,
   31.44672,
   28.31653,
   25.47029,
   22.89029,
   20.55789,
   18.45416,
   16.56032,
   13.33039,
   10.7333,
   8.651276,
   6.984724,
   5.651228,
   4.583662,
   3.727944,
   2.487888,
   1.681028,
   1.150236,
   0.7968843,
   0.5587734,
   0.3963648,
   0.2842734,
   0.2060223,
   0.1507948,
   0.1114083,
   0.08303935,
   0.06241277,
   0.04728111,
   0.03608617,
   0.02773702,
   0.02146266,
   0.0167133,
   0.01309351,
   0.01031658,
   0.008172976,
   0.006508441,
   0.005208603,
   0.00418808,
   0.003382725,
   0.002744043,
   0.002235154,
   0.001827853,
   0.001500452,
   0.001236184,
   0.001022028,
   0.0008478163,
   0.0007055784,
   0.0005890349,
   0.0004932189,
   0.0004141854,
   0.0003487885,
   0.00029451,
   0.0002493267,
   0.0002116075,
   0.0001800325,
   0.0001535304,
   0.0001312288,
   0.0001124152,
   9.650543e-05,
   8.301986e-05,
   7.156306e-05,
   6.180834e-05,
   5.3485e-05,
   4.636822e-05,
   4.027079e-05,
   3.503641e-05,
   3.053433e-05,
   2.66549e-05,
   2.330593e-05,
   2.04098e-05,
   1.790096e-05,
   1.572399e-05,
   1.383189e-05,
   1.218478e-05,
   1.074871e-05,
   9.494731e-06,
   8.398142e-06,
   7.437802e-06,
   6.595595e-06,
   5.855972e-06,
   5.205562e-06,
   4.632851e-06,
   4.127907e-06,
   3.682151e-06,
   3.288161e-06,
   2.939504e-06,
   2.6306e-06,
   2.356601e-06,
   2.113287e-06,
   1.896981e-06,
   1.704478e-06,
   1.532976e-06,
   1.380023e-06,
   1.243474e-06,
   1.121448e-06,
   1.012292e-06,
   9.145555e-07,
   8.269598e-07,
   7.483802e-07,
   6.778242e-07,
   6.144158e-07,
   5.573809e-07,
   5.060343e-07,
   4.597696e-07,
   4.180489e-07,
   3.803952e-07,
   3.463846e-07,
   3.463846e-07};
   graph = new TGraph(117,kpimisid_fx115,kpimisid_fy115);
   graph->SetName("kpimisid");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_kpimisid115 = new TH1F("Graph_kpimisid115","Projection of fitmodel_br_bin_constr_run23",117,1743,2187);
   Graph_kpimisid115->SetMinimum(3.117462e-07);
   Graph_kpimisid115->SetMaximum(100.8942);
   Graph_kpimisid115->SetDirectory(0);
   Graph_kpimisid115->SetStats(0);
   Graph_kpimisid115->SetMarkerStyle(20);
   Graph_kpimisid115->GetXaxis()->SetNdivisions(505);
   Graph_kpimisid115->GetXaxis()->SetLabelFont(132);
   Graph_kpimisid115->GetXaxis()->SetLabelOffset(0.01);
   Graph_kpimisid115->GetXaxis()->SetLabelSize(0.06);
   Graph_kpimisid115->GetXaxis()->SetTitleSize(0.072);
   Graph_kpimisid115->GetXaxis()->SetTitleOffset(0.95);
   Graph_kpimisid115->GetXaxis()->SetTitleFont(132);
   Graph_kpimisid115->GetYaxis()->SetLabelFont(132);
   Graph_kpimisid115->GetYaxis()->SetLabelOffset(0.01);
   Graph_kpimisid115->GetYaxis()->SetLabelSize(0.06);
   Graph_kpimisid115->GetYaxis()->SetTitleSize(0.072);
   Graph_kpimisid115->GetYaxis()->SetTitleOffset(0.95);
   Graph_kpimisid115->GetYaxis()->SetTitleFont(132);
   Graph_kpimisid115->GetZaxis()->SetLabelFont(132);
   Graph_kpimisid115->GetZaxis()->SetLabelSize(0.06);
   Graph_kpimisid115->GetZaxis()->SetTitleSize(0.072);
   Graph_kpimisid115->GetZaxis()->SetTitleOffset(1.2);
   Graph_kpimisid115->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_kpimisid115);
   
   graph->Draw("l");
   
   Double_t datad0_run2_fx3046[74] = {
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5,
   2102.5,
   2107.5,
   2112.5,
   2117.5,
   2122.5,
   2127.5,
   2132.5,
   2137.5,
   2142.5,
   2147.5};
   Double_t datad0_run2_fy3046[74] = {
   532,
   442,
   424,
   404,
   412,
   368,
   427,
   378,
   342,
   378,
   366,
   359,
   351,
   412,
   337,
   376,
   350,
   357,
   321,
   328,
   290,
   329,
   308,
   307,
   326,
   282,
   287,
   275,
   255,
   290,
   278,
   234,
   253,
   255,
   283,
   248,
   271,
   250,
   240,
   238,
   234,
   222,
   240,
   223,
   211,
   255,
   242,
   227,
   248,
   233,
   230,
   218,
   201,
   224,
   229,
   237,
   212,
   205,
   225,
   199,
   200,
   199,
   220,
   223,
   169,
   181,
   187,
   157,
   174,
   186,
   171,
   174,
   154,
   180};
   Double_t datad0_run2_felx3046[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fely3046[74] = {
   22.57054,
   20.52974,
   20.09733,
   19.60597,
   19.80394,
   18.68984,
   20.17003,
   18.94865,
   18,
   18.94865,
   18.63766,
   18.45389,
   18.24166,
   19.80394,
   17.86437,
   18.89716,
   18.21497,
   18.40106,
   17.42345,
   17.61767,
   16.53673,
   17.64525,
   17.05705,
   17.02855,
   17.56239,
   16.3003,
   16.44845,
   16.09066,
   15.47655,
   16.53673,
   16.18083,
   14.80523,
   15.41383,
   15.47655,
   16.33003,
   15.25595,
   15.96967,
   15.31929,
   15,
   14.93535,
   14.80523,
   14.40805,
   15,
   14.44155,
   14.03444,
   15.47655,
   15.06438,
   14.57481,
   15.25595,
   14.77252,
   14.67399,
   14.27329,
   13.68626,
   14.47498,
   14.641,
   14.90292,
   14.0688,
   13.82655,
   14.50833,
   13.61559,
   13.65097,
   13.61559,
   14.34082,
   14.44155,
   12.50961,
   12.96291,
   13.18393,
   12.03994,
   12.70038,
   13.14734,
   12.58625,
   12.70038,
   11.91974,
   12.92572};
   Double_t datad0_run2_fehx3046[74] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t datad0_run2_fehy3046[74] = {
   23.57054,
   21.52974,
   21.09733,
   20.60597,
   20.80394,
   19.68984,
   21.17003,
   19.94865,
   19,
   19.94865,
   19.63766,
   19.45389,
   19.24166,
   20.80394,
   18.86437,
   19.89716,
   19.21497,
   19.40106,
   18.42345,
   18.61767,
   17.53673,
   18.64525,
   18.05705,
   18.02855,
   18.56239,
   17.3003,
   17.44845,
   17.09066,
   16.47655,
   17.53673,
   17.18083,
   15.80523,
   16.41383,
   16.47655,
   17.33003,
   16.25595,
   16.96967,
   16.31929,
   16,
   15.93535,
   15.80523,
   15.40805,
   16,
   15.44155,
   15.03444,
   16.47655,
   16.06438,
   15.57481,
   16.25595,
   15.77252,
   15.67399,
   15.27329,
   14.68626,
   15.47498,
   15.641,
   15.90292,
   15.0688,
   14.82655,
   15.50833,
   14.61559,
   14.65097,
   14.61559,
   15.34082,
   15.44155,
   13.50961,
   13.96291,
   14.18393,
   13.03994,
   13.70038,
   14.14734,
   13.58625,
   13.70038,
   12.91974,
   13.92572};
   grae = new TGraphAsymmErrors(74,datad0_run2_fx3046,datad0_run2_fy3046,datad0_run2_felx3046,datad0_run2_fehx3046,datad0_run2_fely3046,datad0_run2_fehy3046);
   grae->SetName("datad0_run2");
   grae->SetTitle("Histogram of data_plot__D0_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datad0_run23046 = new TH1F("Graph_datad0_run23046","Histogram of data_plot__D0_M",100,1743,2187);
   Graph_datad0_run23046->SetMinimum(100.7312);
   Graph_datad0_run23046->SetMaximum(596.9196);
   Graph_datad0_run23046->SetDirectory(0);
   Graph_datad0_run23046->SetStats(0);
   Graph_datad0_run23046->SetMarkerStyle(20);
   Graph_datad0_run23046->GetXaxis()->SetNdivisions(505);
   Graph_datad0_run23046->GetXaxis()->SetLabelFont(132);
   Graph_datad0_run23046->GetXaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23046->GetXaxis()->SetLabelSize(0.06);
   Graph_datad0_run23046->GetXaxis()->SetTitleSize(0.072);
   Graph_datad0_run23046->GetXaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23046->GetXaxis()->SetTitleFont(132);
   Graph_datad0_run23046->GetYaxis()->SetLabelFont(132);
   Graph_datad0_run23046->GetYaxis()->SetLabelOffset(0.01);
   Graph_datad0_run23046->GetYaxis()->SetLabelSize(0.06);
   Graph_datad0_run23046->GetYaxis()->SetTitleSize(0.072);
   Graph_datad0_run23046->GetYaxis()->SetTitleOffset(0.95);
   Graph_datad0_run23046->GetYaxis()->SetTitleFont(132);
   Graph_datad0_run23046->GetZaxis()->SetLabelFont(132);
   Graph_datad0_run23046->GetZaxis()->SetLabelSize(0.06);
   Graph_datad0_run23046->GetZaxis()->SetTitleSize(0.072);
   Graph_datad0_run23046->GetZaxis()->SetTitleOffset(1.2);
   Graph_datad0_run23046->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datad0_run23046);
   
   grae->Draw("p");
   
   TH1D *frame_582e010__46 = new TH1D("frame_582e010__46","",100,1780,2150);
   frame_582e010__46->SetBinContent(1,583.3491);
   frame_582e010__46->SetMaximum(1166.698);
   frame_582e010__46->SetEntries(1);
   frame_582e010__46->SetDirectory(0);
   frame_582e010__46->SetStats(0);
   frame_582e010__46->SetMarkerStyle(20);
   frame_582e010__46->GetXaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   frame_582e010__46->GetXaxis()->SetLabelFont(132);
   frame_582e010__46->GetXaxis()->SetLabelOffset(0.01);
   frame_582e010__46->GetXaxis()->SetLabelSize(0.06);
   frame_582e010__46->GetXaxis()->SetTitleSize(0.072);
   frame_582e010__46->GetXaxis()->SetTitleOffset(0.95);
   frame_582e010__46->GetXaxis()->SetTitleFont(132);
   frame_582e010__46->GetYaxis()->SetTitle("Candidates / ( 5.00 MeV/#it{c}^{2} )");
   frame_582e010__46->GetYaxis()->SetLabelFont(132);
   frame_582e010__46->GetYaxis()->SetLabelOffset(0.01);
   frame_582e010__46->GetYaxis()->SetLabelSize(0.06);
   frame_582e010__46->GetYaxis()->SetTitleSize(0.072);
   frame_582e010__46->GetYaxis()->SetTitleOffset(0.95);
   frame_582e010__46->GetYaxis()->SetTitleFont(132);
   frame_582e010__46->GetZaxis()->SetLabelFont(132);
   frame_582e010__46->GetZaxis()->SetLabelSize(0.06);
   frame_582e010__46->GetZaxis()->SetTitleSize(0.072);
   frame_582e010__46->GetZaxis()->SetTitleOffset(1.2);
   frame_582e010__46->GetZaxis()->SetTitleFont(132);
   frame_582e010__46->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"6 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.666 #leq BDT #leq 1.0}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_d0_run23->Modified();
   canvas_cut_d0_run23->cd();
   canvas_cut_d0_run23->SetSelected(canvas_cut_d0_run23);
}


==> figs/Fig6f.C <==
void SData_DALL_MagAll_CD0mumu_deltam_Run2_bin3_paper()
{
//=========Macro generated from canvas: canvas_cut_deltam_run23/canvas_cut_deltam_run23
//=========  (Tue Dec 20 13:48:21 2022) by ROOT version 6.18/04
   TCanvas *canvas_cut_deltam_run23 = new TCanvas("canvas_cut_deltam_run23", "canvas_cut_deltam_run23",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_cut_deltam_run23->SetHighLightColor(2);
   canvas_cut_deltam_run23->Range(137.6296,-226.2967,151.7037,1188.058);
   canvas_cut_deltam_run23->SetFillColor(0);
   canvas_cut_deltam_run23->SetBorderMode(0);
   canvas_cut_deltam_run23->SetBorderSize(2);
   canvas_cut_deltam_run23->SetTickx(1);
   canvas_cut_deltam_run23->SetTicky(1);
   canvas_cut_deltam_run23->SetLeftMargin(0.14);
   canvas_cut_deltam_run23->SetRightMargin(0.05);
   canvas_cut_deltam_run23->SetTopMargin(0.05);
   canvas_cut_deltam_run23->SetBottomMargin(0.16);
   canvas_cut_deltam_run23->SetFrameBorderMode(0);
   canvas_cut_deltam_run23->SetFrameBorderMode(0);
   
   TH1D *frame_4c36340__47 = new TH1D("frame_4c36340__47","",100,139.6,151);
   frame_4c36340__47->SetBinContent(1,558.6699);
   frame_4c36340__47->SetMaximum(1117.34);
   frame_4c36340__47->SetEntries(1);
   frame_4c36340__47->SetDirectory(0);
   frame_4c36340__47->SetStats(0);
   frame_4c36340__47->SetMarkerStyle(20);
   frame_4c36340__47->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_4c36340__47->GetXaxis()->SetLabelFont(132);
   frame_4c36340__47->GetXaxis()->SetLabelOffset(0.01);
   frame_4c36340__47->GetXaxis()->SetLabelSize(0.06);
   frame_4c36340__47->GetXaxis()->SetTitleSize(0.072);
   frame_4c36340__47->GetXaxis()->SetTitleOffset(0.95);
   frame_4c36340__47->GetXaxis()->SetTitleFont(132);
   frame_4c36340__47->GetYaxis()->SetTitle("Candidates / ( 0.100 MeV/#it{c}^{2} )");
   frame_4c36340__47->GetYaxis()->SetLabelFont(132);
   frame_4c36340__47->GetYaxis()->SetLabelOffset(0.01);
   frame_4c36340__47->GetYaxis()->SetLabelSize(0.06);
   frame_4c36340__47->GetYaxis()->SetTitleSize(0.072);
   frame_4c36340__47->GetYaxis()->SetTitleOffset(0.95);
   frame_4c36340__47->GetYaxis()->SetTitleFont(132);
   frame_4c36340__47->GetZaxis()->SetLabelFont(132);
   frame_4c36340__47->GetZaxis()->SetLabelSize(0.06);
   frame_4c36340__47->GetZaxis()->SetTitleSize(0.072);
   frame_4c36340__47->GetZaxis()->SetTitleOffset(1.2);
   frame_4c36340__47->GetZaxis()->SetTitleFont(132);
   frame_4c36340__47->Draw("FUNC");
   
   Double_t datadeltam_run2_fx3047[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run2_fy3047[60] = {
   50,
   79,
   110,
   110,
   132,
   122,
   147,
   188,
   174,
   206,
   185,
   182,
   206,
   227,
   211,
   238,
   252,
   257,
   257,
   276,
   256,
   305,
   296,
   354,
   356,
   331,
   342,
   337,
   392,
   413,
   465,
   420,
   399,
   411,
   394,
   392,
   415,
   391,
   403,
   390,
   444,
   404,
   442,
   431,
   414,
   440,
   481,
   468,
   432,
   454,
   447,
   487,
   459,
   509,
   469,
   488,
   461,
   485,
   489,
   478};
   Double_t datadeltam_run2_felx3047[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fely3047[60] = {
   7.047337,
   8.869343,
   10,
   10,
   11,
   10.55667,
   11.63466,
   13.22042,
   12.70038,
   13.86141,
   13.11066,
   13,
   13.86141,
   14.57481,
   14.03444,
   14.93535,
   15.38238,
   15.53901,
   15.53901,
   16.12077,
   15.50781,
   16.97141,
   16.71191,
   18.32153,
   18.37459,
   17.70027,
   18,
   17.86437,
   19.3053,
   19.82855,
   21.06965,
   20,
   19.48124,
   19.7793,
   19.35573,
   19.3053,
   19.87768,
   19.28004,
   19.58109,
   19.25475,
   20.57724,
   19.60597,
   20.52974,
   20.26656,
   19.85313,
   20.48214,
   21.43741,
   21.13909,
   20.29062,
   20.81314,
   20.64829,
   21.57374,
   20.93012,
   22.06657,
   21.16218,
   21.59638,
   20.97673,
   21.52839,
   21.619,
   21.36893};
   Double_t datadeltam_run2_fehx3047[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fehy3047[60] = {
   8.118225,
   9.925725,
   11,
   11,
   12,
   11.55667,
   12.63466,
   14.22042,
   13.70038,
   14.86141,
   14.11066,
   14,
   14.86141,
   15.57481,
   15.03444,
   15.93535,
   16.38238,
   16.53901,
   16.53901,
   17.12077,
   16.50781,
   17.97141,
   17.71191,
   19.32153,
   19.37459,
   18.70027,
   19,
   18.86437,
   20.3053,
   20.82855,
   22.06965,
   21,
   20.48124,
   20.7793,
   20.35573,
   20.3053,
   20.87768,
   20.28004,
   20.58109,
   20.25475,
   21.57724,
   20.60597,
   21.52974,
   21.26656,
   20.85313,
   21.48214,
   22.43741,
   22.13909,
   21.29062,
   21.81314,
   21.64829,
   22.57374,
   21.93012,
   23.06657,
   22.16218,
   22.59638,
   21.97673,
   22.52839,
   22.619,
   22.36893};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,datadeltam_run2_fx3047,datadeltam_run2_fy3047,datadeltam_run2_felx3047,datadeltam_run2_fehx3047,datadeltam_run2_fely3047,datadeltam_run2_fehy3047);
   grae->SetName("datadeltam_run2");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run23047 = new TH1F("Graph_datadeltam_run23047","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run23047->SetMinimum(38.6574);
   Graph_datadeltam_run23047->SetMaximum(580.978);
   Graph_datadeltam_run23047->SetDirectory(0);
   Graph_datadeltam_run23047->SetStats(0);
   Graph_datadeltam_run23047->SetMarkerStyle(20);
   Graph_datadeltam_run23047->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run23047->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run23047->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23047->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23047->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23047->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23047->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run23047->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run23047->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23047->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23047->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23047->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23047->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run23047->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run23047->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23047->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23047->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run23047->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run23047);
   
   grae->Draw("p");
   
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx116[113] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.901,
   144.958,
   145.015,
   145.072,
   145.129,
   145.186,
   145.3,
   145.357,
   145.3855,
   145.414,
   145.4425,
   145.471,
   145.4995,
   145.528,
   145.585,
   145.642,
   145.756,
   145.813,
   145.87,
   145.927,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy116[113] = {
   6.611964,
   28.93846,
   49.14701,
   67.47312,
   84.1261,
   99.29199,
   113.1362,
   125.8056,
   137.431,
   148.1284,
   158.0011,
   167.1408,
   175.6291,
   183.5386,
   190.9335,
   197.8713,
   204.403,
   210.5739,
   216.4244,
   221.9905,
   227.3046,
   232.3957,
   237.2904,
   242.0133,
   246.588,
   251.0377,
   255.3865,
   259.6596,
   263.8843,
   268.0899,
   272.3068,
   276.5648,
   280.8902,
   285.3023,
   289.8104,
   294.4108,
   299.0868,
   303.8121,
   308.5582,
   313.3061,
   318.0622,
   322.8786,
   327.8771,
   333.2817,
   339.4636,
   347.011,
   356.8391,
   363.0286,
   370.3981,
   379.1884,
   389.3945,
   400.9501,
   413.5159,
   438.2498,
   447.664,
   450.959,
   453.1178,
   454.0655,
   453.7978,
   452.382,
   449.9471,
   442.7425,
   433.7593,
   415.7324,
   408.2265,
   402.143,
   397.5487,
   394.1711,
   390.1541,
   388.6513,
   388.7072,
   389.7108,
   391.2799,
   393.1794,
   395.2673,
   397.4611,
   399.7164,
   402.0129,
   404.3449,
   406.7158,
   409.1328,
   411.6048,
   414.1396,
   416.7433,
   419.4195,
   422.1688,
   424.9897,
   427.8781,
   430.8287,
   433.8349,
   436.8896,
   439.9855,
   443.1159,
   446.2743,
   449.4551,
   452.6533,
   455.865,
   459.0868,
   462.316,
   465.5505,
   468.7889,
   472.0299,
   475.2728,
   478.5168,
   481.7615,
   485.0067,
   488.2523,
   491.4979,
   494.7436,
   497.9894,
   501.2351,
   504.4808,
   504.4808};
   TGraph *graph = new TGraph(113,fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fx116,fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]_fy116);
   graph->SetName("fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116 = new TH1F("Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116","Projection of fitmodel_br_bin_constr_run23",113,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->SetMinimum(5.950767);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->SetMaximum(554.2676);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->SetStats(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_RangeoBfullcB_NormRangeoBfullcB116->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Range[full]_NormRange[full]116);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run13]_Range[full]_NormRange[full]_fx117[147] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.673,
   144.73,
   144.787,
   144.8155,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.9438,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.2145,
   145.243,
   145.2715,
   145.3,
   145.3143,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5422,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.8558,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run13]_Range[full]_NormRange[full]_fy117[147] = {
   0.01713241,
   0.01764964,
   0.01819391,
   0.01876723,
   0.01937185,
   0.02001023,
   0.0206851,
   0.02139945,
   0.02215663,
   0.02296035,
   0.02381475,
   0.02472444,
   0.02569462,
   0.02673111,
   0.02784049,
   0.02903019,
   0.03030867,
   0.03168556,
   0.03317189,
   0.03478033,
   0.03652551,
   0.03842443,
   0.04049688,
   0.0427661,
   0.04525948,
   0.04800956,
   0.05105524,
   0.05444338,
   0.05823087,
   0.06248744,
   0.06729938,
   0.07277458,
   0.07904965,
   0.08629979,
   0.09475311,
   0.1047116,
   0.1165827,
   0.1309285,
   0.1485439,
   0.1705873,
   0.1988073,
   0.235959,
   0.2866181,
   0.3589116,
   0.4686035,
   0.5468866,
   0.6502214,
   0.7916063,
   0.8831852,
   0.9942786,
   1.131308,
   1.30371,
   1.525872,
   1.662294,
   1.820746,
   2.201314,
   2.632455,
   3.11044,
   3.631319,
   4.188791,
   4.774135,
   5.982076,
   6.576625,
   7.14391,
   7.667443,
   8.131055,
   8.335626,
   8.519713,
   8.681747,
   8.820328,
   8.934243,
   9.022486,
   9.084272,
   9.119047,
   9.126498,
   9.10656,
   9.059411,
   8.985475,
   8.88541,
   8.760107,
   8.610666,
   8.438388,
   8.244754,
   8.031401,
   7.552745,
   7.017786,
   6.442836,
   5.238129,
   4.638722,
   4.058842,
   3.509036,
   2.997472,
   2.530408,
   2.327891,
   2.151723,
   1.860983,
   1.631789,
   1.44717,
   1.295757,
   1.169671,
   1.063298,
   0.8943219,
   0.7667664,
   0.6675735,
   0.5243635,
   0.426889,
   0.3568825,
   0.3045265,
   0.2641128,
   0.2321151,
   0.2062472,
   0.1849674,
   0.1672013,
   0.1521793,
   0.1393367,
   0.1282508,
   0.1185992,
   0.1101323,
   0.1026538,
   0.09600777,
   0.09006859,
   0.08473419,
   0.07992079,
   0.07555904,
   0.07159112,
   0.06796842,
   0.06464984,
   0.06160039,
   0.05879014,
   0.05619331,
   0.05378763,
   0.05155374,
   0.04947474,
   0.04753582,
   0.04572397,
   0.0440277,
   0.04243681,
   0.04094225,
   0.03953596,
   0.03821072,
   0.03696006,
   0.03577816,
   0.03465979,
   0.0336002,
   0.03259511,
   0.03164062,
   0.03164062};
   graph = new TGraph(147,fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run13]_Range[full]_NormRange[full]_fx117,fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run13]_Range[full]_NormRange[full]_fy117);
   graph->SetName("fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run13]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117 = new TH1F("Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117","Projection of fitmodel_br_bin_constr_run23",147,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->SetMinimum(0.01541917);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->SetMaximum(10.03744);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->SetStats(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBsig_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB117->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[sig_bin_*ext_run13]_Range[full]_NormRange[full]117);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run13]_Range[full]_NormRange[full]_fx118[102] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.616,
   144.73,
   144.844,
   144.958,
   145.072,
   145.186,
   145.3,
   145.414,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.098,
   146.212,
   146.326,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run13]_Range[full]_NormRange[full]_fy118[102] = {
   6.248651,
   28.53412,
   48.70405,
   66.99365,
   83.61196,
   98.74477,
   112.5572,
   125.1962,
   136.792,
   147.4607,
   157.3054,
   166.4176,
   174.8788,
   182.7614,
   190.1296,
   197.0408,
   203.5456,
   209.6893,
   215.512,
   221.0494,
   226.3332,
   231.3916,
   236.2497,
   240.9297,
   245.4515,
   249.8326,
   254.0886,
   258.2336,
   262.2797,
   266.238,
   270.1183,
   273.9293,
   277.6786,
   281.3731,
   285.0189,
   288.6214,
   292.1855,
   295.7153,
   299.2147,
   302.6871,
   306.1356,
   309.5626,
   312.9707,
   316.3619,
   319.7382,
   323.1011,
   326.4522,
   329.7928,
   333.124,
   336.4468,
   339.7623,
   343.0713,
   346.3744,
   349.6723,
   352.9656,
   356.2548,
   359.5403,
   362.8226,
   366.1021,
   369.3789,
   372.6535,
   375.9261,
   379.1969,
   382.4661,
   385.7338,
   389.0004,
   392.2657,
   395.5301,
   398.7936,
   402.0563,
   405.3184,
   408.5797,
   411.8406,
   415.1009,
   418.3608,
   421.6204,
   424.8795,
   428.1384,
   431.397,
   434.6554,
   437.9135,
   441.1715,
   444.4292,
   447.6869,
   450.9444,
   454.2017,
   457.459,
   460.7162,
   463.9733,
   467.2303,
   470.4872,
   473.7441,
   477.001,
   480.2578,
   483.5145,
   486.7712,
   490.0279,
   493.2845,
   496.5412,
   499.7978,
   503.0544,
   503.0544};
   graph = new TGraph(102,fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run13]_Range[full]_NormRange[full]_fx118,fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run13]_Range[full]_NormRange[full]_fy118);
   graph->SetName("fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run13]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118 = new TH1F("Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118","Projection of fitmodel_br_bin_constr_run23",102,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->SetMinimum(5.623786);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->SetMaximum(552.7349);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->SetStats(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBcomb_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB118->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[comb_bin_ext_run13]_Range[full]_NormRange[full]118);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run13]_Range[full]_NormRange[full]_fx119[144] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   143.02,
   143.134,
   143.248,
   143.362,
   143.476,
   143.59,
   143.704,
   143.818,
   143.932,
   144.046,
   144.16,
   144.274,
   144.388,
   144.502,
   144.559,
   144.616,
   144.673,
   144.73,
   144.787,
   144.844,
   144.8725,
   144.901,
   144.9295,
   144.958,
   144.9865,
   145.015,
   145.0435,
   145.072,
   145.1005,
   145.129,
   145.186,
   145.243,
   145.2715,
   145.3,
   145.3285,
   145.3428,
   145.357,
   145.3712,
   145.3855,
   145.3997,
   145.414,
   145.4282,
   145.4425,
   145.4567,
   145.471,
   145.4853,
   145.4995,
   145.5138,
   145.528,
   145.5565,
   145.585,
   145.6135,
   145.642,
   145.699,
   145.7275,
   145.756,
   145.7845,
   145.813,
   145.8415,
   145.87,
   145.8985,
   145.927,
   145.9555,
   145.984,
   146.0125,
   146.041,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.554,
   146.668,
   146.782,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run13]_Range[full]_NormRange[full]_fy119[144] = {
   0.2900208,
   0.3003157,
   0.3108455,
   0.3216136,
   0.3326242,
   0.3438828,
   0.355396,
   0.3671726,
   0.3792233,
   0.3915617,
   0.404205,
   0.4171743,
   0.4304964,
   0.4442045,
   0.4583399,
   0.4729541,
   0.4881114,
   0.5038919,
   0.5203955,
   0.5377474,
   0.5561044,
   0.5756638,
   0.5966746,
   0.6194522,
   0.6443979,
   0.672025,
   0.7029936,
   0.7381574,
   0.7786283,
   0.8258644,
   0.8817929,
   0.9489828,
   1.030889,
   1.132206,
   1.259374,
   1.421337,
   1.63066,
   1.905231,
   2.270869,
   2.765385,
   3.445008,
   4.394658,
   5.744542,
   7.696982,
   8.992177,
   10.56909,
   12.49588,
   14.85708,
   17.75635,
   21.318,
   23.39151,
   25.68571,
   28.22036,
   31.01483,
   34.08707,
   37.45218,
   41.12039,
   45.09448,
   49.36656,
   53.91416,
   63.64743,
   73.66298,
   78.45616,
   82.88235,
   86.75334,
   88.42153,
   89.8817,
   91.11367,
   92.09977,
   92.8254,
   93.2796,
   93.4554,
   93.35008,
   92.96528,
   92.30696,
   91.38514,
   90.21355,
   88.80916,
   87.19161,
   83.40499,
   79.03978,
   74.285,
   69.31701,
   59.32558,
   54.5221,
   49.94624,
   45.64196,
   41.63377,
   37.93114,
   34.53241,
   31.4281,
   28.60362,
   26.04126,
   23.72175,
   21.62535,
   19.73259,
   16.48436,
   13.84138,
   11.68849,
   9.930691,
   8.490978,
   7.307504,
   6.330837,
   4.848162,
   3.813551,
   3.079813,
   2.551331,
   2.165062,
   1.878792,
   1.663814,
   1.500315,
   1.374424,
   1.276303,
   1.198887,
   1.137039,
   1.086989,
   1.045938,
   1.01179,
   0.9829613,
   0.9582459,
   0.9367188,
   0.9176653,
   0.9005304,
   0.8848803,
   0.8703747,
   0.8567454,
   0.8437804,
   0.8313118,
   0.8192066,
   0.8073592,
   0.795686,
   0.7841212,
   0.7726131,
   0.7611216,
   0.7496158,
   0.7380727,
   0.7264754,
   0.714812,
   0.7030752,
   0.6912608,
   0.6793677,
   0.6673973,
   0.6553527,
   0.6553527};
   graph = new TGraph(144,fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run13]_Range[full]_NormRange[full]_fx119,fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run13]_Range[full]_NormRange[full]_fy119);
   graph->SetName("fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run13]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119 = new TH1F("Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119","Projection of fitmodel_br_bin_constr_run23",144,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->SetMinimum(0.2610187);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->SetMaximum(102.7719);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->SetStats(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBpipimisd_bin_mUext_run13cB_RangeoBfullcB_NormRangeoBfullcB119->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[pipimisd_bin_*ext_run13]_Range[full]_NormRange[full]119);
   
   graph->Draw("l");
   
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run13]_Range[full]_NormRange[full]_fx120[127] = {
   139.6,
   139.714,
   139.828,
   139.942,
   140.056,
   140.17,
   140.284,
   140.398,
   140.512,
   140.626,
   140.74,
   140.854,
   140.968,
   141.082,
   141.196,
   141.31,
   141.424,
   141.538,
   141.652,
   141.766,
   141.88,
   141.994,
   142.108,
   142.222,
   142.336,
   142.45,
   142.564,
   142.678,
   142.792,
   142.906,
   142.963,
   143.02,
   143.077,
   143.134,
   143.191,
   143.248,
   143.305,
   143.362,
   143.419,
   143.476,
   143.533,
   143.59,
   143.704,
   143.818,
   143.932,
   143.989,
   144.046,
   144.103,
   144.16,
   144.217,
   144.274,
   144.331,
   144.388,
   144.445,
   144.502,
   144.559,
   144.616,
   144.73,
   144.844,
   144.958,
   145.015,
   145.072,
   145.129,
   145.186,
   145.243,
   145.3,
   145.357,
   145.414,
   145.471,
   145.528,
   145.642,
   145.756,
   145.87,
   145.984,
   146.041,
   146.098,
   146.155,
   146.212,
   146.269,
   146.326,
   146.383,
   146.44,
   146.497,
   146.554,
   146.611,
   146.668,
   146.725,
   146.782,
   146.839,
   146.896,
   147.01,
   147.124,
   147.238,
   147.352,
   147.466,
   147.58,
   147.694,
   147.808,
   147.922,
   148.036,
   148.15,
   148.264,
   148.378,
   148.492,
   148.606,
   148.72,
   148.834,
   148.948,
   149.062,
   149.176,
   149.29,
   149.404,
   149.518,
   149.632,
   149.746,
   149.86,
   149.974,
   150.088,
   150.202,
   150.316,
   150.43,
   150.544,
   150.658,
   150.772,
   150.886,
   151,
   151};
   Double_t fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run13]_Range[full]_NormRange[full]_fy120[127] = {
   0.04816258,
   0.04986288,
   0.05159419,
   0.05335559,
   0.05514611,
   0.05696467,
   0.05881012,
   0.06068123,
   0.06257669,
   0.06449512,
   0.06643511,
   0.06839532,
   0.07037465,
   0.07237281,
   0.07439147,
   0.07643706,
   0.0785266,
   0.08069992,
   0.08304359,
   0.08573598,
   0.08912741,
   0.0938755,
   0.1011599,
   0.1130015,
   0.1327012,
   0.1653885,
   0.2186247,
   0.3029376,
   0.4320883,
   0.6228062,
   0.7470469,
   0.8937077,
   1.065065,
   1.26319,
   1.489829,
   1.746272,
   2.033221,
   2.350661,
   2.69774,
   3.072676,
   3.472689,
   3.893973,
   4.780162,
   5.682225,
   6.541182,
   6.935155,
   7.295643,
   7.616126,
   7.891111,
   8.11638,
   8.289195,
   8.408447,
   8.474717,
   8.490279,
   8.459013,
   8.38625,
   8.278557,
   7.989139,
   7.656839,
   7.34774,
   7.220162,
   7.118436,
   7.046997,
   7.00899,
   7.006243,
   7.039287,
   7.107426,
   7.208841,
   7.340728,
   7.499448,
   7.879671,
   8.310066,
   8.748244,
   9.153177,
   9.331558,
   9.488482,
   9.620488,
   9.724635,
   9.798515,
   9.840267,
   9.848576,
   9.822667,
   9.762287,
   9.667685,
   9.53958,
   9.379134,
   9.187905,
   8.96781,
   8.721079,
   8.450201,
   7.846981,
   7.181393,
   6.477629,
   5.759314,
   5.048206,
   4.363171,
   3.719495,
   3.128536,
   2.597697,
   2.130673,
   1.727906,
   1.387177,
   1.104255,
   0.8735489,
   0.6887057,
   0.5431202,
   0.4303377,
   0.3443463,
   0.2797637,
   0.2319328,
   0.1969452,
   0.17161,
   0.1533888,
   0.1403104,
   0.1308793,
   0.1239854,
   0.1188226,
   0.1148172,
   0.1115698,
   0.1088076,
   0.1063483,
   0.1040726,
   0.1019041,
   0.09979545,
   0.0977178,
   0.09565456,
   0.09565456};
   graph = new TGraph(127,fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run13]_Range[full]_NormRange[full]_fx120,fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run13]_Range[full]_NormRange[full]_fy120);
   graph->SetName("fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run13]_Range[full]_NormRange[full]");
   graph->SetTitle("Projection of fitmodel_br_bin_constr_run23");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#66cc99");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120 = new TH1F("Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120","Projection of fitmodel_br_bin_constr_run23",127,138.46,152.14);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->SetMinimum(0.04334632);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->SetMaximum(10.82862);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->SetDirectory(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->SetStats(0);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->SetMarkerStyle(20);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->GetXaxis()->SetNdivisions(505);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->GetXaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->GetXaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->GetXaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->GetXaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->GetXaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->GetXaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->GetYaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->GetYaxis()->SetLabelOffset(0.01);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->GetYaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->GetYaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->GetYaxis()->SetTitleOffset(0.95);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->GetYaxis()->SetTitleFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->GetZaxis()->SetLabelFont(132);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->GetZaxis()->SetLabelSize(0.06);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->GetZaxis()->SetTitleSize(0.072);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->GetZaxis()->SetTitleOffset(1.2);
   Graph_fitmodel_br_bin_constr_run23_IntoBD0_MoRfullcB_NormoBD0_McODst_DTF_Delta_McB_CompoBkpimisd_bin_ext_run13cB_RangeoBfullcB_NormRangeoBfullcB120->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitmodel_br_bin_constr_run23_Int[D0_M|full]_Norm[D0_M,Dst_DTF_Delta_M]_Comp[kpimisd_bin_ext_run13]_Range[full]_NormRange[full]120);
   
   graph->Draw("l");
   
   Double_t datadeltam_run2_fx3048[60] = {
   139.695,
   139.885,
   140.075,
   140.265,
   140.455,
   140.645,
   140.835,
   141.025,
   141.215,
   141.405,
   141.595,
   141.785,
   141.975,
   142.165,
   142.355,
   142.545,
   142.735,
   142.925,
   143.115,
   143.305,
   143.495,
   143.685,
   143.875,
   144.065,
   144.255,
   144.445,
   144.635,
   144.825,
   145.015,
   145.205,
   145.395,
   145.585,
   145.775,
   145.965,
   146.155,
   146.345,
   146.535,
   146.725,
   146.915,
   147.105,
   147.295,
   147.485,
   147.675,
   147.865,
   148.055,
   148.245,
   148.435,
   148.625,
   148.815,
   149.005,
   149.195,
   149.385,
   149.575,
   149.765,
   149.955,
   150.145,
   150.335,
   150.525,
   150.715,
   150.905};
   Double_t datadeltam_run2_fy3048[60] = {
   50,
   79,
   110,
   110,
   132,
   122,
   147,
   188,
   174,
   206,
   185,
   182,
   206,
   227,
   211,
   238,
   252,
   257,
   257,
   276,
   256,
   305,
   296,
   354,
   356,
   331,
   342,
   337,
   392,
   413,
   465,
   420,
   399,
   411,
   394,
   392,
   415,
   391,
   403,
   390,
   444,
   404,
   442,
   431,
   414,
   440,
   481,
   468,
   432,
   454,
   447,
   487,
   459,
   509,
   469,
   488,
   461,
   485,
   489,
   478};
   Double_t datadeltam_run2_felx3048[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fely3048[60] = {
   7.047337,
   8.869343,
   10,
   10,
   11,
   10.55667,
   11.63466,
   13.22042,
   12.70038,
   13.86141,
   13.11066,
   13,
   13.86141,
   14.57481,
   14.03444,
   14.93535,
   15.38238,
   15.53901,
   15.53901,
   16.12077,
   15.50781,
   16.97141,
   16.71191,
   18.32153,
   18.37459,
   17.70027,
   18,
   17.86437,
   19.3053,
   19.82855,
   21.06965,
   20,
   19.48124,
   19.7793,
   19.35573,
   19.3053,
   19.87768,
   19.28004,
   19.58109,
   19.25475,
   20.57724,
   19.60597,
   20.52974,
   20.26656,
   19.85313,
   20.48214,
   21.43741,
   21.13909,
   20.29062,
   20.81314,
   20.64829,
   21.57374,
   20.93012,
   22.06657,
   21.16218,
   21.59638,
   20.97673,
   21.52839,
   21.619,
   21.36893};
   Double_t datadeltam_run2_fehx3048[60] = {
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095,
   0.095};
   Double_t datadeltam_run2_fehy3048[60] = {
   8.118225,
   9.925725,
   11,
   11,
   12,
   11.55667,
   12.63466,
   14.22042,
   13.70038,
   14.86141,
   14.11066,
   14,
   14.86141,
   15.57481,
   15.03444,
   15.93535,
   16.38238,
   16.53901,
   16.53901,
   17.12077,
   16.50781,
   17.97141,
   17.71191,
   19.32153,
   19.37459,
   18.70027,
   19,
   18.86437,
   20.3053,
   20.82855,
   22.06965,
   21,
   20.48124,
   20.7793,
   20.35573,
   20.3053,
   20.87768,
   20.28004,
   20.58109,
   20.25475,
   21.57724,
   20.60597,
   21.52974,
   21.26656,
   20.85313,
   21.48214,
   22.43741,
   22.13909,
   21.29062,
   21.81314,
   21.64829,
   22.57374,
   21.93012,
   23.06657,
   22.16218,
   22.59638,
   21.97673,
   22.52839,
   22.619,
   22.36893};
   grae = new TGraphAsymmErrors(60,datadeltam_run2_fx3048,datadeltam_run2_fy3048,datadeltam_run2_felx3048,datadeltam_run2_fehx3048,datadeltam_run2_fely3048,datadeltam_run2_fehy3048);
   grae->SetName("datadeltam_run2");
   grae->SetTitle("Histogram of data_plot__Dst_DTF_Delta_M");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_datadeltam_run23048 = new TH1F("Graph_datadeltam_run23048","Histogram of data_plot__Dst_DTF_Delta_M",100,138.46,152.14);
   Graph_datadeltam_run23048->SetMinimum(38.6574);
   Graph_datadeltam_run23048->SetMaximum(580.978);
   Graph_datadeltam_run23048->SetDirectory(0);
   Graph_datadeltam_run23048->SetStats(0);
   Graph_datadeltam_run23048->SetMarkerStyle(20);
   Graph_datadeltam_run23048->GetXaxis()->SetNdivisions(505);
   Graph_datadeltam_run23048->GetXaxis()->SetLabelFont(132);
   Graph_datadeltam_run23048->GetXaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23048->GetXaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23048->GetXaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23048->GetXaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23048->GetXaxis()->SetTitleFont(132);
   Graph_datadeltam_run23048->GetYaxis()->SetLabelFont(132);
   Graph_datadeltam_run23048->GetYaxis()->SetLabelOffset(0.01);
   Graph_datadeltam_run23048->GetYaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23048->GetYaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23048->GetYaxis()->SetTitleOffset(0.95);
   Graph_datadeltam_run23048->GetYaxis()->SetTitleFont(132);
   Graph_datadeltam_run23048->GetZaxis()->SetLabelFont(132);
   Graph_datadeltam_run23048->GetZaxis()->SetLabelSize(0.06);
   Graph_datadeltam_run23048->GetZaxis()->SetTitleSize(0.072);
   Graph_datadeltam_run23048->GetZaxis()->SetTitleOffset(1.2);
   Graph_datadeltam_run23048->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_datadeltam_run23048);
   
   grae->Draw("p");
   
   TH1D *frame_4c36340__48 = new TH1D("frame_4c36340__48","",100,139.6,151);
   frame_4c36340__48->SetBinContent(1,558.6699);
   frame_4c36340__48->SetMaximum(1117.34);
   frame_4c36340__48->SetEntries(1);
   frame_4c36340__48->SetDirectory(0);
   frame_4c36340__48->SetStats(0);
   frame_4c36340__48->SetMarkerStyle(20);
   frame_4c36340__48->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   frame_4c36340__48->GetXaxis()->SetLabelFont(132);
   frame_4c36340__48->GetXaxis()->SetLabelOffset(0.01);
   frame_4c36340__48->GetXaxis()->SetLabelSize(0.06);
   frame_4c36340__48->GetXaxis()->SetTitleSize(0.072);
   frame_4c36340__48->GetXaxis()->SetTitleOffset(0.95);
   frame_4c36340__48->GetXaxis()->SetTitleFont(132);
   frame_4c36340__48->GetYaxis()->SetTitle("Candidates / ( 0.100 MeV/#it{c}^{2} )");
   frame_4c36340__48->GetYaxis()->SetLabelFont(132);
   frame_4c36340__48->GetYaxis()->SetLabelOffset(0.01);
   frame_4c36340__48->GetYaxis()->SetLabelSize(0.06);
   frame_4c36340__48->GetYaxis()->SetTitleSize(0.072);
   frame_4c36340__48->GetYaxis()->SetTitleOffset(0.95);
   frame_4c36340__48->GetYaxis()->SetTitleFont(132);
   frame_4c36340__48->GetZaxis()->SetLabelFont(132);
   frame_4c36340__48->GetZaxis()->SetLabelSize(0.06);
   frame_4c36340__48->GetZaxis()->SetTitleSize(0.072);
   frame_4c36340__48->GetZaxis()->SetTitleOffset(1.2);
   frame_4c36340__48->GetZaxis()->SetTitleFont(132);
   frame_4c36340__48->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"6 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.65,"#scale[0.95]{0.666 #leq BDT #leq 1.0}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpdf","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pipimisid","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kpimisid","#it{D}^{0} #rightarrow #it{K}^{#minus} #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#66cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   canvas_cut_deltam_run23->Modified();
   canvas_cut_deltam_run23->cd();
   canvas_cut_deltam_run23->SetSelected(canvas_cut_deltam_run23);
}


==> figs/Fig7a.C <==
void 2Dplot_SData_DRun1_MagAll_CD0mumu()
{
//=========Macro generated from canvas: c/c
//=========  (Tue Dec 20 14:43:40 2022) by ROOT version 6.18/04
   TCanvas *c = new TCanvas("c", "c",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(136.1667,1674.937,152.8333,2206.582);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.14);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.16);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
   
   TH2F *htemp__1 = new TH2F("htemp__1","D0_M:Dst_DTF_Delta_M {lab2_PIDK<5 && Dst_DTF_CHI2>=0 && Dst_DTF_CHI2<100 && lab1_PT>800 && lab2_PT>800 &&  (lab1_nShared==0 && lab2_nShared==0)&&pi_ProbNNghost<0.5 && ( Dst_L0MuonDecision_TOS || Dst_L0DiMuonDecision_TOS || Dst_L0HadronDecision_TIS || Dst_L0ElectronDecision_TIS) && ( Dst_Hlt1TrackMuonDecision_TOS || Dst_Hlt1DiMuonLowMassDecision_TOS ||  Dst_Hlt1TrackAllL0Decision_TOS)&&( lab1_ProbNNmu>0.7 && lab2_ProbNNmu>0.7 )&&D0_M> 1780.000000 && D0_M < 2150.000000 && Dst_DTF_Delta_M>139.600000 && Dst_DTF_Delta_M< 151.000000&&BDTV3Flat >= 0.666  && BDTV3Flat < 1.0}",40,138.5,152,40,1760,2180);
   htemp__1->SetDirectory(0);
   htemp__1->SetStats(0);
   htemp__1->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   htemp__1->GetXaxis()->SetRange(1,40);
   htemp__1->GetXaxis()->SetNdivisions(505);
   htemp__1->GetXaxis()->SetLabelFont(132);
   htemp__1->GetXaxis()->SetLabelOffset(0.01);
   htemp__1->GetXaxis()->SetLabelSize(0.06);
   htemp__1->GetXaxis()->SetTitleSize(0.072);
   htemp__1->GetXaxis()->SetTitleOffset(0.95);
   htemp__1->GetXaxis()->SetTitleFont(132);
   htemp__1->GetYaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   htemp__1->GetYaxis()->SetRange(1,40);
   htemp__1->GetYaxis()->SetLabelFont(132);
   htemp__1->GetYaxis()->SetLabelOffset(0.01);
   htemp__1->GetYaxis()->SetLabelSize(0.06);
   htemp__1->GetYaxis()->SetTitleSize(0.072);
   htemp__1->GetYaxis()->SetTitleOffset(0.95);
   htemp__1->GetYaxis()->SetTitleFont(132);
   htemp__1->GetZaxis()->SetLabelFont(132);
   htemp__1->GetZaxis()->SetLabelSize(0.06);
   htemp__1->GetZaxis()->SetTitleSize(0.072);
   htemp__1->GetZaxis()->SetTitleOffset(1.2);
   htemp__1->GetZaxis()->SetTitleFont(132);
   htemp__1->Draw("");
   
   Double_t Graph0_fx1[4035] = {
   149.4612,
   149.6992,
   149.5012,
   150.4558,
   148.6982,
   142.2551,
   149.1947,
   144.8924,
   145.5218,
   149.4725,
   142.7881,
   148.0816,
   142.8723,
   150.7445,
   146.8479,
   140.4299,
   148.3814,
   146.6712,
   147.1881,
   150.7741,
   146.6802,
   146.9277,
   147.9296,
   150.0989,
   142.7695,
   147.5492,
   147.172,
   149.7411,
   149.4755,
   144.035,
   142.6753,
   149.1694,
   146.4453,
   148.7573,
   142.0424,
   149.5285,
   140.5366,
   145.7351,
   149.5591,
   150.6026,
   150.8526,
   141.7339,
   146.469,
   145.494,
   144.0801,
   147.0922,
   144.1284,
   148.6002,
   147.0783,
   148.7323,
   150.7392,
   149.4777,
   145.2927,
   144.4512,
   149.6182,
   143.1296,
   144.2493,
   147.5227,
   145.4283,
   143.4159,
   142.6206,
   146.168,
   144.0363,
   145.2219,
   148.5236,
   148.6511,
   145.2326,
   143.1388,
   149.7989,
   145.147,
   149.2473,
   150.013,
   150.4216,
   146.3829,
   146.9541,
   150.4716,
   149.5574,
   149.7357,
   150.3251,
   148.3211,
   148.6153,
   140.0926,
   146.6279,
   146.3174,
   141.5196,
   142.9625,
   140.7907,
   149.4209,
   143.9455,
   149.8032,
   140.8163,
   145.4642,
   145.5124,
   149.1988,
   140.1198,
   145.5216,
   145.7952,
   144.1998,
   144.8767,
   148.9989,
   140.5677,
   148.0307,
   143.8186,
   147.8782,
   148.7367,
   143.1488,
   147.6765,
   146.9535,
   146.2011,
   147.7332,
   150.4398,
   146.8909,
   144.2371,
   147.066,
   146.5337,
   144.5315,
   146.2955,
   150.0425,
   144.9391,
   145.4198,
   145.1722,
   143.5072,
   142.2392,
   145.2112,
   149.6151,
   141.5431,
   149.8588,
   145.0789,
   143.9842,
   140.2307,
   146.8986,
   142.0624,
   141.58,
   148.7454,
   150.5255,
   143.6088,
   148.1237,
   150.8684,
   146.6427,
   148.0356,
   141.4609,
   147.8674,
   143.0069,
   145.6218,
   142.2139,
   148.3595,
   149.5701,
   143.2787,
   150.5955,
   147.6617,
   140.4631,
   146.3372,
   150.6229,
   149.6983,
   149.2281,
   146.2913,
   148.5984,
   143.6886,
   147.956,
   148.3831,
   150.7193,
   142.099,
   147.9028,
   144.1975,
   143.9231,
   143.8094,
   145.8289,
   148.5512,
   143.0738,
   150.0552,
   149.6906,
   149.2667,
   149.1545,
   143.248,
   142.4076,
   145.5894,
   150.518,
   145.7154,
   148.4525,
   145.9061,
   145.4547,
   147.1065,
   148.8069,
   145.2048,
   140.6273,
   148.4325,
   147.3036,
   142.3849,
   145.1226,
   145.0097,
   149.7658,
   142.5965,
   149.0077,
   145.2266,
   148.6369,
   149.4036,
   144.3381,
   141.0222,
   142.819,
   145.5663,
   149.358,
   147.6255,
   150.7637,
   149.3389,
   144.1722,
   147.9558,
   148.2501,
   150.2563,
   145.051,
   139.9156,
   149.6229,
   148.7276,
   150.2162,
   143.7353,
   147.5878,
   145.0991,
   143.7547,
   150.9647,
   149.7107,
   145.6086,
   142.2803,
   147.443,
   142.6507,
   145.1283,
   147.6358,
   147.6145,
   144.2176,
   146.0475,
   147.4685,
   148.7805,
   144.1391,
   145.6207,
   145.7607,
   143.3329,
   141.8475,
   140.4776,
   142.8,
   145.3663,
   142.3775,
   142.4491,
   150.0826,
   146.7289,
   147.4316,
   148.2722,
   147.1981,
   149.9648,
   150.9801,
   150.9761,
   141.2583,
   142.5942,
   148.6902,
   149.7817,
   147.5633,
   150.7191,
   146.6883,
   145.4414,
   143.1366,
   150.5752,
   147.728,
   147.5588,
   142.9074,
   144.0081,
   145.749,
   150.6034,
   150.9319,
   144.9924,
   147.1306,
   146.4128,
   146.406,
   145.6901,
   146.2687,
   143.7887,
   146.193,
   149.4552,
   140.5978,
   142.8539,
   141.7783,
   146.3176,
   145.2686,
   150.7848,
   139.7406,
   145.6664,
   147.5005,
   144.3189,
   144.4562,
   145.7574,
   143.973,
   141.2633,
   149.6904,
   146.7722,
   145.1297,
   141.3501,
   147.4778,
   148.2086,
   148.7542,
   147.7439,
   143.9976,
   143.5359,
   149.1275,
   148.851,
   143.0711,
   149.9776,
   146.1645,
   147.8864,
   146.6297,
   140.4221,
   148.6644,
   144.3925,
   141.171,
   141.7949,
   147.8485,
   148.2539,
   143.175,
   148.9341,
   143.7567,
   150.6872,
   149.4575,
   146.525,
   142.8132,
   147.7253,
   144.152,
   147.7189,
   146.5197,
   144.6798,
   148.33,
   145.6854,
   144.8994,
   141.6036,
   143.6541,
   148.163,
   142.8189,
   147.6302,
   150.6033,
   145.504,
   149.2219,
   145.421,
   144.6221,
   148.0762,
   144.5245,
   143.5809,
   148.998,
   147.3355,
   148.055,
   146.5612,
   149.1133,
   141.6284,
   149.8634,
   146.4722,
   143.4322,
   142.2637,
   147.661,
   149.3781,
   139.6522,
   150.91,
   149.9893,
   147.903,
   146.916,
   143.7077,
   142.3766,
   150.4113,
   148.6228,
   148.0037,
   148.5892,
   148.9823,
   143.2753,
   147.1949,
   144.6479,
   144.5004,
   150.7351,
   140.1032,
   149.1031,
   140.7221,
   147.5095,
   150.0822,
   148.1408,
   148.2079,
   146.8279,
   143.4448,
   149.3368,
   150.3537,
   148.1427,
   150.3865,
   141.0653,
   147.8524,
   148.9818,
   147.2674,
   148.0112,
   148.6765,
   141.4888,
   148.3864,
   149.0426,
   143.3714,
   150.9237,
   148.6259,
   150.9368,
   140.6688,
   149.8859,
   142.0695,
   146.3718,
   147.035,
   150.997,
   143.7349,
   149.2646,
   149.8718,
   149.8425,
   149.1325,
   147.2795,
   148.0658,
   148.3987,
   150.1279,
   147.1067,
   145.4415,
   149.244,
   146.1702,
   142.8698,
   141.7874,
   142.2456,
   146.525,
   145.4911,
   147.0668,
   146.372,
   147.8468,
   146.8148,
   144.8199,
   144.7605,
   150.1865,
   149.7611,
   150.5183,
   147.908,
   147.9912,
   144.7245,
   149.365,
   150.0995,
   147.2546,
   147.0616,
   146.7921,
   144.9999,
   145.7619,
   140.2055,
   142.6203,
   144.3097,
   148.2542,
   143.6568,
   149.8236,
   148.2216,
   146.525,
   145.8233,
   146.8193,
   148.6593,
   150.3544,
   146.9366,
   150.7163,
   150.7489,
   141.7374,
   146.0825,
   143.3787,
   149.8341,
   144.8648,
   142.273,
   147.7369,
   147.5373,
   148.5893,
   150.6765,
   148.2735,
   150.9724,
   143.5965,
   150.9973,
   150.8139,
   144.2961,
   150.3467,
   149.8047,
   146.8261,
   147.2588,
   141.9129,
   149.8356,
   146.826,
   141.1178,
   142.571,
   147.1592,
   146.8428,
   140.3892,
   146.9634,
   142.308,
   141.5483,
   143.7816,
   141.5116,
   150.878,
   149.9512,
   142.3468,
   142.8946,
   144.5292,
   150.2369,
   146.1672,
   146.408,
   143.3858,
   149.4862,
   147.8457,
   149.4202,
   146.4165,
   149.9408,
   150.3612,
   146.359,
   149.6247,
   145.2184,
   140.1333,
   146.8021,
   148.522,
   144.1068,
   145.1669,
   145.8941,
   148.5417,
   143.7865,
   144.8006,
   143.4465,
   145.1355,
   150.5339,
   141.5568,
   140.5496,
   147.6364,
   149.1242,
   148.1319,
   150.3416,
   148.7793,
   150.6042,
   149.7728,
   146.5479,
   143.9156,
   148.7872,
   147.0504,
   148.9656,
   145.6704,
   141.235,
   146.5468,
   144.0612,
   140.0988,
   145.5969,
   150.9716,
   142.5884,
   143.3712,
   140.5621,
   146.9903,
   141.8859,
   145.9487,
   144.9796,
   147.3263,
   147.4986,
   148.1634,
   148.1476,
   143.152,
   142.6924,
   142.9299,
   142.2257,
   144.0808,
   149.451,
   145.5855,
   149.7731,
   150.9761,
   141.6226,
   145.3508,
   139.9365,
   145.9286,
   141.3888,
   142.7561,
   150.3941,
   140.6251,
   144.8218,
   146.3012,
   148.6131,
   150.2209,
   141.6724,
   150.0577,
   143.7848,
   145.4191,
   146.8961,
   146.8225,
   145.4355,
   148.2943,
   150.3144,
   144.44,
   149.6671,
   148.8707,
   147.7398,
   150.0062,
   147.8897,
   150.1083,
   142.806,
   144.4137,
   143.3363,
   140.4077,
   150.3109,
   143.8272,
   145.7831,
   143.1081,
   143.6458,
   150.567,
   150.9235,
   148.8418,
   142.3594,
   150.316,
   148.0067,
   149.4211,
   145.3715,
   147.2312,
   147.2573,
   146.7046,
   149.5165,
   142.1739,
   146.9193,
   142.0906,
   148.8184,
   145.5358,
   145.6923,
   146.7514,
   148.5328,
   146.2564,
   143.669,
   146.6198,
   149.4191,
   142.5541,
   149.4434,
   142.4988,
   150.0069,
   141.1062,
   140.6127,
   144.294,
   148.8722,
   143.4284,
   149.5611,
   146.6831,
   145.2115,
   144.8416,
   142.2681,
   150.4537,
   146.5245,
   149.9709,
   145.0662,
   148.312,
   149.1504,
   150.8568,
   145.5569,
   146.5591,
   149.6533,
   145.2954,
   143.7927,
   145.4066,
   144.1841,
   148.987,
   140.4131,
   148.9971,
   145.5208,
   148.6914,
   148.4329,
   145.8021,
   140.5878,
   146.0997,
   145.9466,
   144.2658,
   147.373,
   150.5682,
   148.4051,
   144.6829,
   146.7421,
   143.8243,
   145.674,
   149.027,
   149.091,
   148.974,
   148.0409,
   142.2311,
   142.8465,
   149.5444,
   142.9402,
   146.0529,
   143.6912,
   147.6201,
   146.8493,
   140.4567,
   149.9468,
   145.3667,
   140.0614,
   144.5703,
   145.63,
   144.4158,
   146.0692,
   145.3569,
   141.3983,
   147.7037,
   145.2887,
   147.9672,
   144.8196,
   143.1258,
   141.2008,
   150.4859,
   141.7807,
   140.75,
   142.0069,
   149.763,
   143.7578,
   150.4459,
   149.3729,
   144.653,
   145.587,
   143.2724,
   145.532,
   149.9798,
   141.7137,
   147.9045,
   140.4932,
   148.7135,
   142.3562,
   148.8609,
   148.9653,
   144.8525,
   148.9439,
   143.2824,
   149.3002,
   146.7766,
   149.9058,
   149.7868,
   146.5434,
   143.8638,
   142.7492,
   145.1179,
   148.7106,
   144.9545,
   148.0592,
   139.7117,
   150.4799,
   143.5726,
   149.3229,
   146.591,
   150.9987,
   142.7277,
   141.9566,
   142.3623,
   148.9208,
   142.1444,
   149.7701,
   146.0049,
   141.923,
   150.1678,
   139.8665,
   144.4647,
   147.5329,
   146.3533,
   148.8069,
   145.2084,
   149.8989,
   145.3057,
   145.6168,
   147.4429,
   144.9215,
   143.7331,
   141.7537,
   140.7551,
   142.1615,
   146.9753,
   150.7737,
   141.7548,
   147.2403,
   146.4644,
   145.5439,
   144.8015,
   141.1777,
   149.484,
   148.2684,
   140.9708,
   145.3311,
   142.9925,
   143.5503,
   145.5102,
   144.0957,
   145.7774,
   141.5156,
   149.4022,
   144.4562,
   142.1252,
   149.6082,
   142.1368,
   146.77,
   149.9677,
   149.406,
   149.3294,
   150.5396,
   150.5393,
   147.1891,
   148.2861,
   147.4933,
   146.9033,
   147.7314,
   148.7398,
   149.5235,
   141.003,
   150.6346,
   147.0734,
   148.0936,
   148.0872,
   141.7949,
   148.6199,
   150.5585,
   148.7827,
   141.7309,
   145.9457,
   142.2088,
   144.9732,
   147.7181,
   141.441,
   146.557,
   146.4948,
   145.3131,
   150.3602,
   143.3513,
   145.94,
   142.7704,
   141.0718,
   147.0951,
   150.6868,
   147.8241,
   147.3559,
   149.2541,
   145.4539,
   142.7878,
   148.7606,
   144.7892,
   144.6214,
   140.8771,
   142.8928,
   140.9242,
   150.5752,
   143.5053,
   149.2871,
   148.6315,
   147.5507,
   148.9008,
   141.2592,
   149.6195,
   149.9086,
   149.4928,
   150.0828,
   143.1303,
   147.6599,
   147.5128,
   149.2067,
   148.9718,
   146.3979,
   150.4724,
   143.7198,
   141.6573,
   140.7693,
   148.9783,
   145.752,
   147.6335,
   144.5905,
   147.9179,
   142.8818,
   146.941,
   147.1835,
   144.6466,
   146.7147,
   150.5011,
   146.3559,
   141.2668,
   145.9786,
   148.2367,
   147.7355,
   144.152,
   150.077,
   150.0239,
   148.0037,
   145.729,
   149.9528,
   144.4666,
   148.3544,
   147.9678,
   139.9202,
   150.9372,
   146.1432,
   145.1988,
   148.4016,
   149.7117,
   146.1946,
   150.6118,
   150.2449,
   146.3477,
   149.8599,
   144.5857,
   142.3033,
   142.1235,
   148.8203,
   143.8338,
   150.4439,
   147.5872,
   148.7058,
   142.8227,
   147.8674,
   150.6014,
   141.3583,
   148.9339,
   141.7884,
   143.4599,
   149.5606,
   144.8441,
   150.4734,
   141.1577,
   143.9161,
   150.7679,
   142.0135,
   145.8139,
   149.6723,
   145.2212,
   148.1081,
   144.2542,
   145.0364,
   147.5618,
   149.0417,
   140.6024,
   148.5906,
   150.2139,
   145.0397,
   141.4568,
   148.458,
   148.3206,
   148.184,
   146.9112,
   142.5335,
   148.2123,
   149.5386,
   141.0276,
   146.9272,
   147.3613,
   149.5815,
   140.7607,
   148.6616,
   146.9971,
   145.9694,
   147.7924,
   147.044,
   144.3199,
   150.5328,
   149.3015,
   142.6888,
   149.9874,
   144.1154,
   143.9997,
   144.8071,
   142.8062,
   147.8102,
   148.3339,
   142.3974,
   145.5654,
   149.0302,
   145.2098,
   145.4203,
   144.5147,
   144.9997,
   143.6153,
   144.9217,
   150.7702,
   146.6988,
   149.562,
   149.0827,
   145.6709,
   149.5575,
   147.1917,
   147.9003,
   149.1619,
   145.2229,
   143.8845,
   146.9062,
   141.4938,
   143.0045,
   150.6656,
   145.9923,
   145.7777,
   146.749,
   142.5806,
   149.3298,
   143.352,
   148.3227,
   149.4023,
   140.1494,
   143.9878,
   143.27,
   143.5087,
   148.9166,
   150.8801,
   147.5987,
   143.8861,
   148.1103,
   145.9608,
   144.7958,
   144.5218,
   142.2709,
   146.4061,
   143.7364,
   149.9447,
   144.0404,
   150.4681,
   148.413,
   146.4152,
   150.8093,
   148.3213,
   150.6954,
   144.7936,
   145.9464,
   146.0685,
   148.3514,
   148.2203,
   149.891,
   150.1335,
   146.4214,
   147.8281,
   139.9184,
   147.2091,
   146.3489,
   150.4923,
   144.9773,
   141.9764,
   141.9302,
   148.0409,
   140.3648,
   144.548,
   144.8455,
   145.2284,
   146.8694,
   143.1519,
   145.3693,
   140.0877,
   147.6215,
   147.2473,
   146.6356,
   145.4869,
   146.9648,
   147.518,
   145.9108,
   144.8138,
   143.1616,
   142.8713,
   150.1491,
   150.1215,
   150.5177,
   149.5632,
   143.6911,
   148.4739,
   150.328,
   146.9537,
   148.2514,
   149.1302,
   148.282,
   146.626,
   144.524,
   147.7328,
   141.4858,
   147.062,
   141.8997,
   147.6333,
   148.5645,
   145.5911,
   149.429,
   147.9381,
   148.6289,
   148.4316,
   146.2668,
   141.8076,
   146.837,
   150.5875,
   147.0833,
   150.3755,
   148.1159,
   141.0775,
   141.2737,
   149.9046,
   143.85,
   150.4288,
   150.0334,
   144.4085,
   143.4194,
   149.3612,
   144.952,
   139.9361,
   142.4691,
   139.8221,
   150.7487,
   148.3881,
   142.2071,
   150.7491,
   148.1952,
   148.7981,
   146.0816,
   146.0705,
   145.9216,
   148.3655,
   150.377,
   145.5282,
   139.8065,
   145.0298,
   147.1172,
   150.8955,
   143.771,
   145.5844,
   146.8174,
   147.4446,
   147.454,
   149.0107,
   147.3446,
   146.4919,
   146.4241,
   142.358,
   146.6569,
   149.3576,
   149.3047,
   150.9582,
   149.5662,
   140.819,
   147.2602,
   150.2784,
   146.9583,
   145.4444,
   145.2331,
   143.2253,
   147.7318,
   149.906,
   141.9816,
   145.826,
   147.491,
   146.776,
   144.1844,
   144.347,
   145.5403,
   141.9435,
   141.4997,
   150.6137,
   142.3338,
   144.8114,
   147.9484,
   149.3754,
   145.6215,
   141.1524,
   145.3629,
   148.6305,
   149.344,
   144.4374,
   142.2112,
   150.7065,
   150.4789,
   146.4588,
   145.9041,
   143.5082,
   141.0493,
   143.971,
   140.7307,
   146.7113,
   147.8028,
   146.0187,
   150.6582,
   146.3204,
   148.6856,
   148.7487,
   150.9169,
   146.6732,
   147.5269,
   144.8556,
   148.476,
   148.5948,
   145.3648,
   150.629,
   147.3886,
   143.3472,
   142.6154,
   140.6987,
   149.5497,
   140.8825,
   148.6679,
   146.0489,
   149.277,
   150.9321,
   148.3813,
   148.2315,
   150.6168,
   146.9568,
   146.4993,
   148.5305,
   150.0984,
   146.5559,
   144.1227,
   142.6229,
   145.1586,
   141.5379,
   143.0271,
   142.0558,
   145.4317,
   141.9353,
   139.8005,
   146.6464,
   147.1794,
   149.1695,
   150.9024,
   148.5022,
   149.2832,
   142.0422,
   149.7915,
   146.7958,
   147.5053,
   149.48,
   148.1828,
   145.8631,
   148.8419,
   145.8707,
   141.5355,
   147.4179,
   145.8534,
   150.492,
   149.9843,
   144.5429,
   146.925,
   144.4221,
   146.6647,
   145.0742,
   141.3846,
   150.7232,
   148.7342,
   147.7081,
   146.5367,
   148.6776,
   147.6746,
   143.3665,
   145.7155,
   146.4721,
   149.3571,
   140.927,
   147.2173,
   148.3956,
   150.2397,
   144.3756,
   147.805,
   140.9701,
   147.1373,
   144.2855,
   150.2678,
   146.4616,
   143.6472,
   145.3046,
   140.7286,
   141.2842,
   142.5748,
   148.906,
   142.9895,
   150.4606,
   146.8502,
   147.8875,
   150.2445,
   148.6631,
   141.0424,
   150.9565,
   149.6706,
   141.3864,
   146.6447,
   141.1178,
   148.6203,
   149.6528,
   147.2352,
   149.0106,
   150.2496,
   149.1574,
   143.2887,
   149.2272,
   143.2665,
   145.6358,
   144.8726,
   147.6984,
   141.5849,
   146.069,
   143.9577,
   143.5578,
   145.2193,
   148.3537,
   148.2109,
   149.0319,
   149.1432,
   148.0644,
   144.9448,
   148.705,
   148.05,
   142.2992,
   144.6555,
   140.3586,
   149.0616,
   141.5054,
   150.1325,
   149.5194,
   147.1283,
   150.7472,
   146.4443,
   149.4912,
   141.1084,
   146.6257,
   144.1549,
   147.424,
   146.6979,
   146.4044,
   143.4077,
   146.6383,
   150.1527,
   150.6054,
   147.3236,
   150.2,
   144.1031,
   149.0413,
   148.2293,
   145.3897,
   150.7946,
   149.9567,
   145.2931,
   147.2337,
   143.3733,
   149.1519,
   147.8728,
   149.122,
   148.1915,
   145.9865,
   148.6728,
   141.4677,
   149.9702,
   145.0646,
   147.1764,
   149.8247,
   148.53,
   143.56,
   147.0489,
   149.5481,
   142.0364,
   148.655,
   147.6999,
   147.7562,
   140.5872,
   146.1021,
   145.1558,
   145.8762,
   142.1759,
   144.2075,
   145.322,
   150.0634,
   147.9686,
   140.0184,
   149.9029,
   146.9943,
   148.2465,
   144.5677,
   145.9026,
   147.8635,
   146.3981,
   150.2547,
   146.4731,
   145.8703,
   150.568,
   148.3962,
   146.8842,
   142.735,
   149.6282,
   147.0366,
   142.4237,
   149.2322,
   147.564,
   146.1398,
   148.9402,
   147.1761,
   148.0328,
   145.5177,
   149.6072,
   144.6548,
   146.9254,
   150.5862,
   144.0128,
   145.5504,
   149.3077,
   147.6693,
   148.3066,
   147.2811,
   140.6041,
   147.4005,
   145.835,
   150.7182,
   146.2792,
   146.4865,
   145.4734,
   144.0437,
   143.8009,
   149.9816,
   147.6632,
   149.6687,
   148.4128,
   145.2421,
   142.301,
   144.9437,
   145.5325,
   146.2049,
   145.3397,
   146.9468,
   146.7229,
   145.033,
   141.513,
   149.5533,
   140.7558,
   147.7646,
   148.8216,
   147.3373,
   146.8184,
   150.7316,
   139.8956,
   148.0995,
   142.9919,
   146.976,
   147.2973,
   147.3778,
   144.9692,
   145.4599,
   141.6266,
   145.2078,
   146.3231,
   144.0101,
   144.3156,
   148.6616,
   143.4378,
   142.5556,
   140.7688,
   149.0277,
   140.3491,
   146.5969,
   142.3892,
   146.2808,
   150.436,
   150.0357,
   142.087,
   144.9844,
   143.9302,
   143.7355,
   145.9798,
   144.743,
   145.7853,
   141.7103,
   140.467,
   143.5822,
   146.2882,
   147.388,
   150.0811,
   145.5683,
   145.2316,
   148.8056,
   147.7497,
   150.4349,
   147.0055,
   141.9428,
   150.8035,
   144.8341,
   143.0823,
   149.5067,
   149.6457,
   141.7194,
   139.7783,
   149.3666,
   145.3107,
   141.3513,
   147.9878,
   143.2501,
   148.3855,
   144.9334,
   148.6871,
   147.5353,
   141.9994,
   146.2631,
   146.5662,
   144.4217,
   146.6428,
   147.3841,
   148.3972,
   148.3714,
   143.9074,
   145.2602,
   148.9178,
   140.5278,
   149.7389,
   146.3336,
   140.6612,
   147.9911,
   144.851,
   148.8088,
   141.634,
   141.0212,
   147.2645,
   145.6263,
   147.815,
   149.4179,
   147.8288,
   141.8354,
   147.559,
   149.2813,
   145.7009,
   144.5784,
   146.7565,
   150.65,
   141.0402,
   144.4844,
   145.1192,
   148.3663,
   147.7345,
   144.553,
   144.3613,
   147.2154,
   149.9194,
   150.8883,
   149.0327,
   149.0089,
   144.5108,
   141.6392,
   145.8355,
   147.5419,
   146.8888,
   146.6447,
   146.1488,
   149.4652,
   146.5184,
   149.1161,
   146.0951,
   147.6109,
   148.3194,
   146.6165,
   150.3717,
   150.8899,
   149.7688,
   150.2791,
   148.8282,
   150.3477,
   145.5521,
   147.0473,
   147.3297,
   141.0688,
   148.9742,
   148.4315,
   147.5234,
   142.5866,
   140.3605,
   149.2868,
   143.3817,
   145.3738,
   147.1895,
   145.9582,
   150.3831,
   139.8784,
   145.2251,
   148.6773,
   141.5869,
   143.2247,
   148.6196,
   150.4055,
   149.2114,
   146.8619,
   150.5107,
   150.6025,
   147.316,
   150.0625,
   150.0832,
   149.4542,
   149.9697,
   146.1708,
   146.1974,
   141.9438,
   145.3741,
   148.5648,
   143.9105,
   147.8778,
   147.3401,
   145.8456,
   145.2251,
   139.7036,
   142.5164,
   146.7457,
   147.3651,
   147.8759,
   146.6998,
   140.0701,
   141.9239,
   147.8254,
   147.2636,
   144.7179,
   143.061,
   147.9639,
   150.8444,
   142.2841,
   144.1889,
   148.2704,
   141.3347,
   146.9942,
   149.5758,
   142.7283,
   141.6961,
   144.9136,
   142.1947,
   148.4496,
   148.406,
   145.1297,
   139.8801,
   150.1947,
   150.8815,
   148.5272,
   149.237,
   142.4924,
   140.6786,
   147.4182,
   142.8647,
   145.4385,
   147.5115,
   148.7397,
   142.4223,
   148.8673,
   149.9795,
   146.0405,
   147.1845,
   144.9289,
   147.7528,
   149.2795,
   143.5832,
   143.5017,
   150.9803,
   140.8444,
   146.8487,
   148.5034,
   149.8761,
   140.7343,
   148.0912,
   143.1169,
   145.543,
   145.628,
   144.3313,
   148.8599,
   142.778,
   148.2249,
   149.255,
   149.3466,
   143.1952,
   147.6038,
   142.7594,
   147.0052,
   145.7308,
   149.971,
   148.6909,
   150.3101,
   144.8078,
   143.9822,
   150.3791,
   146.9377,
   147.4173,
   150.3944,
   143.3147,
   143.5558,
   146.1909,
   148.4464,
   148.5201,
   144.7213,
   149.1996,
   145.2455,
   142.1535,
   142.2164,
   142.097,
   142.5803,
   146.9297,
   143.7814,
   150.5134,
   149.6906,
   148.1667,
   147.6152,
   148.8712,
   146.0813,
   146.9826,
   149.7442,
   143.693,
   144.8538,
   148.4969,
   147.1067,
   145.5405,
   149.6722,
   144.1633,
   145.3331,
   145.121,
   150.4918,
   146.7721,
   145.164,
   146.0826,
   147.7122,
   148.5935,
   150.2458,
   143.9902,
   147.8343,
   139.9554,
   145.0216,
   142.8071,
   145.8852,
   143.6727,
   148.3704,
   150.3077,
   141.8898,
   140.0411,
   141.8394,
   143.8931,
   149.6666,
   150.2123,
   142.4982,
   146.3548,
   143.656,
   147.4929,
   140.7006,
   148.9238,
   146.1994,
   141.7772,
   146.6479,
   144.7368,
   143.968,
   150.9306,
   140.7242,
   148.6183,
   145.4115,
   145.103,
   148.5533,
   149.7767,
   148.7453,
   150.7516,
   144.8131,
   145.7949,
   144.2724,
   144.5138,
   148.3004,
   147.9915,
   149.1081,
   150.1182,
   150.567,
   148.2041,
   149.6812,
   148.6916,
   143.3736,
   141.3207,
   143.8833,
   146.3246,
   142.2684,
   146.3252,
   150.6794,
   146.0391,
   150.7902,
   148.2485,
   140.4643,
   150.5498,
   141.3748,
   149.3646,
   143.3933,
   144.5056,
   148.9984,
   149.1504,
   150.1749,
   145.0916,
   142.208,
   141.2416,
   150.6293,
   144.0639,
   145.3045,
   142.397,
   148.4411,
   149.8272,
   146.1927,
   150.0035,
   146.1644,
   141.6033,
   144.7155,
   147.6555,
   149.6853,
   143.458,
   149.8295,
   150.8874,
   146.0207,
   140.2731,
   149.3837,
   146.9938,
   145.811,
   150.534,
   140.4317,
   146.9169,
   150.7527,
   148.2589,
   147.4353,
   143.9108,
   141.951,
   148.3368,
   150.4164,
   139.8008,
   143.4707,
   142.8143,
   146.3654,
   144.7706,
   148.3106,
   150.2793,
   141.5703,
   147.1264,
   148.5248,
   146.1056,
   150.338,
   148.7288,
   148.8354,
   147.4774,
   141.4026,
   148.9455,
   147.581,
   149.1703,
   146.9886,
   144.3507,
   149.1635,
   146.5409,
   149.9655,
   146.0136,
   148.6311,
   149.4307,
   145.6062,
   149.3125,
   147.3785,
   141.5631,
   147.0021,
   142.6398,
   141.5712,
   147.5421,
   149.5468,
   148.5526,
   148.0932,
   150.1962,
   143.9893,
   146.8062,
   146.7383,
   148.5517,
   150.8039,
   141.786,
   146.0234,
   145.6277,
   144.9999,
   142.8075,
   148.6785,
   150.5958,
   150.6675,
   142.6213,
   145.0417,
   145.0517,
   146.8685,
   148.9472,
   145.0005,
   150.511,
   146.3745,
   149.6402,
   150.086,
   146.4057,
   150.1337,
   144.0057,
   144.8462,
   149.0853,
   143.9625,
   144.5301,
   149.6646,
   145.863,
   146.8042,
   147.8532,
   143.1666,
   148.8818,
   146.3837,
   150.9275,
   141.0714,
   142.9659,
   144.9907,
   149.0307,
   139.8747,
   150.9036,
   147.784,
   146.2538,
   141.231,
   143.2776,
   149.7892,
   148.2738,
   146.9617,
   145.7717,
   143.095,
   141.6412,
   146.506,
   150.4489,
   147.0286,
   146.0078,
   150.4826,
   147.0604,
   141.2701,
   149.4848,
   141.7643,
   149.3485,
   144.2718,
   150.3496,
   149.6855,
   148.4465,
   147.3131,
   148.6241,
   143.2095,
   146.3938,
   144.2781,
   144.0269,
   146.8309,
   147.4455,
   149.8199,
   149.975,
   150.9743,
   144.7326,
   146.2327,
   147.1691,
   147.2192,
   147.1736,
   140.7381,
   147.6995,
   150.5,
   147.8682,
   148.432,
   140.1392,
   149.1014,
   147.53,
   141.4646,
   150.9947,
   149.6735,
   150.0517,
   149.6149,
   142.9747,
   142.2372,
   146.0779,
   143.3402,
   143.4134,
   146.5098,
   146.5438,
   143.0344,
   142.5561,
   141.113,
   143.0773,
   146.0095,
   148.6007,
   147.526,
   150.9207,
   144.2903,
   143.2586,
   148.2164,
   142.5297,
   146.9112,
   147.8263,
   147.7828,
   150.8703,
   150.0743,
   148.7793,
   146.1137,
   150.4195,
   148.8011,
   149.7728,
   146.983,
   148.1105,
   145.3929,
   149.8057,
   150.9594,
   150.5988,
   147.4266,
   145.7192,
   146.1114,
   148.7146,
   145.0139,
   150.0301,
   148.9469,
   144.2391,
   147.9593,
   143.8474,
   145.3949,
   149.5498,
   141.6584,
   148.4696,
   150.8219,
   149.1523,
   148.8774,
   150.3792,
   142.4839,
   149.7137,
   147.6268,
   146.186,
   144.5562,
   149.187,
   142.8388,
   144.4426,
   143.8535,
   147.4087,
   148.5771,
   149.9239,
   149.1618,
   145.8416,
   148.8239,
   142.2358,
   149.5516,
   149.6447,
   141.9141,
   150.23,
   145.6325,
   145.019,
   148.1538,
   148.3802,
   146.8236,
   143.3325,
   148.6473,
   142.6516,
   140.5966,
   145.3336,
   143.6871,
   150.9144,
   141.6051,
   150.9274,
   149.2717,
   142.4819,
   148.704,
   148.9918,
   149.467,
   147.983,
   142.8478,
   146.1428,
   140.2505,
   144.6825,
   139.6277,
   150.1021,
   150.9638,
   143.5458,
   145.8319,
   141.2136,
   149.4196,
   142.7514,
   144.8187,
   150.5957,
   149.4979,
   146.923,
   148.4365,
   147.2655,
   147.5808,
   147.4404,
   142.421,
   144.3706,
   148.7985,
   148.6687,
   144.6064,
   140.447,
   144.3686,
   144.9347,
   146.5338,
   144.8301,
   140.014,
   145.6832,
   146.371,
   146.0284,
   139.9814,
   147.3138,
   144.6784,
   150.2748,
   147.4507,
   146.7572,
   146.8647,
   146.9375,
   148.4003,
   147.6582,
   144.4725,
   141.2695,
   149.1212,
   148.0154,
   143.1473,
   142.3253,
   142.6727,
   145.6282,
   143.2148,
   141.9039,
   146.4335,
   150.4647,
   150.5165,
   142.1121,
   143.7154,
   143.5948,
   140.4875,
   148.0005,
   149.636,
   142.0913,
   141.7017,
   142.9323,
   145.8499,
   144.6937,
   148.8926,
   147.3562,
   145.1448,
   146.029,
   144.5077,
   149.3366,
   144.0898,
   148.6621,
   143.3271,
   142.0692,
   144.9062,
   148.2322,
   145.0931,
   149.5526,
   149.1896,
   142.1313,
   144.6433,
   140.5469,
   148.2559,
   150.596,
   140.6657,
   146.0685,
   145.3096,
   150.7903,
   145.8574,
   145.3142,
   146.1548,
   145.2325,
   145.1605,
   145.3456,
   150.2894,
   146.0799,
   150.5237,
   140.9001,
   140.7328,
   143.2668,
   150.6219,
   141.7815,
   147.3577,
   147.6722,
   143.8609,
   142.2446,
   142.4992,
   148.7852,
   148.6516,
   145.2491,
   141.6005,
   141.006,
   142.0922,
   149.8703,
   144.2826,
   150.7311,
   147.123,
   146.3038,
   142.9061,
   143.1679,
   146.1155,
   148.0883,
   145.3148,
   150.0258,
   148.8242,
   149.2436,
   150.1697,
   142.0571,
   144.2971,
   141.6805,
   150.4391,
   145.8945,
   147.5753,
   150.4379,
   146.2581,
   148.1094,
   145.2748,
   146.3041,
   147.5655,
   142.8672,
   141.0615,
   149.4457,
   149.1326,
   146.8336,
   150.8551,
   141.1737,
   150.8603,
   145.298,
   146.2482,
   142.2297,
   145.4187,
   148.8855,
   143.0449,
   142.767,
   144.8567,
   146.177,
   145.06,
   150.6188,
   143.9753,
   149.4857,
   148.054,
   146.2775,
   146.2865,
   148.3172,
   149.4471,
   149.5455,
   147.3557,
   141.2643,
   140.2549,
   150.4872,
   146.2027,
   150.7668,
   146.4781,
   150.653,
   146.7276,
   142.004,
   147.3249,
   142.7523,
   150.4084,
   149.9303,
   144.2646,
   145.9401,
   148.4478,
   149.0586,
   149.9646,
   150.7712,
   145.8266,
   149.3779,
   140.7145,
   145.6456,
   149.7508,
   145.7825,
   143.1217,
   146.719,
   145.2537,
   141.2298,
   143.4495,
   148.0464,
   149.9725,
   141.4088,
   142.6812,
   146.1558,
   148.487,
   144.361,
   145.8684,
   143.1356,
   142.0916,
   145.0782,
   148.6446,
   147.3627,
   150.8547,
   143.2141,
   143.863,
   147.9138,
   140.3589,
   140.56,
   145.8733,
   149.8147,
   147.7583,
   142.8244,
   140.8633,
   144.6402,
   146.1447,
   148.0265,
   146.1883,
   141.7345,
   147.7511,
   145.7263,
   140.7389,
   145.0466,
   150.6778,
   142.8536,
   148.0844,
   150.0718,
   146.3075,
   145.6572,
   146.0381,
   140.2724,
   150.7923,
   141.384,
   150.9261,
   148.6918,
   141.9802,
   146.9262,
   140.103,
   140.1708,
   145.142,
   149.5823,
   141.6148,
   148.358,
   144.9498,
   148.1332,
   144.7693,
   149.4257,
   150.7824,
   150.8272,
   142.8095,
   147.6918,
   146.034,
   149.5768,
   144.9459,
   146.413,
   145.4253,
   146.6937,
   141.1514,
   147.5543,
   140.7035,
   148.3215,
   143.6332,
   145.5202,
   147.8557,
   143.5591,
   146.0505,
   146.7728,
   149.0554,
   139.8865,
   139.8758,
   147.6861,
   147.9284,
   143.4854,
   146.8457,
   143.8094,
   149.3872,
   142.1274,
   140.2704,
   141.4837,
   146.8372,
   141.1758,
   148.2412,
   148.2815,
   146.0959,
   144.0198,
   148.9579,
   145.5918,
   148.8997,
   143.6223,
   146.2689,
   143.3203,
   141.5926,
   149.6324,
   146.9152,
   150.1487,
   149.9554,
   146.4983,
   143.6537,
   149.9353,
   146.6139,
   141.4085,
   142.9031,
   149.9609,
   148.9391,
   149.7243,
   145.9884,
   148.6325,
   146.8691,
   143.2619,
   146.5969,
   141.1482,
   150.8258,
   149.9044,
   150.4575,
   148.8415,
   148.2626,
   148.8391,
   142.7551,
   150.0288,
   147.7914,
   150.4862,
   147.6842,
   148.0249,
   150.7398,
   144.7249,
   144.7689,
   145.6467,
   146.0827,
   141.4728,
   147.2582,
   144.1041,
   147.636,
   148.3134,
   148.0341,
   146.9375,
   147.0438,
   147.8653,
   148.218,
   147.0302,
   140.2211,
   148.2731,
   143.1023,
   148.5995,
   143.8765,
   145.7266,
   144.3565,
   146.5655,
   144.9867,
   140.1003,
   149.0927,
   144.4925,
   148.9097,
   140.7216,
   148.9698,
   143.3525,
   142.9698,
   140.9733,
   148.4572,
   148.065,
   143.2907,
   150.6704,
   150.6424,
   150.5995,
   141.9823,
   141.8013,
   145.4649,
   147.0139,
   149.4904,
   145.5495,
   150.34,
   142.5658,
   148.9039,
   146.2286,
   142.7455,
   149.1833,
   142.0117,
   146.9783,
   146.63,
   141.8757,
   140.6649,
   149.9139,
   148.2101,
   141.6272,
   146.882,
   141.9037,
   150.4143,
   146.0163,
   148.3587,
   145.4734,
   143.7464,
   144.057,
   149.1689,
   143.8746,
   140.1045,
   146.5833,
   144.2695,
   148.7015,
   147.627,
   141.0924,
   147.2745,
   143.3844,
   147.0085,
   143.7051,
   143.6523,
   142.1608,
   145.9923,
   144.5392,
   150.241,
   144.1143,
   149.479,
   145.8223,
   140.7098,
   148.6273,
   140.7829,
   146.7166,
   150.2344,
   150.5271,
   143.0082,
   144.7478,
   150.6021,
   143.509,
   148.7752,
   143.7213,
   147.4092,
   144.6055,
   150.9631,
   149.302,
   149.745,
   145.9538,
   145.4864,
   149.9308,
   141.8645,
   150.7347,
   147.0412,
   149.1297,
   149.2802,
   141.6996,
   150.1962,
   150.9362,
   146.6334,
   145.9874,
   144.8399,
   147.0012,
   148.3051,
   145.3801,
   146.8236,
   142.7119,
   145.8493,
   143.9169,
   148.7499,
   147.4485,
   143.9752,
   145.7457,
   150.0172,
   150.8302,
   148.9818,
   142.624,
   148.4043,
   146.776,
   140.3347,
   142.3764,
   146.819,
   147.455,
   150.893,
   148.3369,
   147.9775,
   144.3095,
   141.9394,
   149.9963,
   147.4496,
   147.835,
   146.249,
   144.4513,
   142.9826,
   144.6446,
   150.5029,
   144.9336,
   144.9898,
   147.6847,
   148.447,
   139.9629,
   149.4941,
   142.3607,
   150.7437,
   149.7967,
   149.5159,
   148.1694,
   144.7404,
   143.7059,
   144.9209,
   145.3014,
   149.5758,
   149.3447,
   147.6004,
   142.6166,
   149.235,
   145.5272,
   148.367,
   145.9156,
   145.9931,
   149.6977,
   149.8376,
   146.6041,
   150.8725,
   147.4415,
   148.3826,
   144.4026,
   143.6273,
   146.9792,
   146.0435,
   145.4567,
   146.0772,
   146.1765,
   143.2365,
   144.2948,
   150.5744,
   147.4572,
   149.6074,
   150.2217,
   148.5869,
   148.4655,
   144.1129,
   145.2284,
   140.9084,
   145.6319,
   147.3517,
   149.0724,
   150.9715,
   147.6079,
   149.3588,
   149.4144,
   143.9579,
   145.1405,
   148.7333,
   150.2958,
   142.5735,
   150.4063,
   142.8592,
   143.4391,
   144.9364,
   146.7874,
   147.9492,
   148.6815,
   148.307,
   148.6045,
   146.4217,
   150.4911,
   142.9316,
   145.8241,
   144.5249,
   149.3587,
   140.1531,
   150.0535,
   146.9603,
   145.8759,
   140.1797,
   148.1837,
   150.0934,
   146.6355,
   145.0198,
   150.5279,
   143.0372,
   144.1793,
   146.4403,
   147.256,
   140.1342,
   148.1122,
   146.4361,
   145.0877,
   150.0811,
   146.5532,
   141.4427,
   144.3032,
   149.1305,
   140.4737,
   146.0937,
   146.0566,
   141.7271,
   141.0774,
   148.7957,
   144.0425,
   141.7712,
   143.0665,
   149.7633,
   150.8527,
   146.5036,
   145.288,
   139.7799,
   145.5168,
   144.0969,
   145.7939,
   142.5441,
   143.3206,
   140.3199,
   144.5829,
   147.445,
   148.1917,
   145.0698,
   143.9703,
   149.1455,
   144.3147,
   145.3794,
   142.0756,
   148.1211,
   150.5373,
   149.6286,
   144.603,
   150.3172,
   145.2435,
   148.5512,
   149.074,
   143.0128,
   140.4644,
   144.0315,
   150.1489,
   150.9119,
   147.628,
   146.4684,
   148.8587,
   149.0949,
   149.2464,
   142.4183,
   146.5156,
   150.6964,
   148.1908,
   142.4294,
   144.3326,
   142.7481,
   150.9684,
   147.0666,
   150.2357,
   145.0849,
   142.7896,
   148.8409,
   144.9021,
   141.7325,
   146.692,
   150.6893,
   145.1584,
   147.9667,
   145.3104,
   142.0755,
   140.6771,
   149.8615,
   145.7431,
   147.854,
   148.3724,
   145.6502,
   148.8173,
   141.2744,
   144.02,
   140.6214,
   149.3586,
   148.4831,
   147.9976,
   145.7244,
   150.1342,
   148.6244,
   147.3813,
   143.3786,
   143.202,
   146.6969,
   146.6495,
   150.191,
   148.4509,
   145.7882,
   141.1188,
   145.0742,
   146.0718,
   141.9397,
   143.4637,
   142.2507,
   141.7323,
   147.1714,
   149.0341,
   144.3531,
   141.5946,
   146.5052,
   144.6745,
   148.5292,
   146.411,
   143.8782,
   149.4862,
   148.8318,
   143.2829,
   147.1995,
   149.4679,
   141.9569,
   145.0021,
   148.243,
   147.1957,
   144.1942,
   147.8093,
   148.7635,
   150.2573,
   140.8927,
   141.3293,
   143.583,
   140.5389,
   144.8418,
   146.5186,
   144.9644,
   150.6241,
   148.6514,
   143.1606,
   149.8104,
   144.5545,
   148.6431,
   144.8607,
   148.2647,
   148.3851,
   140.3401,
   149.0857,
   149.9127,
   143.0647,
   149.714,
   146.8306,
   144.2568,
   149.0265,
   145.2137,
   147.1781,
   148.1185,
   145.8737,
   150.4463,
   140.996,
   145.2405,
   145.9549,
   140.8895,
   142.3398,
   146.4766,
   145.7555,
   150.669,
   144.6033,
   141.2128,
   148.059,
   141.0468,
   143.8564,
   146.0229,
   149.7074,
   145.9267,
   149.4475,
   140.9217,
   143.2352,
   150.5862,
   145.925,
   149.5371,
   146.0581,
   149.1782,
   144.3393,
   147.3724,
   148.628,
   147.1733,
   148.2289,
   141.3017,
   149.4672,
   147.2684,
   144.9594,
   146.1551,
   144.7885,
   148.1007,
   141.1477,
   148.9573,
   146.8196,
   145.4265,
   143.9757,
   141.4643,
   148.522,
   141.2355,
   141.4972,
   147.3375,
   145.7585,
   145.6434,
   141.408,
   147.512,
   146.79,
   150.452,
   150.48,
   143.2247,
   149.3881,
   148.7208,
   150.5216,
   141.2559,
   141.5686,
   148.7859,
   145.6438,
   145.6502,
   143.4473,
   140.1879,
   148.4551,
   150.976,
   144.9386,
   149.2246,
   147.224,
   150.5254,
   146.1001,
   150.9854,
   141.938,
   142.0853,
   144.3611,
   145.5202,
   148.0744,
   148.5207,
   147.8656,
   149.285,
   150.0438,
   149.7956,
   145.7001,
   150.9735,
   145.133,
   147.922,
   146.2782,
   149.9596,
   141.9888,
   143.5713,
   148.9273,
   149.6864,
   147.8904,
   149.8942,
   146.9477,
   149.8496,
   147.7693,
   147.4382,
   144.67,
   144.9958,
   150.3508,
   140.9021,
   146.485,
   147.1117,
   144.8546,
   143.0227,
   150.6659,
   147.9687,
   150.0268,
   143.9745,
   141.4266,
   149.5859,
   145.3062,
   144.8942,
   145.7591,
   147.8046,
   148.4096,
   150.9304,
   142.3221,
   145.606,
   145.4318,
   147.7176,
   143.8143,
   143.0098,
   148.5158,
   143.2451,
   144.1652,
   145.9659,
   150.4069,
   141.5415,
   140.6462,
   148.0147,
   143.9103,
   150.8667,
   150.9268,
   144.8943,
   147.8639,
   139.6713,
   143.847,
   144.3897,
   146.2741,
   145.8489,
   149.4904,
   139.857,
   142.734,
   140.8961,
   145.1755,
   149.2882,
   150.4643,
   144.1066,
   142.0432,
   146.6623,
   147.0375,
   148.9986,
   142.6064,
   149.7966,
   149.22,
   140.0311,
   148.5578,
   147.9981,
   148.1406,
   143.45,
   144.1158,
   147.4624,
   145.3343,
   146.1693,
   143.5876,
   144.5546,
   146.7775,
   145.4556,
   140.2834,
   142.5574,
   146.7706,
   146.8648,
   150.404,
   140.4857,
   144.8408,
   144.3501,
   144.8564,
   140.3682,
   144.821,
   150.1264,
   148.545,
   146.5079,
   150.5189,
   148.5926,
   142.3811,
   150.4138,
   146.2517,
   147.0623,
   149.273,
   141.3739,
   146.3538,
   150.2676,
   150.2637,
   145.1578,
   142.3129,
   140.8019,
   150.5741,
   146.1517,
   146.1776,
   150.3727,
   142.1502,
   144.3967,
   144.0832,
   150.9092,
   147.2137,
   148.5588,
   146.7353,
   145.2885,
   150.1836,
   148.967,
   142.0264,
   141.4553,
   144.8182,
   144.2284,
   147.0241,
   144.1307,
   147.4184,
   139.6284,
   143.1996,
   148.94,
   149.9072,
   148.8972,
   144.9914,
   148.903,
   149.4362,
   144.3587,
   149.5112,
   141.8349,
   146.1232,
   140.918,
   147.7348,
   145.6079,
   149.7975,
   141.1549,
   147.1727,
   150.7948,
   143.2641,
   148.9243,
   144.4966,
   150.4997,
   140.1605,
   143.7426,
   149.5093,
   145.6037,
   148.9027,
   146.6964,
   146.4282,
   150.9486,
   144.4877,
   146.3992,
   149.1378,
   145.7806,
   145.0645,
   150.654,
   143.4901,
   148.9639,
   140.7589,
   149.1041,
   146.0468,
   145.6275,
   147.428,
   147.0548,
   147.9336,
   142.0725,
   145.1377,
   145.6565,
   143.6214,
   147.4149,
   145.6098,
   146.9126,
   142.3718,
   140.2299,
   148.555,
   148.4864,
   146.8526,
   142.6067,
   142.5887,
   150.5516,
   147.5657,
   139.7323,
   141.2983,
   144.5779,
   140.5483,
   142.5689,
   142.546,
   144.948,
   145.7377,
   147.1413,
   139.7979,
   148.1053,
   144.5006,
   142.7454,
   147.154,
   146.4948,
   147.9495,
   143.3229,
   147.3488,
   140.8504,
   139.9084,
   140.4951,
   147.6142,
   149.8617,
   145.4393,
   144.6639,
   147.6627,
   148.953,
   146.7898,
   148.0305,
   143.3265,
   148.2828,
   144.5729,
   148.4275,
   146.8521,
   150.742,
   143.1364,
   143.0464,
   149.7975,
   144.9341,
   144.1658,
   142.5336,
   142.7274,
   150.8072,
   145.5168,
   148.7143,
   148.5231,
   145.3196,
   149.4743,
   149.2561,
   150.5765,
   149.1231,
   142.1531,
   147.6786,
   141.3466,
   150.6197,
   146.9891,
   146.8311,
   144.435,
   145.6524,
   146.1412,
   143.1462,
   143.3669,
   146.6538,
   146.6627,
   145.405,
   146.628,
   147.7747,
   141.2598,
   148.7642,
   147.0285,
   144.9124,
   143.3837,
   149.0087,
   145.7282,
   144.7909,
   145.7213,
   144.3121,
   145.0523,
   148.0676,
   140.7216,
   141.3759,
   150.8139,
   144.4178,
   144.6256,
   146.1592,
   144.0199,
   148.6127,
   144.1234,
   150.8637,
   147.1132,
   149.4965,
   149.4546,
   149.9511,
   148.9605,
   150.5754,
   144.9541,
   144.1942,
   146.3026,
   145.333,
   145.3888,
   150.3206,
   142.0719,
   149.5577,
   145.0625,
   145.2537,
   149.1991,
   143.785,
   149.5235,
   149.9203,
   141.3726,
   146.5521,
   145.1829,
   144.4693,
   147.1774,
   144.0605,
   140.5263,
   148.4362,
   147.336,
   144.799,
   141.1799,
   149.4118,
   150.5113,
   149.7728,
   143.322,
   150.9532,
   145.075,
   149.0298,
   145.6513,
   147.6517,
   147.1468,
   145.7308,
   142.768,
   140.9022,
   144.0478,
   144.6353,
   150.204,
   150.073,
   145.8275,
   144.0498,
   146.5725,
   144.7675,
   142.4126,
   147.4804,
   144.1723,
   141.6656,
   142.465,
   146.537,
   142.8481,
   141.4388,
   140.6094,
   143.1876,
   147.7137,
   147.5746,
   143.6427,
   150.0078,
   146.8479,
   144.0338,
   144.8238,
   150.3193,
   143.8695,
   141.9436,
   147.5314,
   146.1177,
   144.1176,
   144.8585,
   140.8787,
   139.7163,
   147.532,
   146.4391,
   146.208,
   148.3808,
   148.9533,
   144.6641,
   150.5282,
   149.8495,
   141.984,
   146.7865,
   147.5882,
   148.4598,
   148.8078,
   149.5915,
   142.1432,
   146.2239,
   148.4313,
   146.0595,
   148.8318,
   142.9997,
   146.2192,
   142.4334,
   148.5202,
   148.1996,
   146.4647,
   142,
   150.6168,
   147.921,
   146.187,
   142.2886,
   150.9545,
   144.139,
   148.7013,
   145.2081,
   147.6906,
   148.2649,
   150.9268,
   149.6437,
   147.7855,
   144.8474,
   149.7931,
   149.1726,
   147.623,
   139.7433,
   146.5328,
   144.2255,
   144.9969,
   146.4494,
   146.4768,
   142.4413,
   150.8474,
   150.1615,
   144.749,
   150.7441,
   149.8244,
   145.0017,
   150.5079,
   145.9576,
   141.8476,
   142.441,
   150.9235,
   145.2042,
   150.883,
   144.5373,
   143.5225,
   140.3637,
   146.893,
   146.9205,
   142.525,
   150.7238,
   144.0723,
   145.1724,
   148.3899,
   145.3176,
   143.2842,
   146.7773,
   144.3174,
   146.1652,
   148.3155,
   145.2172,
   148.8766,
   149.8861,
   149.5019,
   146.0857,
   150.7598,
   145.2424,
   148.5004,
   149.1603,
   148.2489,
   147.0662,
   143.3787,
   145.6832,
   145.5274,
   141.6819,
   144.9616,
   143.4379,
   145.2631,
   150.2477,
   150.8672,
   146.3562,
   144.8214,
   143.7446,
   142.7009,
   146.6876,
   150.7341,
   144.1707,
   147.9843,
   148.5291,
   149.8023,
   149.4361,
   146.7834,
   147.4485,
   145.0965,
   144.4986,
   146.383,
   147.9419,
   144.8599,
   146.157,
   148.8662,
   140.4348,
   150.6053,
   150.4184,
   148.3895,
   144.5511,
   140.0747,
   143.8848,
   145.4855,
   144.5698,
   146.3958,
   146.809,
   144.3356,
   149.0946,
   147.9964,
   147.3888,
   147.8498,
   141.1976,
   147.8193,
   143.0511,
   142.0198,
   142.4035,
   146.6986,
   149.234,
   149.1503,
   142.9856,
   146.6616,
   150.5017,
   149.0345,
   150.7621,
   146.9487,
   150.9347,
   150.5742,
   145.8408,
   144.4361,
   145.8651,
   149.2617,
   146.2095,
   147.4338,
   145.202,
   142.6678,
   148.7251,
   145.7437,
   145.6887,
   145.1037,
   142.5101,
   148.7093,
   141.3575,
   142.3703,
   146.7077,
   150.1803,
   148.6907,
   150.5754,
   145.1623,
   147.2179,
   146.7272,
   150.8763,
   147.4938,
   145.0037,
   143.6269,
   141.8875,
   149.176,
   146.688,
   149.1741,
   143.0463,
   143.9843,
   148.8809,
   146.6687,
   147.871,
   141.2988,
   150.1941,
   146.099,
   143.7779,
   146.1466,
   140.817,
   143.2813,
   147.2218,
   147.4018,
   145.2171,
   142.2662,
   150.6092,
   147.5368,
   147.5873,
   147.4055,
   143.0254,
   150.3994,
   149.0749,
   141.4868,
   148.3557,
   150.6106,
   145.8341,
   148.3783,
   146.1614,
   146.96,
   144.2721,
   143.803,
   149.7156,
   147.7136,
   144.9106,
   145.7381,
   146.6132,
   150.1088,
   144.1844,
   143.9936,
   150.7912,
   147.4775,
   150.2938,
   147.8058,
   149.9356,
   149.2076,
   150.2729,
   140.7314,
   148.7984,
   150.0389,
   150.0199,
   148.5631,
   139.9321,
   148.8642,
   150.2687,
   141.7982,
   144.8364,
   145.3147,
   148.6475,
   149.9261,
   144.7253,
   143.4398,
   147.681,
   147.9104,
   141.7013,
   145.8575,
   143.8198,
   145.3194,
   144.5553,
   149.8495,
   144.1884,
   145.5059,
   150.254,
   150.7785,
   144.5458,
   147.8385,
   144.8728,
   144.7316,
   140.6091,
   149.9046,
   146.7537,
   147.402,
   141.7614,
   142.7107,
   148.7491,
   149.0663,
   146.25,
   143.6543,
   147.0363,
   146.3331,
   145.4462,
   146.9449,
   144.9016,
   149.3836,
   145.348,
   149.9888,
   141.118,
   148.8798,
   146.3721,
   147.2192,
   147.2917,
   141.1386,
   145.6726,
   146.3315,
   142.8343,
   146.5077,
   146.4333,
   147.4006,
   145.7139,
   143.2962,
   142.0751,
   146.6183,
   145.5413,
   143.638,
   144.0038,
   146.0695,
   143.9152,
   144.5163,
   149.4529,
   143.8639,
   148.5689,
   145.318,
   148.0039,
   148.567,
   149.7214,
   146.4078,
   140.3663,
   150.6392,
   150.1069,
   141.4734,
   145.5044,
   150.4462,
   149.7217,
   150.4188,
   147.9644,
   148.7602,
   145.3318,
   145.9186,
   141.9305,
   142.7194,
   146.459,
   146.9558,
   141.6566,
   147.6386,
   147.9768,
   148.3941,
   149.992,
   150.9786,
   143.2793,
   141.5573,
   143.7562,
   141.8444,
   149.2697,
   143.5462,
   149.8138,
   145.9626,
   147.2584,
   142.995,
   143.2146,
   148.272,
   141.2176,
   145.8015,
   144.5691,
   143.5503,
   146.58,
   150.783,
   146.5865,
   149.3841,
   146.5613,
   148.013,
   144.3062,
   148.0553,
   150.618,
   150.8742,
   150.1986,
   148.3616,
   148.8009,
   141.2141,
   143.9462,
   143.0225,
   143.7688,
   147.0019,
   147.683,
   141.8477,
   147.6698,
   141.3293,
   150.0257,
   146.9678,
   142.8577,
   150.8726,
   149.6039,
   144.0598,
   142.0904,
   140.8903,
   148.3793,
   150.8243,
   144.5033,
   144.5045,
   150.8287,
   146.0117,
   143.8507,
   148.1858,
   144.4073,
   141.7692,
   148.6805,
   148.1015,
   150.9614,
   142.3219,
   149.2244,
   148.4009,
   147.5838,
   145.7444,
   145.2496,
   145.407,
   145.6204,
   141.4174,
   149.8922,
   148.4866,
   145.4731,
   146.0404,
   143.661,
   147.4678,
   145.4403,
   149.0251,
   148.4278,
   140.9371,
   143.2209,
   146.4488,
   149.151,
   145.8502,
   149.2047,
   149.1062,
   141.8668,
   147.5852,
   145.3915,
   145.9662,
   146.4625,
   145.4526,
   150.5397,
   150.5025,
   143.0789,
   149.1926,
   149.3793,
   147.984,
   146.5612,
   150.0308,
   145.1736,
   150.2187,
   146.6902,
   142.8839,
   147.1978,
   145.9591,
   148.7443,
   149.9194,
   144.9408,
   149.5963,
   147.1882,
   143.9405,
   148.8132,
   141.3054,
   146.3268,
   147.6485,
   143.4311,
   150.1119,
   146.9347,
   149.7769,
   145.7716,
   150.7665,
   143.1454,
   149.6395,
   150.58,
   146.4229,
   142.6995,
   144.005,
   146.254,
   144.3339,
   150.813,
   142.3099,
   149.9444,
   143.6491,
   146.7924,
   145.3912,
   148.877,
   148.2774,
   147.1907,
   149.4984,
   148.0241,
   147.4466,
   144.2856,
   145.9468,
   145.2861,
   144.6656,
   146.4783,
   144.3894,
   149.0292,
   146.036,
   142.4551,
   142.7427,
   147.1114,
   145.4486,
   150.2277,
   147.9646,
   150.2462,
   141.8422,
   141.8,
   148.9872,
   143.249,
   149.4944,
   147.3906,
   150.8689,
   144.3872,
   147.9214,
   150.1253,
   148.4345,
   143.4409,
   146.8197,
   146.7939,
   148.9868,
   147.9463,
   146.5765,
   141.6634,
   147.1564,
   149.1364,
   145.6734,
   141.9506,
   141.029,
   146.9786,
   147.6683,
   147.7447,
   147.8384,
   150.9011,
   149.7777,
   145.4496,
   143.0681,
   144.8455,
   145.6971,
   147.1637,
   149.8032,
   145.0551,
   145.3745,
   150.4214,
   149.5501,
   144.2472,
   145.7092,
   149.7628,
   147.9293,
   146.4223,
   150.8556,
   144.114,
   150.6211,
   144.9527,
   141.5669,
   149.9683,
   142.9359,
   147.4597,
   145.1198,
   149.9189,
   144.9483,
   147.8644,
   150.7457,
   146.399,
   140.4428,
   143.7565,
   143.1524,
   140.0161,
   141.8706,
   149.7856,
   144.1665,
   150.7875,
   144.7887,
   149.3264,
   148.5599,
   144.3107,
   150.5765,
   145.9196,
   146.186,
   146.0731,
   142.1643,
   143.0587,
   149.0275,
   147.9715,
   149.1854,
   145.6877,
   144.7145,
   149.7119,
   145.3373,
   147.0189,
   149.8362,
   146.929,
   149.6392,
   142.5752,
   143.6897,
   142.578,
   146.6821,
   149.2413,
   144.3231,
   141.4085,
   149.0242,
   139.6731,
   147.3901,
   143.9989,
   147.843,
   143.8848,
   147.1654,
   150.2042,
   148.2214,
   142.4249,
   146.076,
   148.8302,
   149.1813,
   146.7413,
   149.9452,
   141.0101,
   150.4516,
   140.4563,
   142.1196,
   143.1772,
   149.1687,
   141.2093,
   142.3196,
   148.4593,
   142.5859,
   143.5673,
   149.9219,
   148.9306,
   144.0136,
   141.6248,
   146.8474,
   145.3167,
   147.7165,
   139.6799,
   149.879,
   144.2168,
   150.1323,
   149.9744,
   143.9946,
   142.6735,
   149.8888,
   143.1774,
   143.4883,
   145.8449,
   145.2445,
   149.4864,
   140.2384,
   140.0506,
   148.8152,
   141.6051,
   146.3472,
   148.8248,
   149.842,
   146.799,
   150.5946,
   141.0921,
   140.7782,
   145.145,
   143.2387,
   150.079,
   146.3408,
   142.2154,
   149.9515,
   150.9168,
   146.1745,
   142.9702,
   141.6298,
   144.8155,
   143.3088,
   144.5502,
   148.8678,
   141.5416,
   141.6477,
   145.0067,
   142.7681,
   149.5252,
   144.3637,
   145.8917,
   148.5904,
   145.0137,
   139.9909,
   145.4498,
   141.4327,
   149.5413,
   145.9014,
   145.2642,
   145.709,
   142.7603,
   150.5461,
   142.7192,
   146.0468,
   146.2394,
   145.9347,
   144.9587,
   146.7054,
   146.7179,
   150.751,
   148.602,
   140.0495,
   148.0684,
   146.9921,
   147.4994,
   141.3497,
   148.4442,
   144.0657,
   143.2679,
   150.239,
   147.0721,
   144.9068,
   143.7321,
   142.085,
   144.4067,
   144.6112,
   147.5245,
   144.8015,
   147.1492,
   145.2093,
   149.248,
   141.2278,
   150.6023,
   143.7817,
   148.9278,
   145.154,
   146.3064,
   150.0053,
   140.8922,
   146.0633,
   144.9356,
   147.2927,
   141.0343,
   146.672,
   145.0551,
   143.0198,
   140.2989,
   148.4155,
   147.2611,
   141.434,
   146.2609,
   140.8978,
   142.1594,
   141.7536,
   146.8154,
   150.6979,
   148.3429,
   150.6437,
   150.4099,
   144.5406,
   140.4837,
   145.5246,
   144.0273,
   147.1444,
   150.1602,
   140.6571,
   150.5202,
   144.5877,
   144.4332,
   150.3088,
   147.7938,
   140.9579,
   150.8818,
   141.1674,
   145.0664,
   147.3375,
   148.5972,
   148.914,
   149.7409,
   149.3328,
   145.2436,
   148.4421,
   147.5146,
   146.8645,
   148.0654,
   145.401,
   146.3513,
   149.2599,
   141.282,
   149.8749,
   148.1438,
   147.9092,
   140.9739,
   144.2562,
   150.9749,
   149.6258,
   142.7945,
   145.9633,
   148.5187,
   149.6685,
   140.9144,
   147.5328,
   150.1176,
   148.6338,
   148.3006,
   145.428,
   150.7343,
   144.7375,
   147.5478,
   144.2629,
   144.5273,
   145.7991,
   149.4281,
   143.803,
   148.3308,
   150.5038,
   150.1108,
   145.4471,
   144.4311,
   150.9446,
   146.4371,
   145.3303,
   140.4033,
   150.9651,
   150.2959,
   150.9348,
   141.0342,
   142.5024,
   149.1117,
   142.6132,
   148.2788,
   142.4243,
   149.4614,
   147.8552,
   146.1934,
   145.5512,
   146.8215,
   147.7548,
   146.4773,
   141.8867,
   149.73,
   144.167,
   144.3544,
   139.6138,
   144.0034,
   144.1532,
   140.3336,
   150.4807,
   149.3112,
   144.7829,
   149.6164,
   149.1056,
   145.4112,
   150.6285,
   149.264,
   149.8732,
   147.2014,
   144.4376,
   148.7306,
   147.2761,
   149.667,
   147.8215,
   143.3078,
   143.7721,
   148.7885,
   147.4911,
   142.9139};
   Double_t Graph0_fy1[4035] = {
   1937.421,
   2056.643,
   1807.138,
   1845.185,
   2033.279,
   1884.023,
   1891.05,
   1825.183,
   1832.634,
   1976.477,
   1879.236,
   1820.891,
   1846.895,
   2127.986,
   1983.582,
   1862.961,
   1832.59,
   1969.369,
   1912.444,
   2109.543,
   2051.988,
   2061.246,
   1904.561,
   2052.95,
   2020.04,
   1859.175,
   1837.357,
   1829.558,
   1901.039,
   1801.219,
   2058.137,
   1815.516,
   2109.319,
   1785.302,
   1903.437,
   1905.493,
   1974.467,
   1989.847,
   2030.365,
   1934.542,
   1980.094,
   1895.05,
   1783.836,
   2110.755,
   2053.238,
   1866.189,
   1853.695,
   1921.372,
   1866.958,
   2109.735,
   1956.51,
   1869.683,
   2010.95,
   1793.707,
   2106.679,
   1900.624,
   1966.874,
   1850.843,
   2139.801,
   1970.402,
   1820.587,
   1849.023,
   2052.789,
   1989.959,
   1788.456,
   2038.519,
   2047.045,
   2096.013,
   1848.366,
   1922.13,
   2017.883,
   2135.813,
   2140.324,
   2140.324,
   1925.86,
   1791.861,
   1885.847,
   1876.402,
   2090.651,
   1917.199,
   2126.484,
   1795.153,
   1915.343,
   1783.685,
   1786.088,
   1828.437,
   1789.762,
   2001.187,
   1784.653,
   1981.211,
   2007.258,
   1864.524,
   1958.604,
   2074.479,
   1935.221,
   1813.864,
   2079.006,
   1891.581,
   2135.544,
   1791.537,
   1836.314,
   2061.814,
   1790.783,
   1781.57,
   1964.935,
   1944.705,
   1905.038,
   1905.038,
   2038.23,
   2055.939,
   2076.273,
   1823.034,
   1844.045,
   1961.604,
   2094.968,
   2030.926,
   1963.861,
   1781.623,
   1858.844,
   2078.945,
   2091.444,
   1795.395,
   1978.098,
   1926.762,
   1926.762,
   1921.135,
   1878.632,
   1794.666,
   2014.799,
   1839.111,
   1785.24,
   1787.296,
   1931.779,
   2093.366,
   2080.845,
   1964.876,
   1856.124,
   1825.925,
   1942.091,
   1782.119,
   1811.045,
   2106.25,
   2079.76,
   1883.276,
   1865.722,
   1876.2,
   2074.431,
   1945.839,
   1780.608,
   2088.213,
   2102.034,
   1853.182,
   2068.788,
   1906.231,
   2127.394,
   1935.554,
   1806.948,
   1888.281,
   1956.823,
   1822.118,
   2139.25,
   1961.153,
   1852.759,
   1967.445,
   1864.759,
   1820.641,
   1866.05,
   1997.226,
   2096.291,
   1843.468,
   2009.159,
   1969.659,
   2030.401,
   1889.779,
   2004.416,
   1819.628,
   1842.906,
   1873.284,
   1804.144,
   2065.194,
   1865.375,
   2112.042,
   1988.577,
   1948.738,
   1993.953,
   1909.876,
   1799.568,
   2044.817,
   2030.382,
   1942.867,
   1999.634,
   1876.193,
   1928.358,
   1863.429,
   2028.345,
   1971.046,
   1807.345,
   1899.592,
   1902.397,
   1820.121,
   1801.068,
   1859.878,
   1863.841,
   2049.183,
   1802.486,
   1847.75,
   1898.646,
   2134.766,
   1840.647,
   1887.292,
   1897.399,
   1993.33,
   1947.548,
   1986.355,
   1910.357,
   1910.707,
   2000.907,
   2097.357,
   1838.579,
   2149.051,
   1844.585,
   1841.973,
   1919.215,
   1932.637,
   2067.157,
   2003.09,
   1980.767,
   1941.126,
   1782.287,
   2054.409,
   1966.576,
   1889.362,
   1799.904,
   1828.076,
   1788.657,
   2095.596,
   1976.956,
   1812.17,
   1861.086,
   1912.451,
   1825.837,
   1914.563,
   1812.794,
   1933.778,
   1819.49,
   1873.597,
   2058.437,
   2063.502,
   1868.878,
   1838.927,
   1819.657,
   1848.47,
   1956.725,
   2007.087,
   2015.779,
   1835.434,
   2084.275,
   1859.77,
   1878.334,
   1837.834,
   1884.768,
   1958.935,
   1994.922,
   2069.732,
   1863.385,
   1943.557,
   1887.254,
   1853.686,
   1837.927,
   1798.194,
   2057.276,
   1781.884,
   2066.148,
   2142.152,
   1872.603,
   1914.603,
   1783.707,
   1863.098,
   1894.506,
   1809.624,
   2037.922,
   1993.286,
   1969.123,
   1856.409,
   2020.34,
   1898.55,
   2007.532,
   1895.612,
   2043.249,
   1822.559,
   1822.476,
   2072.904,
   1820.784,
   1906.587,
   2027.397,
   2108.292,
   1869.33,
   1786.643,
   1856.526,
   1793.248,
   1970.772,
   2044.51,
   2095.555,
   1811.18,
   2002.519,
   1898.489,
   2108.727,
   1815.058,
   1846.202,
   1799.866,
   1861.187,
   1952.299,
   1850.515,
   2072.752,
   1895.145,
   1892.859,
   2114.636,
   1946.239,
   2085.4,
   2118.46,
   1836.031,
   2006.088,
   2064.734,
   1794.382,
   1907.456,
   1923.3,
   2107.486,
   1872.244,
   1812.831,
   1797.663,
   1807.777,
   1882.659,
   2012.671,
   1891.983,
   1937.165,
   1958.601,
   1882.335,
   1978.525,
   1844.157,
   1785.438,
   2148.972,
   2081.748,
   2086.263,
   2119.849,
   1872.181,
   1904.972,
   2120.91,
   2021.013,
   1843.818,
   1999.137,
   2090.408,
   1895.019,
   1969.102,
   2010.289,
   2025.321,
   1950.654,
   1819.839,
   1849.793,
   1851.345,
   1809.932,
   1814.732,
   2112.611,
   2134.156,
   1938.03,
   1994.519,
   2013.346,
   1874.598,
   2012.782,
   1934.59,
   1952.835,
   2118.286,
   2114.556,
   1827.23,
   2056.885,
   2106.995,
   1802.803,
   1944.487,
   1897.305,
   1831.955,
   1883.399,
   1881.638,
   1842.53,
   1856.089,
   1870.011,
   1851.486,
   1872.148,
   1984.862,
   2038.747,
   2038.747,
   1915.691,
   2062.123,
   1792.017,
   2027.021,
   1796.889,
   1796.889,
   1820.647,
   2030.987,
   1898.792,
   2050.524,
   1936.985,
   2032.556,
   2030.91,
   1987.201,
   1800.433,
   1879.82,
   1863.105,
   1808.9,
   2014.099,
   1820.443,
   1881.849,
   1991.966,
   2037.408,
   1875.271,
   1815.614,
   1996.836,
   2144.618,
   1803.699,
   2009.294,
   1876.353,
   1824.094,
   1924.263,
   2064.596,
   2060.862,
   1785.519,
   1871.169,
   1877.55,
   1835.764,
   1940.444,
   1784.819,
   2112.925,
   2141.661,
   2021.708,
   1876.376,
   1930.695,
   2113.169,
   1870.334,
   1804.369,
   2037.754,
   1998.375,
   2145.619,
   1782.08,
   2004.924,
   1956.023,
   2014.551,
   1912.593,
   1829.897,
   1851.249,
   1970.778,
   1855.817,
   1944.743,
   1866.765,
   2055.257,
   1840.091,
   1898.438,
   1908.068,
   1807.449,
   1822.022,
   1829.848,
   2026.341,
   2037.039,
   1984.523,
   2039.887,
   1992.97,
   1971.833,
   1982.896,
   1958.802,
   1853.714,
   1914.694,
   1854.112,
   1904.712,
   1923.461,
   1991.561,
   2026.051,
   1861.436,
   1932.867,
   2034.903,
   1976.202,
   2043.425,
   1974.565,
   2085.227,
   2108.874,
   2136.992,
   1939.643,
   2007.362,
   1830.315,
   2058.302,
   1874.534,
   1795.517,
   1816.253,
   2030.12,
   2144.802,
   2133.134,
   2105.728,
   2105.728,
   2070.665,
   2137.801,
   1930.682,
   1786.172,
   1852.178,
   2038.516,
   1806.329,
   2011.278,
   1921.732,
   1809.59,
   1882.174,
   1960.897,
   2037.915,
   1917.163,
   1872.404,
   2011.105,
   2107.026,
   1791.644,
   2138.639,
   2061.086,
   2057.669,
   1868.109,
   1880.724,
   1864.211,
   2129.74,
   1797.401,
   1867.767,
   1991.306,
   1903.583,
   2012.474,
   2070.093,
   2013.463,
   2069.47,
   1886.283,
   2103.474,
   2087.586,
   1971.646,
   2030.676,
   1944.623,
   1885.805,
   1975.42,
   1847.664,
   1787.183,
   1814.39,
   1858.638,
   1880.57,
   2122.439,
   1922.443,
   1791.266,
   2069.692,
   1818.648,
   2102.006,
   2002.382,
   1834.092,
   1858.288,
   1822.374,
   1827.221,
   1860.441,
   1980.183,
   1802.576,
   1810.018,
   2084.327,
   1797.905,
   1852.06,
   2097.647,
   2004.994,
   1851.509,
   2035.623,
   2035.623,
   1911.148,
   1915.838,
   2129.961,
   1794.214,
   2115.809,
   1948.033,
   1871.583,
   2107.384,
   2004.39,
   2146.198,
   1934.733,
   2115.645,
   1863.505,
   2036.884,
   1972.047,
   1862.23,
   2000.839,
   1821.191,
   1781.917,
   2148.516,
   1788.37,
   1923.709,
   1780.834,
   2113.157,
   1781.485,
   1940.786,
   1901.777,
   2038.544,
   2099.589,
   1849.809,
   1795.253,
   1989.607,
   1987.158,
   1904.972,
   1816.774,
   1949.429,
   1917.992,
   1830.854,
   1867.273,
   2082.584,
   1988.67,
   1995.882,
   2119.354,
   1999.791,
   1899.008,
   2017.85,
   1826.41,
   1782.637,
   1863.343,
   1850.841,
   1878.398,
   1902.713,
   2099.289,
   1993.122,
   1807.602,
   2134.994,
   1812.972,
   1841.424,
   1960.2,
   1790.723,
   1996.557,
   1803.013,
   1800.278,
   1924.854,
   2057.109,
   1848.626,
   1894.156,
   2067.66,
   2099.426,
   1957.553,
   1810.831,
   1915.461,
   2008.347,
   1837.882,
   2044.629,
   2019.88,
   1986.536,
   1937.469,
   1998.466,
   1815.955,
   2119.73,
   1951.064,
   1986.827,
   1930.803,
   1976.9,
   2112.049,
   2005.179,
   2002.708,
   2003.272,
   2043.291,
   1817.017,
   2003.656,
   1922.162,
   1868.734,
   2003.118,
   1918.298,
   1960.872,
   1799.946,
   1997.708,
   1800.637,
   1836.338,
   1793.543,
   1820.007,
   1879.701,
   1840.711,
   1880.415,
   1834.303,
   2043.218,
   1831.393,
   1963.08,
   2109.709,
   1912.96,
   1848.514,
   2010.9,
   1835.196,
   1808.812,
   2112.962,
   1888.306,
   1793.949,
   1791.933,
   1914.739,
   1886.804,
   1844.366,
   2066.704,
   2029.536,
   1926.303,
   2035.701,
   1883.445,
   1893.778,
   1888.008,
   1854.709,
   2019.335,
   1965.469,
   1831.686,
   1895.959,
   1922.943,
   2036.839,
   2036.839,
   2036.839,
   1955.598,
   1877.531,
   2072.463,
   1870.409,
   1933.096,
   1856.195,
   2037.781,
   1792.383,
   1840.341,
   1799.438,
   1882.775,
   1856.732,
   1809.957,
   1795.545,
   1993.235,
   1833.179,
   1879.202,
   1802.447,
   1826.673,
   2053.155,
   1971.427,
   1881.161,
   2044.959,
   1790.048,
   2120.735,
   2014.378,
   1892.264,
   1947.512,
   1996.168,
   1972.565,
   2137.182,
   1928.835,
   1889.125,
   1923.297,
   1785.77,
   1797.469,
   1896.835,
   1920.603,
   1955.049,
   1997.638,
   1804.079,
   2038.467,
   2145.812,
   2076.373,
   1807.023,
   1817.484,
   1815.47,
   1783.978,
   2106.252,
   1998.216,
   1818.817,
   2146.223,
   1980.286,
   1888.537,
   1872.891,
   1893.87,
   2076.327,
   1827.069,
   1961.523,
   1878.64,
   1947.209,
   2070.995,
   1896.294,
   2114.179,
   1987.214,
   1792.655,
   2105.71,
   1832.322,
   1889.234,
   2085.359,
   1997.683,
   2025.287,
   2092.201,
   1803.818,
   1791.221,
   1910.822,
   1990.785,
   1940.291,
   1810.011,
   1874.81,
   1874.81,
   1947.592,
   1785.204,
   1880.66,
   1833.553,
   2145.664,
   2005.58,
   1986.519,
   2061.743,
   1843.635,
   2045.8,
   2008.743,
   1945.784,
   1785.13,
   2094.027,
   1859.17,
   1781.01,
   1827.444,
   1826.313,
   2086.948,
   1801.831,
   1916.839,
   1843.63,
   2010.394,
   2053.076,
   1782.359,
   2111.978,
   1889.696,
   1871.345,
   1892.82,
   1914.678,
   1945.683,
   1848.124,
   1919.159,
   2052.221,
   2119.166,
   1826.38,
   1839.706,
   2010.514,
   1994.234,
   1910.829,
   1883.863,
   1855.716,
   2046.871,
   1791.585,
   2019.789,
   1970.048,
   1835.496,
   1955.904,
   1802.045,
   2088.109,
   2099.901,
   1957.236,
   1993.86,
   1963.62,
   1806.776,
   1967.682,
   2088.664,
   2032.071,
   1952.254,
   1834.575,
   2020.394,
   2129.546,
   1837.351,
   1917.144,
   1891.552,
   2128.656,
   1863.895,
   1888.757,
   1810.594,
   1885.186,
   1896.312,
   2122.002,
   2031.747,
   1790.702,
   2146.604,
   1974.103,
   1965.757,
   1829.613,
   1875.994,
   2117.685,
   2027.734,
   2077.806,
   1812.541,
   2120.953,
   1900.951,
   2006.032,
   1918.163,
   2054.171,
   1886.975,
   2070.168,
   1944.59,
   2076.885,
   1803.756,
   2120.399,
   1857.365,
   2056.95,
   2021.554,
   1847.333,
   1989.038,
   2130.495,
   2013.789,
   2052.199,
   1864.416,
   1949.934,
   1809.411,
   1995.716,
   1789.999,
   2121.561,
   1889.449,
   1976.912,
   1856.977,
   2010.375,
   2076.961,
   1798.316,
   2039.655,
   1785.363,
   1830.434,
   2139.118,
   1916.616,
   1952.14,
   2138.092,
   2114.571,
   2107.344,
   2072.965,
   2018.894,
   1879.86,
   1853.716,
   1849.772,
   1821.949,
   1863.723,
   1781.812,
   1884.258,
   1840.417,
   2126.984,
   1839.434,
   2056.576,
   1793.953,
   2011.161,
   1782.596,
   1927.529,
   1998.155,
   1996.842,
   1798.642,
   2126.621,
   1907.062,
   2032.95,
   1986.174,
   1921.312,
   2022.624,
   2054.809,
   1807.174,
   1823.256,
   1903.477,
   2100.706,
   1790.142,
   1952.318,
   1873.704,
   2068.538,
   2143.449,
   1898.301,
   1841.083,
   2073.986,
   1994.528,
   2115.026,
   1881.905,
   1783.974,
   1781.956,
   1924.144,
   1940.096,
   1870.876,
   1956.506,
   2099.236,
   1880.589,
   1780.437,
   2118.692,
   1979.223,
   2145.666,
   1787.251,
   2074.247,
   1799.314,
   2142.556,
   1872.419,
   2110.766,
   1959.87,
   1911.132,
   2064.406,
   1993.583,
   1967.313,
   1965.846,
   2136.838,
   1966.389,
   1825.169,
   2063.687,
   2084.322,
   1999.579,
   1845.982,
   1895.422,
   1997.085,
   1997.085,
   1887.513,
   2136.887,
   1807.892,
   1915.508,
   2109.881,
   1812.272,
   1790.352,
   1867.351,
   1854.6,
   1873.885,
   2062.41,
   1999.046,
   1863.14,
   1788.242,
   1804.359,
   1971.874,
   1818.299,
   2088.963,
   2047,
   1976.442,
   2072.961,
   1919.864,
   2009.732,
   1932.366,
   1846.639,
   1879.626,
   1878.35,
   1914.449,
   2012.471,
   1973.273,
   2019.929,
   1996.271,
   1797.924,
   1893.914,
   1781.245,
   1907.124,
   1978.837,
   1911.39,
   1887.997,
   1839.021,
   1836.493,
   2026.071,
   1986.05,
   1820.102,
   1854.792,
   1998.546,
   2030.583,
   1788.044,
   1950.075,
   1819.201,
   1878.796,
   2040.339,
   2123.541,
   2123.541,
   1845.182,
   2031.303,
   1976.092,
   1851.979,
   1902.753,
   2065.02,
   2051.56,
   1897.075,
   1869.617,
   1925.561,
   1959.297,
   1868.222,
   1967.77,
   1784.109,
   1850.677,
   1843.254,
   1948.403,
   2138.179,
   1937.699,
   1872.814,
   1996.961,
   1938.017,
   2044.922,
   2044.922,
   1781.054,
   1821.328,
   1849.158,
   1782.009,
   1943.1,
   2081.582,
   1885.16,
   1784.375,
   2007.612,
   1891.051,
   1849.964,
   1823.438,
   1805.879,
   1809.529,
   2042.221,
   1836.666,
   2038.063,
   2131.937,
   1806.211,
   2116.791,
   1816.631,
   2055.453,
   2115.738,
   1780.531,
   2005.663,
   1999.989,
   1810.033,
   1943.815,
   1856.459,
   1875.417,
   2022.261,
   1957.419,
   1908.149,
   1812.763,
   1909.261,
   1894.101,
   1863.422,
   1896.579,
   2054.651,
   1931.759,
   1876.303,
   1803.405,
   2089.303,
   1935.623,
   1935.623,
   2029.568,
   2019.075,
   1925.072,
   1909.431,
   1794.358,
   1835.775,
   2122.185,
   2132.593,
   1982.796,
   2049.019,
   2031.538,
   2038.395,
   1971.994,
   1925.032,
   1858.896,
   1918.772,
   1920.817,
   1796.876,
   1885.152,
   2083.604,
   2041.769,
   1815.366,
   2105.375,
   1865.973,
   1996.267,
   1897.97,
   1897.97,
   2049.545,
   1789.343,
   2087.492,
   1815.198,
   1837.366,
   1988.909,
   2031.276,
   1827.071,
   2005.431,
   1921.9,
   1810.454,
   1909.616,
   1809.292,
   1977.008,
   1937.62,
   1848.67,
   1846.653,
   2001.896,
   1864.107,
   1809.804,
   2026.996,
   1814.297,
   1956.689,
   1866.728,
   1871.673,
   2067.811,
   2114.96,
   2095.538,
   1801.089,
   2054.488,
   1884.153,
   1872.767,
   2002.654,
   2072.565,
   1989.853,
   1922.507,
   1794.582,
   1843.49,
   1839.649,
   2146.096,
   1809.914,
   2129.553,
   1852.894,
   2012.994,
   1846.918,
   1835.239,
   1964.232,
   2037.102,
   1956.789,
   2127.614,
   1842.745,
   1828.493,
   2079.249,
   1982.369,
   1848.158,
   1814.68,
   2149.913,
   1873.574,
   1868.076,
   1945.303,
   1850.649,
   2092.761,
   2063.494,
   2003.84,
   1968.285,
   1808.799,
   1949.683,
   2107.345,
   2135.068,
   1796.502,
   1959.967,
   1927.84,
   1923.367,
   1940.508,
   1828.306,
   1785.736,
   1783.886,
   2054.946,
   1789.796,
   1963.93,
   1929.38,
   2142.085,
   1887.466,
   1972.139,
   2019.186,
   1894.006,
   1855.124,
   1946.239,
   1850.619,
   1967.472,
   1882.781,
   1833.208,
   1993.459,
   2146.602,
   1837.378,
   1811.08,
   1865.109,
   1968.942,
   1791.894,
   1884.277,
   1832.302,
   2060.832,
   1785.208,
   2128.927,
   1817.777,
   2126.711,
   1801.814,
   2120.534,
   2064.525,
   1828.781,
   1909.402,
   2091.039,
   2070.691,
   1906.597,
   1846.129,
   1818.438,
   1922.447,
   1938.183,
   1812.421,
   2063.981,
   1829.236,
   1954.434,
   2001.55,
   1913.958,
   2093.392,
   1811.311,
   2010.684,
   1811.561,
   2113.143,
   1829.674,
   1809.129,
   1960.678,
   1866.333,
   2147.352,
   1842.655,
   2112.04,
   1944.989,
   1887.134,
   2007.564,
   1826.186,
   1781.592,
   1823.909,
   1791.348,
   1828.051,
   1932.845,
   2143.722,
   1818.162,
   1818.162,
   1910.437,
   1804.75,
   1817.193,
   1906.972,
   1840.352,
   1988.589,
   2145.471,
   2064.377,
   2000.468,
   2033.084,
   1887.693,
   1786.134,
   1879.543,
   1794.099,
   1875.545,
   1915.238,
   2091.09,
   1823.143,
   1933.501,
   2145.612,
   1943.044,
   2057.934,
   1788.261,
   2014.347,
   1802.075,
   1974.582,
   2034.006,
   2137.032,
   1993.358,
   1790.401,
   1904.428,
   2050.348,
   2080.484,
   1899.247,
   1868.43,
   1937.632,
   1816.586,
   2147.424,
   2135.127,
   1828.131,
   2038.589,
   2106.552,
   1958.392,
   1918.134,
   1787.651,
   1927.37,
   1785.488,
   1832.068,
   1945.636,
   1846.179,
   2129.025,
   2116.485,
   2018.966,
   2009.954,
   2033.191,
   1836.912,
   1879.062,
   2046.402,
   2122.72,
   1783.237,
   2068.643,
   1951.753,
   1830.432,
   1870.621,
   1935.483,
   1928.893,
   1967.309,
   1990.833,
   2089.224,
   1791.396,
   1876.097,
   2006.467,
   1818.362,
   1859.287,
   2039.991,
   2058.082,
   1931.347,
   1866.351,
   1780.107,
   1816.094,
   1825.789,
   1829.537,
   1864.07,
   1817.523,
   2011.25,
   1903.857,
   1989.558,
   1895.211,
   2012.13,
   1785.683,
   1811.307,
   2034.754,
   1865.126,
   1854.139,
   1995.793,
   1821.87,
   1923.501,
   1927.5,
   1933.946,
   1849.893,
   1905.463,
   2080.872,
   1803.352,
   1845.59,
   1833.863,
   1780.044,
   2098.971,
   2079.8,
   1822.83,
   1812.057,
   1820.735,
   1855.731,
   2069.258,
   1931.933,
   1784.041,
   1991.879,
   1965.556,
   2021.835,
   2132.24,
   2016.954,
   1799.295,
   1938.748,
   1908.607,
   2108.331,
   2083.902,
   1838.691,
   1921.547,
   2010.228,
   2085.586,
   1948.766,
   1796.141,
   1805.875,
   1966.018,
   1999.398,
   1799.544,
   2010.86,
   1785.16,
   1783.822,
   1936.967,
   1817.443,
   1800.386,
   1989.746,
   1897.634,
   2016.837,
   1989.708,
   1792.693,
   1960.188,
   1901.236,
   1946.126,
   1908.207,
   1860.576,
   2067.107,
   1977.374,
   1969.184,
   1968.178,
   2135.391,
   1846.994,
   2017.068,
   1829.719,
   1806.262,
   1906.78,
   2008.754,
   2051.883,
   2101.281,
   2124.203,
   1951.15,
   1856.094,
   1812.127,
   1851.22,
   1850.559,
   1937.429,
   2133.579,
   2039.026,
   1901.097,
   1929.614,
   1839.382,
   2133.369,
   1850.536,
   1791.623,
   1920.466,
   1817.183,
   2132.042,
   1814.978,
   2076.018,
   1991.642,
   1789.16,
   2141.601,
   2008.583,
   1862.683,
   2039.395,
   1883.085,
   2117.923,
   1852.875,
   2051.88,
   2009.875,
   1785.63,
   1988.131,
   1903.147,
   1808.746,
   1939.972,
   1794.238,
   1792.973,
   1842.051,
   1877.657,
   1878.175,
   1892.225,
   1902.113,
   1902.113,
   2058.823,
   2111.13,
   2107.133,
   1865.222,
   1941.077,
   2079.698,
   1912.072,
   2088.437,
   1782.468,
   1836.507,
   2104.093,
   1799.302,
   1823.939,
   2067.072,
   1898.856,
   2023.616,
   1893.68,
   1906.677,
   2022.582,
   1950.886,
   1871.862,
   2127.931,
   1957.863,
   1914.876,
   1965.775,
   2045.439,
   1991.131,
   1980.96,
   2045.46,
   1805.123,
   1886.114,
   1878.099,
   1801.67,
   2031.213,
   1829.474,
   1785.699,
   1785.593,
   1901.404,
   1838.375,
   1798.95,
   1782.605,
   1795.654,
   2138.809,
   1927.253,
   1783.868,
   1962.763,
   1950.206,
   2007.787,
   2032.254,
   1997.307,
   2084.461,
   1994.858,
   1797.518,
   2013.057,
   2113.794,
   1801.372,
   1979.711,
   1818.584,
   1833.361,
   2133.853,
   1837.874,
   1950.352,
   1798.298,
   2139.684,
   1794.779,
   1873.678,
   2143.241,
   1816.943,
   1905.282,
   1918.317,
   1812.297,
   2014.652,
   2068.898,
   1938.205,
   1830.192,
   1910.037,
   1900.243,
   1929.288,
   1843.461,
   1816.713,
   2061.202,
   2140.177,
   1959.265,
   1853.276,
   2117.265,
   2087.842,
   1861.213,
   1935.007,
   1955.325,
   1921.431,
   1780.202,
   1880.523,
   2056.962,
   2134.12,
   1929.002,
   2003.538,
   1870.611,
   1975.508,
   2056.618,
   2056.618,
   2060.398,
   1786.159,
   1782.142,
   1893.935,
   1878.792,
   2032.818,
   1814.136,
   2057.466,
   2012.171,
   2031.53,
   1979.79,
   1905.517,
   2088.562,
   2095.529,
   1859.707,
   2115.293,
   2105.517,
   1855.869,
   1951.891,
   1892.964,
   1973.96,
   1834.301,
   2086.04,
   1884.015,
   1884.015,
   1849.315,
   2069.834,
   1840.534,
   2044.71,
   2044.71,
   1918.491,
   1937.043,
   1817.072,
   1789.025,
   2102.76,
   1841.118,
   2015.198,
   1861.914,
   2055.992,
   1818.826,
   1869.748,
   1791.769,
   2050.782,
   2035.014,
   1956.496,
   1941.99,
   1845.225,
   1998.747,
   2038.061,
   1852.133,
   1870.238,
   2079.331,
   2100.83,
   1861.202,
   1951.27,
   1951.27,
   1911.35,
   2143.559,
   1963.478,
   1968.18,
   1828.847,
   2069.459,
   1993.735,
   1953.779,
   1785.093,
   1800.693,
   2110.384,
   2075.63,
   1863.151,
   1796.377,
   1982.115,
   1893.624,
   2039.099,
   1907.046,
   2093.937,
   2073.645,
   1905.329,
   1820.156,
   1953.323,
   1914.859,
   1827.418,
   2050.31,
   1858.821,
   2034.74,
   1888.455,
   1822.158,
   1869.943,
   1839.263,
   1885.612,
   2134.172,
   1844.121,
   2039.886,
   1814.527,
   1943.651,
   1843.599,
   1983.734,
   1870.888,
   1803.785,
   1861.409,
   1788.822,
   2034.142,
   1860.605,
   1961.227,
   2094.896,
   2085.943,
   1859.301,
   1908.259,
   1857.877,
   1925.855,
   1853.992,
   1969.923,
   1863.28,
   1807.016,
   1821.764,
   1868.778,
   1955.308,
   1848.475,
   1892.657,
   1838.932,
   1806.239,
   1784.542,
   1920.121,
   1978.876,
   1978.876,
   2027.016,
   1807.568,
   1853.587,
   1802.727,
   1951.883,
   1855.493,
   2005.161,
   2111.079,
   2133.309,
   1910.969,
   1859.575,
   1964.114,
   2118.129,
   1819.118,
   1917.816,
   1781.636,
   2135.563,
   1812.94,
   1866.195,
   1844.77,
   2128.657,
   2149.916,
   1972.554,
   1892.325,
   2140.701,
   1969.697,
   2062.431,
   1964.15,
   2104.585,
   2109.318,
   2062.118,
   1866.641,
   2032.834,
   1798.211,
   1828.916,
   2050.939,
   2034.088,
   1974.42,
   2122.521,
   2140.116,
   1883.434,
   1792.728,
   2050.65,
   2000.927,
   1874.838,
   1896.254,
   1928.165,
   2076.101,
   1787.146,
   1897.3,
   2068.209,
   1808.373,
   2057.302,
   2056.048,
   2130.507,
   1856.523,
   1792.927,
   1836.445,
   1857.159,
   2027.795,
   1922.557,
   1856.925,
   1950.981,
   1973.643,
   2013.108,
   1948.868,
   2133.225,
   1939.833,
   2078.117,
   1870.05,
   1986.308,
   1828.585,
   2143.652,
   2014.33,
   1903.17,
   2024.074,
   2018.443,
   1940.682,
   2015.939,
   2048.788,
   1895.904,
   2008.207,
   1793.162,
   2079.17,
   1791.559,
   2007.741,
   2096.626,
   1923.464,
   1829.866,
   1882.701,
   2109.466,
   1922.692,
   1998.543,
   1876.555,
   2117.336,
   1956.368,
   1937.978,
   1825.008,
   1788.112,
   2093.749,
   1803.104,
   2008.459,
   2120.535,
   1886.336,
   1984.239,
   1874.989,
   1820.745,
   1943.132,
   2001.494,
   2078.824,
   1814.795,
   1854.132,
   1919.009,
   1861.708,
   1930.977,
   1806.874,
   2039.931,
   2032.966,
   2115.774,
   1794.574,
   1995.03,
   2006.17,
   1883.078,
   2056.635,
   2047.463,
   1821.029,
   1966.829,
   2076.448,
   1998.004,
   1954.831,
   2075.668,
   2071.992,
   1839.138,
   2146.637,
   1818.596,
   2045.027,
   2057.694,
   1804.445,
   2118.572,
   1791.223,
   1825.419,
   2054.571,
   1821.865,
   1821.865,
   2016.963,
   1972.189,
   2069.129,
   1784.594,
   1785.527,
   1953.379,
   2023.479,
   1835.723,
   2034.913,
   1836.201,
   1912.584,
   2111.16,
   1902.997,
   1913.083,
   2007.466,
   1780.904,
   1856.793,
   1926.721,
   1796.031,
   1786.084,
   1852.746,
   2075.575,
   1920.086,
   2118.922,
   1790.043,
   2113.313,
   1905.451,
   1780.069,
   2013.532,
   1855.604,
   2038.758,
   1840.461,
   1809.372,
   2122.491,
   2124.722,
   1801.343,
   1875.095,
   1881.617,
   1806.865,
   2071.902,
   1871.839,
   2084.142,
   2038.075,
   2121.548,
   1800.706,
   1820.645,
   1967.558,
   1917.316,
   1781.656,
   1801.853,
   2044.56,
   1928.048,
   1979.201,
   1838.205,
   1850.455,
   1802.41,
   2009.662,
   2070.483,
   2096.998,
   1850.573,
   2007.998,
   1919.706,
   2017.153,
   1898.716,
   1836.014,
   1835.27,
   2128.271,
   2018.62,
   1881.888,
   2119.098,
   1968.812,
   2097.053,
   2096.063,
   1999.179,
   1808.665,
   1843.182,
   2144.893,
   2048.856,
   2043.045,
   1788.88,
   1787.092,
   1785.033,
   1931.924,
   1842.993,
   1940.289,
   1886.022,
   1810.071,
   1835.143,
   2132.291,
   2036.205,
   1824.103,
   1978.741,
   2084.494,
   1964.797,
   1907.219,
   1976.943,
   1984.82,
   2002.263,
   1938.364,
   2137.246,
   2009.58,
   1800.101,
   2144.695,
   2116.325,
   2034.637,
   1910.612,
   1942.998,
   1793.749,
   1851.547,
   1940.326,
   1814.225,
   1957.869,
   1983.527,
   1920.364,
   1960.946,
   1782.423,
   1951.633,
   1924.249,
   1881.53,
   1907.782,
   1829.463,
   1890.62,
   1919.68,
   2083.332,
   2092.518,
   2030.792,
   1952.419,
   1856.971,
   1967.15,
   1977.536,
   1975.173,
   1850.359,
   1942.185,
   1814.906,
   1892.923,
   1788.221,
   1872.862,
   2114.962,
   1785.307,
   1840.575,
   1972.592,
   2037.223,
   2116.539,
   2051.774,
   1794.146,
   1787.194,
   2012.161,
   1892.49,
   2101.172,
   1905.374,
   2049.105,
   2053.508,
   1855.741,
   1996.101,
   1866.126,
   2044.369,
   1926.129,
   1964.554,
   2060.736,
   2112.567,
   1836.376,
   2068.895,
   2079.347,
   2089.194,
   1860.513,
   2105.507,
   2028.277,
   1805.478,
   2048.891,
   2148.914,
   2027.04,
   1830.568,
   1796.352,
   2128.14,
   1913.04,
   1858.205,
   1935.272,
   2071.659,
   1884.716,
   1804.05,
   1820.782,
   1858.749,
   1828.934,
   1868.349,
   1993.08,
   1921.7,
   1893.767,
   1868.42,
   1896.591,
   1868.823,
   1807.511,
   1914.066,
   1856.948,
   2005.011,
   1835.632,
   2010.324,
   1855.561,
   1823.86,
   1825.856,
   1811.33,
   1826.266,
   1963.363,
   1913.238,
   2105.603,
   2031.868,
   1781.803,
   2106.942,
   1902.716,
   2053.536,
   1795.409,
   2016.827,
   1995.26,
   1842.251,
   2137.961,
   1822.737,
   1867.092,
   1869.111,
   2118.593,
   1885.054,
   1962.227,
   1917.537,
   1943.092,
   1784.374,
   1967.544,
   1808.804,
   1883.655,
   1781.796,
   2018.906,
   1857.05,
   2016.366,
   2074.418,
   1837.081,
   1787.65,
   1789.411,
   1924.477,
   1906.178,
   1859.452,
   2083.764,
   1804.522,
   1908.835,
   1843.197,
   1866.419,
   2076.151,
   2089.272,
   1945.693,
   2088.776,
   1972.01,
   2001.392,
   1864.473,
   2092.496,
   1796.787,
   2107.652,
   1845.037,
   2017.018,
   1910.841,
   1948.234,
   1974.749,
   1787.29,
   2057.071,
   1988.703,
   1798.037,
   1836.088,
   2033.318,
   2049.029,
   1997.632,
   1882.822,
   2074.879,
   1875,
   1905.601,
   2124.811,
   2011.333,
   1975.297,
   2051.492,
   1843.591,
   1853.504,
   2118.994,
   1849.846,
   2031.28,
   2049.691,
   2007.751,
   2078.863,
   1984.853,
   1839.988,
   1906.868,
   2025.78,
   2143.141,
   1950.15,
   2007.46,
   2001.852,
   1838.719,
   2142.768,
   2075.041,
   1823.337,
   1939.708,
   2096.121,
   1967.584,
   2101.636,
   2020.442,
   2045.892,
   2063.977,
   1928.857,
   1883.217,
   1783.161,
   2007.353,
   1855.71,
   1855.159,
   1978.064,
   2040.771,
   1834.417,
   1824.163,
   2088.561,
   2133.071,
   2014.887,
   1957.55,
   1853.182,
   1963.751,
   2039.169,
   1850.607,
   1914.404,
   1958.696,
   1794.787,
   1904.38,
   2088.473,
   1821.051,
   1785.514,
   1858.359,
   2055.926,
   1829.254,
   1874.295,
   1934.535,
   1836.954,
   1945.802,
   2026.7,
   1867.781,
   1863.285,
   1895.013,
   1783.93,
   2038.267,
   1837.938,
   1810.583,
   1988.034,
   2126.207,
   1780.553,
   1914.019,
   1788.21,
   1898.36,
   2097.995,
   1785.684,
   1780.076,
   2123.646,
   1882.49,
   2064.547,
   1792.873,
   1923.801,
   1851.562,
   1826.752,
   1811.302,
   1796.717,
   1810.831,
   2113.514,
   2077.182,
   2002.949,
   2002.478,
   2131.997,
   2075.575,
   1916.834,
   2033.631,
   1903.636,
   1934.348,
   2066.815,
   1788.257,
   1959.617,
   1780.199,
   1875.56,
   1876.828,
   2045.271,
   1838.649,
   1864.744,
   1935.563,
   1794.389,
   1924.845,
   1887.796,
   1785.502,
   1989.489,
   1977.751,
   2041.983,
   2042.116,
   1784.085,
   1976.078,
   1796.605,
   1853.435,
   1968.093,
   2147.395,
   2014.415,
   1800.105,
   1984.874,
   2083.099,
   2071.568,
   2053.403,
   1983.036,
   1950.845,
   1988.201,
   1950.516,
   1837.657,
   1825.372,
   1916.636,
   2100.699,
   1940.278,
   1841.456,
   1868.276,
   1841.689,
   1815.758,
   1815.758,
   1930.62,
   2059.355,
   1850.172,
   1957.358,
   1948.523,
   1972.535,
   2063.399,
   1852.159,
   1848.819,
   1875.64,
   2054.853,
   2056.811,
   1965.906,
   1859.784,
   1821.063,
   1991.571,
   2140.499,
   1885.965,
   1836.79,
   1872.444,
   2002.67,
   1996.205,
   1926.727,
   1781.725,
   2098.689,
   2131.011,
   2094.274,
   1900.18,
   1944.51,
   1873.609,
   1943.82,
   1994.448,
   2072.397,
   1929.972,
   1886.833,
   1900.677,
   1994.911,
   1983.711,
   1984.681,
   2076.18,
   1988.507,
   1942.209,
   1942.209,
   2119.729,
   2073.35,
   2038.823,
   1869.773,
   2047.378,
   2018.359,
   1926.686,
   1873.611,
   1834.792,
   2085.687,
   1877.773,
   2129.917,
   1929.362,
   2063.19,
   1797.077,
   1816.959,
   1823.231,
   1817.254,
   2090.621,
   1901.151,
   1789.078,
   2133.501,
   2085.158,
   1964.904,
   1871.03,
   1995.913,
   1914.647,
   1920.623,
   2123.65,
   1862.11,
   1911.903,
   1911.903,
   1788.629,
   2043.521,
   1784.779,
   2099.402,
   1834.516,
   2079.958,
   1827.984,
   2125.079,
   1798.159,
   2052.936,
   1929.075,
   1785.635,
   1983.267,
   1927.875,
   1802.227,
   1784.035,
   1788.62,
   1846.766,
   1960.639,
   2049.004,
   1877.283,
   2095.281,
   1804.421,
   1872.246,
   1958.848,
   2128.214,
   2012.67,
   2031.416,
   2037.526,
   2131.487,
   1854.822,
   2088.979,
   1816.66,
   1869.999,
   2129.303,
   1966.499,
   1982.566,
   1832.082,
   1814.759,
   2011.342,
   1964.281,
   2066.554,
   1881.806,
   2138.633,
   2129.64,
   2092.382,
   1903.691,
   1972.168,
   2041.87,
   1873.462,
   1884.426,
   2129.749,
   1875.267,
   1884.737,
   1803.339,
   2139.92,
   2007.121,
   1862.659,
   1884.733,
   2021.282,
   2034.564,
   2142.842,
   1872.454,
   2135.951,
   1805.059,
   1874.988,
   1788.283,
   1783.894,
   1842.225,
   1851.108,
   1790.299,
   2019.417,
   1792.615,
   1882.605,
   1852.489,
   1930.321,
   2128.823,
   1852.129,
   2022.823,
   2001.071,
   2087.764,
   1842.007,
   1865.857,
   1945.008,
   1787.677,
   1809.564,
   2135.936,
   1836.128,
   1913.738,
   1968.195,
   1974.12,
   1858.543,
   1843.05,
   2023.18,
   1858.08,
   2107.151,
   1845.351,
   1795.65,
   1940.854,
   1867.935,
   2019.944,
   1883.825,
   1812.084,
   1902.166,
   1876.67,
   1780.4,
   1831.832,
   1818.897,
   1836.853,
   1988.564,
   1839.36,
   1817.898,
   1790.48,
   1823.573,
   1793.159,
   2111.032,
   2052.476,
   1792.561,
   1794.992,
   2049.374,
   2088.825,
   2025.067,
   1844.17,
   1851.674,
   2044.657,
   2058.311,
   2069.219,
   2053.414,
   2112.784,
   1806.88,
   1826.923,
   2035.193,
   1952.157,
   1888.752,
   2121.095,
   1782.197,
   2120.394,
   1838.931,
   1948.922,
   2109.057,
   1905.588,
   1858.029,
   1896.052,
   2061.162,
   1968.73,
   1858.077,
   1935.269,
   2064.168,
   1823.784,
   1942.193,
   1824.892,
   1838.002,
   2082.397,
   1863.363,
   2013.61,
   1959.405,
   2078.954,
   1922.176,
   1987.414,
   2147.902,
   1905.746,
   1891.876,
   2020.464,
   1797.929,
   1849.088,
   1866.333,
   1851.885,
   1797.67,
   1938.563,
   1803.192,
   1909.842,
   2146.459,
   2076.048,
   2136.824,
   1957.483,
   1809.125,
   1807.772,
   2050.796,
   1931.45,
   2134.704,
   2142.924,
   2123.915,
   2047.193,
   1861.141,
   1971.747,
   2083.758,
   2029.962,
   1912.91,
   2100.202,
   1875.138,
   1964.122,
   2107.654,
   1994.396,
   2030.841,
   2148.077,
   1870.926,
   1952.991,
   1785.501,
   1966.2,
   1961.764,
   2007.079,
   1928.899,
   1934.092,
   1870.923,
   1946.341,
   1822.527,
   2013.853,
   1886.039,
   2040.866,
   1849.607,
   2007.854,
   1960.973,
   1882.813,
   2028.498,
   1896.703,
   1982.351,
   1855.204,
   1786.283,
   2035.545,
   2068.526,
   1909.03,
   1896.408,
   2050.924,
   1905.057,
   1880,
   1784.876,
   2068.123,
   1807.847,
   2002.056,
   1859.175,
   2134.755,
   1859.23,
   1815.743,
   2012.58,
   2002.525,
   1877.637,
   2052.186,
   2143.337,
   2040.5,
   1931.669,
   1953.086,
   1914.53,
   1905.329,
   1909.693,
   1977.558,
   1840.635,
   1848.696,
   2090.471,
   2143.431,
   1826.903,
   1804.5,
   1892.998,
   2009.209,
   1781.374,
   1913.378,
   2079.171,
   1782.827,
   2121.553,
   2145.629,
   2042.219,
   1951.337,
   1803.238,
   1793.188,
   1928.116,
   1892.231,
   2048.543,
   1820.457,
   1907.513,
   2102.532,
   2147.053,
   1842.995,
   1860.214,
   1892.945,
   2047.935,
   1851.732,
   1873.413,
   1785.659,
   2113.511,
   2113.511,
   1874.683,
   1808.665,
   1787.532,
   1873.853,
   2138.343,
   1824.844,
   1797.467,
   1933.838,
   2072.086,
   1971.302,
   1796.576,
   1961.993,
   1930.708,
   2103.532,
   1945.765,
   2134.509,
   2054.718,
   1985.573,
   2087.411,
   1924.77,
   1810.699,
   2068.634,
   2044.912,
   2076.337,
   1924.921,
   1984.034,
   1978.502,
   1910.681,
   1792.146,
   1837.825,
   1937.034,
   1815.795,
   2020.727,
   2014.513,
   1863.03,
   1809.608,
   1899.773,
   1826.663,
   1838.943,
   1816.138,
   2145.631,
   2095.119,
   1813.165,
   1841.855,
   1969.997,
   1838.46,
   2075.772,
   1840.56,
   1841.703,
   1781.895,
   2091.329,
   2047.588,
   1821.196,
   2103.858,
   1905.6,
   1851.974,
   1913.496,
   1913.954,
   1910.154,
   2052.359,
   1876.218,
   2059.857,
   1929.664,
   2107.021,
   2125.362,
   1990.812,
   1785.406,
   1944.986,
   2101.233,
   1943.933,
   1911.473,
   1883.927,
   1800.408,
   2018.122,
   1803.172,
   1803.172,
   2016.799,
   1933.03,
   1791.928,
   1898.034,
   1860.531,
   1999.641,
   1784.507,
   1891.066,
   1878.777,
   2075.977,
   2015.5,
   1918.847,
   1943.664,
   1928.727,
   1854.609,
   1850.911,
   1838.118,
   1812.355,
   1865.849,
   1892.002,
   1845.722,
   1921.744,
   2008.809,
   1789.711,
   1930.876,
   1819.726,
   1984.442,
   1799.116,
   1977.522,
   1919.584,
   2110.809,
   2128.665,
   1819.93,
   1895.907,
   1868.503,
   1850.325,
   1920.033,
   2092.134,
   1817.163,
   1809.662,
   2057.869,
   1923.345,
   1921.192,
   2127.858,
   1946.211,
   1904.749,
   1970.663,
   2038.652,
   1858.612,
   1902.475,
   1848.863,
   1830.499,
   1795.899,
   1818.355,
   1974.275,
   1941.766,
   1966.429,
   2100.962,
   1872.488,
   1800.423,
   1838.857,
   2005.008,
   1871.24,
   2028.665,
   2011.374,
   1878.629,
   1836.358,
   1890.465,
   1806.518,
   1886.844,
   1805.202,
   1829.222,
   1811.147,
   1804.227,
   1824.303,
   1799.165,
   2025.129,
   1915.468,
   1840.738,
   2057.585,
   1853.745,
   2019.322,
   2145.939,
   1795.911,
   2129.528,
   1864.608,
   1800.577,
   1861.189,
   1843.566,
   2065.033,
   2105.438,
   2115.015,
   1829.889,
   1834.433,
   1837.862,
   1964.496,
   1989.416,
   1896.232,
   1785.577,
   1989.311,
   1783.863,
   1933.186,
   2043.611,
   1796.999,
   1802.892,
   1786.259,
   1807.687,
   2081.262,
   2092.921,
   1928.743,
   1780.182,
   1799.237,
   1832.967,
   1806.718,
   2094.016,
   1991.088,
   1847.287,
   1955.961,
   1928.555,
   1902.155,
   1786.722,
   2007.639,
   1933.293,
   1933.293,
   2106.016,
   1790.281,
   1953.305,
   1879.731,
   1850.295,
   1927.141,
   2012.825,
   1901.16,
   1984.076,
   1960.365,
   2140.306,
   1961.356,
   2125.909,
   2043.145,
   2064.615,
   2051.467,
   2051.549,
   1918.704,
   1886.492,
   2146.589,
   1966.329,
   2009.315,
   1820.392,
   1789.103,
   2123.823,
   2137.058,
   1798.495,
   1852.363,
   2008.934,
   1965.933,
   1786.317,
   2047.548,
   1781.219,
   1850.711,
   2131.562,
   1933.532,
   1803.201,
   1798.58,
   1880.38,
   1898.639,
   2125.26,
   2063.6,
   2062.647,
   1886.188,
   1977.825,
   1843.399,
   1782.33,
   1923.421,
   1878.633,
   2124.22,
   2118.967,
   1792.257,
   1828.147,
   2008.454,
   1825.142,
   1893.347,
   1826.237,
   2022.627,
   1809.508,
   1924.054,
   1881.067,
   2017.682,
   1849.439,
   1965.186,
   1823.033,
   2075.661,
   2075.661,
   1846.435,
   1966.928,
   1784.983,
   2090.179,
   2082.467,
   1788.931,
   2017.002,
   1997.585,
   2106.135,
   1814.101,
   1927.897,
   1783.437,
   1858.835,
   1914.096,
   1993.051,
   1889.516,
   1877.261,
   2037.261,
   2032.487,
   1859.083,
   1877.837,
   1968.255,
   2089.601,
   1854.654,
   1843.377,
   2016.579,
   1815.906,
   1811.466,
   1912.613,
   1841.752,
   1790.456,
   1908.219,
   2075.569,
   1979.337,
   1848.367,
   2110.974,
   1934.747,
   1780.087,
   1885.63,
   1798.094,
   1840.237,
   1927.223,
   1979.197,
   2124.422,
   1969.306,
   1804.884,
   1948.859,
   2028.804,
   1967.567,
   2024.478,
   1932.954,
   1981.929,
   1873.827,
   1986.453,
   2074.233,
   1787.909,
   1916.304,
   1963.907,
   2020.976,
   1791.628,
   1949.768,
   1786.678,
   1994.126,
   1841.451,
   1788.909,
   1960.785,
   1949.422,
   2107.001,
   1849.561,
   1879.676,
   1879.676,
   2045.948,
   1796.036,
   1798.775,
   1805.808,
   1802.752,
   1939.184,
   1850.391,
   1977.804,
   1893.826,
   1913.266,
   2062.959,
   2128.996,
   2038.262,
   2098.222,
   1848.613,
   1800.734,
   1873.144,
   1852.574,
   1961.597,
   1804.809,
   1819.815,
   2031.012,
   1882.685,
   1843.329,
   1977.343,
   1977.343,
   1845.75,
   1904.934,
   1804.517,
   2120.733,
   1847.802,
   1827.395,
   2064.247,
   1899.369,
   2002.981,
   1934.135,
   1872.981,
   1979.279,
   1803.69,
   1800.961,
   2025.179,
   1781.562,
   1933.779,
   1880.691,
   1832.817,
   1789.329,
   1935.282,
   1911.178,
   2098.614,
   1852.645,
   1972.216,
   2139.333,
   1955.568,
   1943.492,
   1859.465,
   1787.709,
   2073.641,
   2002.219,
   1832.87,
   1817.613,
   1992.843,
   1991.735,
   2004.19,
   1842.76,
   1890.241,
   1942.456,
   1857.32,
   2133.839,
   1987.578,
   2015.324,
   1877.944,
   1834.564,
   1794.07,
   2048.437,
   1860.729,
   2053.718,
   1990.797,
   1870.372,
   1902.591,
   2141.07,
   2062.072,
   1831.946,
   2077.382,
   1887.565,
   1811.449,
   1810.525,
   1910.514,
   2026.316,
   1782.984,
   2137.558,
   1944.34,
   2005.846,
   1828.069,
   1803.529,
   2095.15,
   2068.523,
   1954.892,
   1888.681,
   1935.472,
   1805.436,
   1870.808,
   1997.63,
   1820.517,
   2147.019,
   1804.247,
   1797.148,
   1853.003,
   1950.969,
   2048.809,
   1801.647,
   1792.849,
   1863.241,
   1808.164,
   1990.065,
   1879.027,
   2081.397,
   1863.7,
   1984.723,
   1865.296,
   1795.219,
   1865.974,
   2119.097,
   2077.606,
   1788.141,
   2024.308,
   1997.73,
   2036.991,
   1923.751,
   1988.399,
   1788.771,
   2040.514,
   1821.942,
   1921.075,
   1793.441,
   1874.289,
   2140.459,
   1798.925,
   2026.283,
   1841.471,
   1793.525,
   1785.932,
   1842.384,
   1834.119,
   2104.774,
   1790.321,
   1922.929,
   1849.051,
   1838.76,
   1838.76,
   1786.238,
   1903.848,
   1877.801,
   2032.404,
   1860.852,
   1946.879,
   2116.303,
   1900.608,
   2045.619,
   2082.415,
   1962.371,
   2102.957,
   2004.696,
   1896.816,
   1967.618,
   1912.608,
   2026.636,
   2130.687,
   2006.52,
   1874.951,
   1927.699,
   2014.138,
   1894.495,
   1922.659,
   1808.514,
   1804.82,
   1816.263,
   1835.949,
   2045.04,
   1834.323,
   2001.426,
   1878.187,
   1797.091,
   1797.091,
   1912.112,
   1832.617,
   1864.591,
   1824.305,
   1810.086,
   1780.418,
   2144.728,
   2001.618,
   1837.51,
   2149.669,
   1853.909,
   2057.014,
   2106.952,
   1896.857,
   1942.263,
   1856.274,
   1902.021,
   1939.027,
   1896.254,
   1990.775,
   2082.151,
   1863.04,
   1857.299,
   1974.122,
   1795.999,
   1897.85,
   2051.405,
   1892.253,
   1885.19,
   2081.057,
   1986.41,
   2069.969,
   2129.155,
   2084.388,
   2009.345,
   2114.498,
   2017.835,
   1793.06,
   1906.53,
   1795.882,
   1909.925,
   1977.459,
   2111.538,
   2024.448,
   1881.536,
   1888.952,
   1964.519,
   2049.936,
   1978.194,
   1895.98,
   1836.044,
   1849.459,
   1842.622,
   2108.327,
   1993.708,
   1792.152,
   1990.172,
   1998.364,
   1881.511,
   1957.24,
   1823.417,
   1853.006,
   2114.904,
   1847.274,
   1894.405,
   2006.679,
   2115.354,
   1813.435,
   1946.977,
   2063.807,
   2021.209,
   1870.713,
   2088.41,
   2114.926,
   1919.042,
   1872.92,
   2053.721,
   2099.409,
   1885.802,
   2094.816,
   2024.81,
   2060.901,
   1947.319,
   1832.165,
   2093.713,
   1782.261,
   1956.927,
   1911.562,
   1788.458,
   1952.572,
   2027.345,
   1888.468,
   2015.03,
   1810.019,
   2013.317,
   2037.15,
   2078.584,
   1808.732,
   1793.138,
   2036.623,
   1826.559,
   2073.469,
   1907.618,
   2090.034,
   1834.596,
   1821.407,
   1802.416,
   2114.089,
   1856.869,
   2083.548,
   1877.456,
   2012.059,
   1897.062,
   2032.7,
   1791.598,
   1873.726,
   2115.956,
   1826.028,
   1811.469,
   1847.092,
   1804.875,
   1875.732,
   1861.719,
   1944.238,
   2086.927,
   2144.026,
   1927.73,
   2022.59,
   1780.539,
   1834.668,
   2001.503,
   1863.402,
   2056.028,
   2107.399,
   1822.338,
   1974.93,
   1868.545,
   1862.908,
   2124.421,
   2058.375,
   1876.586,
   1785.353,
   1887.732,
   1953.84,
   1793.296,
   2042.134,
   1826.015,
   1874.291,
   2117.636,
   1884.026,
   1903.517,
   2003.636,
   1798.387,
   1977.118,
   2135.514,
   1898.889,
   2036.537,
   1901.629,
   1807.859,
   1790.634,
   2074.75,
   1955.729,
   2065.568,
   2140.478,
   1805.567,
   2067.432,
   1867.638,
   1781.551,
   1800.329,
   1973.807,
   1780.109,
   1867.104,
   1966.944,
   1887.376,
   2036.015,
   2036.015,
   2002.29,
   1860.23,
   1815.033,
   2011.744,
   2117.906,
   1986.99,
   2117.905,
   2026.664,
   1824.242,
   1944.327,
   2125.181,
   1942.574,
   2033.009,
   1823.751,
   1812.155,
   2115.865,
   2002.58,
   1860.224,
   1869.716,
   1966.626,
   1933.571,
   1820.476,
   2047.097,
   1849.559,
   2056.154,
   1962.024,
   2090.806,
   1870.283,
   2109.002,
   1987.784,
   2113.075,
   1910.928,
   1821.49,
   1892.49,
   2068.187,
   1830.883,
   1804.544,
   1916.029,
   2100.773,
   1823.439,
   1825.793,
   1917.598,
   1915.937,
   2000.989,
   1879.863,
   2118.556,
   1952.659,
   1997.852,
   1870.247,
   2097.845,
   1927.307,
   2044.036,
   1784.166,
   1802.379,
   1919.796,
   1885.169,
   1798.833,
   1844.216,
   1847.098,
   2086.443,
   2003.584,
   1787.189,
   1840.486,
   1819.425,
   2041.494,
   1804.422,
   1939.036,
   1826.871,
   1967.082,
   2039.088,
   1901.442,
   2010.269,
   1834.635,
   1887.601,
   1992.925,
   1826.983,
   1837.446,
   1945.034,
   1817.464,
   2148.084,
   1987.329,
   1961.048,
   1875.637,
   1837.233,
   1977.972,
   1799.905,
   1952.632,
   1910.992,
   2065.501,
   1886.37,
   2017.853,
   1783.153,
   1818.543,
   1785.609,
   1907.745,
   1862.854,
   1895.561,
   1864.307,
   1916.244,
   2040.552,
   2125.903,
   2122.712,
   1807.574,
   2036.689,
   2007.424,
   1976.875,
   1965.972,
   1785.502,
   1830.996,
   1870.084,
   1952.228,
   1861.562,
   1837.994,
   1842.244,
   2130.772,
   1837.968,
   1919.964,
   1950.296,
   2028.791,
   1787.301,
   1865.387,
   1786.256,
   1846.031,
   1945.105,
   1828.664,
   1937.637,
   2074.898,
   2036.048,
   2129.237,
   2111.611,
   2042.01,
   2103.455,
   2116.343,
   1832.928,
   1852.666,
   1802.391,
   1840.439,
   2047.904,
   1859.366,
   2131.516,
   1840.06,
   1921.646,
   2096.363,
   2060.011,
   1868.247,
   1907.608,
   1829.93,
   2067.123,
   1790.932,
   1903.514,
   1854.689,
   1903.31,
   2001.121,
   1942.586,
   1844.248,
   1877.76,
   2067.826,
   1865.01,
   1980.926,
   1849.54,
   1973.446,
   1794.554,
   2062.543,
   2077.156,
   1904.463,
   2024.542,
   1959.885,
   1782.644,
   2113.386,
   2023.249,
   2015.99,
   2098.664,
   1813.221,
   2102.204,
   1997.635,
   1887.044,
   1965.91,
   1791.526,
   1878.005,
   1853.407,
   1964.529,
   1910.155,
   1833.389,
   1925.941,
   2141.401,
   2039.483,
   1934.091,
   1933.59,
   1947.339,
   1863.228,
   1816.052,
   1933.151,
   2111.907,
   1969.43,
   2109.4,
   1818.635,
   1892.312,
   1937.697,
   1957.875,
   1809.489,
   1932.163,
   2019.199,
   2100.626,
   2067.374,
   1914.385,
   1791.513,
   2135.232,
   2087.994,
   1867.843,
   2125.1,
   1866.099,
   2046.164,
   1851.223,
   1812.583,
   1938.674,
   1965.39,
   1867.358,
   1835.993,
   2043.896,
   1870.102,
   1870.102,
   1823.165,
   1834.82,
   1880.142,
   1809.978,
   1803.791,
   1863.045,
   1900.649,
   1984.088,
   1914.476,
   1914.332,
   2086.969,
   2100.267,
   2142.726,
   1886.381,
   1843.105,
   2089.863,
   1932.186,
   1782.102,
   1798.296,
   1844.447,
   1949.162,
   1807.917,
   2065.781,
   2023.208,
   2081.126,
   1810.452,
   2087.758,
   1962.549,
   1889.143,
   1889.143,
   1806.695,
   2068.374,
   2059.121,
   1842.155,
   2080.854,
   1782.976,
   1922.032,
   1801.219,
   2111.549,
   1813.573,
   1919.832,
   1834.828,
   2109.942,
   1840.444,
   1882.827,
   1991.853,
   2011.955,
   2127.922,
   2087.688,
   1930.212,
   1883.051,
   1935.852,
   2030.367,
   1947.825,
   1970.521,
   1934.368,
   2108.719,
   1952.751,
   1961.382,
   1858.712,
   1829.279,
   1823.627,
   2011.792,
   1846.608,
   1939.465,
   1799.138,
   1883.363,
   2100.678,
   1942.611,
   1910.644,
   2133.503,
   2126.158,
   2005.989,
   2073.256,
   1791.146,
   1780.132,
   2055.369,
   1782.847,
   2008.425,
   1798.798,
   1827.249,
   1986.201,
   1896.375,
   1999.874,
   1825.265,
   1906.101,
   2062.022,
   1849.028,
   2122.233,
   1823.436,
   2042.481,
   1850.614,
   1815.255,
   1784.096,
   1915.436,
   2033.393,
   1791.641,
   1941.555,
   1969.563,
   1902.538,
   1877.8,
   2022.677,
   1906.939,
   1835.978,
   1937.547,
   1999.13,
   2050.956,
   2047.195,
   1896.205,
   1983.643,
   1938.603,
   2009.864,
   1909.541,
   1988.83,
   1783.937,
   1941.518,
   2128.301,
   1896.822,
   1892.21,
   2005.288,
   2068.519,
   2052.152,
   1995.9,
   1989.687,
   1922.279,
   1930.896,
   1865.293,
   1785.979,
   1863.864,
   1883.865,
   1856.55,
   2101.852,
   2070.781,
   1833.56,
   1830.521,
   2059.375,
   1863.019,
   1802.081,
   1838.153,
   1899.997,
   1922.904,
   1863.754,
   1829.146,
   1865.01,
   1846.11,
   1800.015,
   1802.367,
   1980.298,
   2047.569,
   1815.743,
   1905.031,
   1885.578,
   1919.9,
   2074.418,
   1797.66,
   1993.301,
   1870.047,
   2045.776,
   1851.577,
   1803.9,
   1810.935,
   1791.738,
   1877.502,
   1975.027,
   1957.971,
   2102.293,
   2102.293,
   2132.31,
   1932.935,
   1932.935,
   1992.861,
   1889.486,
   1809.203,
   1939.527,
   1923.814,
   1798.966,
   2028.106,
   1802.551,
   1801.997,
   2028.484,
   2087.155,
   1875.976,
   1814.538,
   1786.599,
   1783.705,
   2060.134,
   1888.541,
   1990.615,
   1977.314,
   1867.857,
   1924.059,
   2114.647,
   2048.634,
   1863.485,
   1795.326,
   1900.524,
   2088.311,
   1858.142,
   1787.743,
   2125.87,
   1815.088,
   2107.863,
   1992.427,
   1879.753,
   1905.771,
   1783.594,
   2024.596,
   1799.509,
   1885.312,
   1850.3,
   1792.351,
   1964.128,
   2129.938,
   1964.888,
   1782.854,
   2051.648,
   1917.816,
   2112.071,
   1902.83,
   1810.727,
   1831.385,
   1849.097,
   2061.06,
   1962.037,
   2106.413,
   2045.68,
   2098.963,
   1884.571,
   2104.083,
   2138.045,
   1801.797,
   1933.217,
   2111.928,
   2079.47,
   1867.809,
   2070.799,
   1950.442,
   1936.19,
   1925.285,
   1897.179,
   2096.563,
   1851.697,
   1789.827,
   2103.353,
   1923.967,
   2137.029,
   2051.19,
   1810.756,
   1917.786,
   2036.222,
   1902.19,
   1824.929,
   1828.572,
   1939.157,
   1851.816,
   1912.297,
   1796.967,
   1953.925,
   1822.652,
   1798.699,
   1908.192,
   2046.664,
   2059.145,
   1815.016,
   1884.276,
   1793.285,
   2007.343,
   1814.61,
   2121.757,
   1791.659,
   1951.607,
   1781.505,
   2030.246,
   2133.662,
   2083.534,
   1999.036,
   2122.05,
   1890.404,
   1941.355,
   1976.918,
   2119.312,
   1908.047,
   1868.995,
   1834.403,
   1793.843,
   1939.854,
   1858.736,
   1806.995,
   1968.738,
   1968.515,
   1811.538,
   1902.859,
   2060.353,
   1808.123,
   1957.83,
   2049.921,
   1829.084,
   1793.868,
   1870.202,
   2010.923,
   2024.254,
   1895.258,
   2083.503,
   1790.35,
   1863.489,
   2042.648,
   1823.104,
   1783.18,
   2015.894,
   1908.098,
   1976.97,
   2148.225,
   1819.461,
   1785.16,
   1790.825,
   1940.561,
   1805.913,
   1938.85,
   1834.414,
   1829.531,
   1875.714,
   1818.559,
   1822.183,
   1919.382,
   1801.118,
   1819.348,
   1969.436,
   1843.274,
   1876.079,
   2087.706,
   1928.122,
   2017.136,
   1982.811,
   1962.65,
   1805.744,
   1904.868,
   1792.334,
   2005.014,
   1913.517,
   1885.807,
   2104.329,
   1848.82,
   1800.91,
   1787.862,
   1816.585,
   2051.274,
   2051.274,
   2011.779,
   1851.693,
   2009.856,
   1881.249,
   1792.267,
   1965.196,
   1903.444,
   1875.383,
   2081.707,
   1805.419,
   1988.776,
   1884.624,
   2047.456,
   2143.093,
   1801.659,
   1858.522,
   1829.339,
   1859.192,
   2051.99,
   1936.269,
   1783.466,
   1878.483,
   1839.054,
   1881.995,
   2044.982,
   1927.496,
   1843.403,
   2040.192,
   1839.058,
   1888.072,
   1852.444,
   1802.537,
   1797.836,
   1821.074,
   2027.911,
   1811.158,
   1887.243,
   1831.561,
   1875.991,
   2010.568,
   1979.063,
   1847.145,
   2026.082,
   1914.838,
   2148.49,
   1898.747,
   2053.151,
   1992.125,
   1973.364,
   1893.866,
   1836.282,
   1868.35,
   2102.678,
   1964.433,
   1841.249,
   1791.476,
   1901.943,
   1841.701,
   1812.075,
   1866.399,
   1784.768,
   1872.747,
   1815.569,
   1810.503,
   2110.034,
   1811.377,
   2029.539,
   1903.084,
   1949.838,
   2017.686,
   2103.293,
   2032.313,
   1989.196,
   1824.376,
   2145.939,
   1881.636,
   2077.04,
   1987.142,
   1891.86,
   1793.532,
   2023.85,
   1862.36,
   2075.499,
   2130.978,
   2130.978,
   1780.086,
   2064.681,
   1849.934,
   2076.377,
   2013.331,
   1899.529,
   1927.478,
   1789.286,
   1829.641,
   1960.71,
   1818.135,
   2038.005,
   1836.317,
   1922.013,
   1873.751,
   1845.328,
   1789.735,
   2005.783,
   2114.575,
   1990.92,
   1916.305,
   1964.291,
   2115.639,
   1783.653,
   1789.356,
   1805.344,
   2062.548,
   1790.156,
   1790.156,
   2022.466,
   1935.785,
   1923.946,
   1834.353,
   1870.991,
   2075.301,
   2052.348,
   1892.26,
   1888.088,
   1977.44,
   1951.062,
   2088.852,
   1780.196,
   1983.434,
   2003.097,
   1910.371,
   1938.256,
   2046.78,
   1841.34,
   2146.851,
   2083.564,
   1871.746,
   1859.069,
   2149.382,
   1803.228,
   1985.701,
   2127.461,
   2017.841,
   1784.227,
   1780.743,
   1790.098,
   1955.158,
   2116.076};
   TGraph *graph = new TGraph(4035,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   
   TH1F *Graph_Graph01 = new TH1F("Graph_Graph01","Graph",4035,138.4753,152.1371);
   Graph_Graph01->SetMinimum(1743.057);
   Graph_Graph01->SetMaximum(2186.904);
   Graph_Graph01->SetDirectory(0);
   Graph_Graph01->SetStats(0);
   Graph_Graph01->SetMarkerStyle(20);
   Graph_Graph01->GetXaxis()->SetNdivisions(505);
   Graph_Graph01->GetXaxis()->SetLabelFont(132);
   Graph_Graph01->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01->GetXaxis()->SetTitleFont(132);
   Graph_Graph01->GetYaxis()->SetLabelFont(132);
   Graph_Graph01->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01->GetYaxis()->SetTitleFont(132);
   Graph_Graph01->GetZaxis()->SetLabelFont(132);
   Graph_Graph01->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph01);
   
   graph->Draw("p");
   TLine *line = new TLine(138.5,1840,152,1840);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#990000");
   line->SetLineColor(ci);
   line->Draw();
   line = new TLine(138.5,1885,152,1885);

   ci = TColor::GetColor("#990000");
   line->SetLineColor(ci);
   line->Draw();
   line = new TLine(144.9,1760,144.9,2180);

   ci = TColor::GetColor("#990000");
   line->SetLineColor(ci);
   line->Draw();
   line = new TLine(146.1,1760,146.1,2180);

   ci = TColor::GetColor("#990000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig7b.C <==
void 2Dplot_SData_DRun2_MagAll_CD0mumu()
{
//=========Macro generated from canvas: c/c
//=========  (Tue Dec 20 14:48:31 2022) by ROOT version 6.18/04
   TCanvas *c = new TCanvas("c", "c",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(136.1667,1674.937,152.8333,2206.582);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.14);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.16);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
   
   TH2F *htemp__1 = new TH2F("htemp__1","D0_M:Dst_DTF_Delta_M {lab2_PIDK<5 && Dst_DTF_CHI2>=0 && Dst_DTF_CHI2<100 && lab1_PT>800 && lab2_PT>800 &&  (lab1_NShared==0 && lab2_NShared==0)&&pi_MC15TuneV1_ProbNNghost<0.5 && (Dst_L0MuonDecision_TOS || Dst_L0DiMuonDecision_TOS || Dst_L0HadronDecision_TIS || Dst_L0ElectronDecision_TIS)&&(Dst_Hlt1TrackMuonDecision_TOS || Dst_Hlt1TrackMVADecision_TOS || Dst_Hlt1TrackMuonMVADecision_TOS || Dst_Hlt1TwoTrackMVADecision_TOS || Dst_Hlt1DiMuonLowMassDecision_TOS || Dst_Hlt1DiMuonNoL0Decision_TOS)&&( lab1_MC15TuneV1_ProbNNmu>0.9 && lab2_MC15TuneV1_ProbNNmu>0.9 )&&D0_M> 1780.000000 && D0_M < 2150.000000 && Dst_DTF_Delta_M>139.600000 && Dst_DTF_Delta_M< 151.000000&&BDTFlat >= 0.666  && BDTFlat < 1.0}",40,138.5,152,40,1760,2180);
   htemp__1->SetDirectory(0);
   htemp__1->SetStats(0);
   htemp__1->GetXaxis()->SetTitle("#it{#Delta #kern[-0.5]{m}} [MeV/#it{c}^{2}]");
   htemp__1->GetXaxis()->SetRange(1,40);
   htemp__1->GetXaxis()->SetNdivisions(505);
   htemp__1->GetXaxis()->SetLabelFont(132);
   htemp__1->GetXaxis()->SetLabelOffset(0.01);
   htemp__1->GetXaxis()->SetLabelSize(0.06);
   htemp__1->GetXaxis()->SetTitleSize(0.072);
   htemp__1->GetXaxis()->SetTitleOffset(0.95);
   htemp__1->GetXaxis()->SetTitleFont(132);
   htemp__1->GetYaxis()->SetTitle("#it{m}#scale[0.3]{ }(#it{#mu}^{#plus}#it{#mu}^{#minus})#scale[0.5]{ } [MeV/#it{c}^{2}]");
   htemp__1->GetYaxis()->SetRange(1,40);
   htemp__1->GetYaxis()->SetLabelFont(132);
   htemp__1->GetYaxis()->SetLabelOffset(0.01);
   htemp__1->GetYaxis()->SetLabelSize(0.06);
   htemp__1->GetYaxis()->SetTitleSize(0.072);
   htemp__1->GetYaxis()->SetTitleOffset(0.95);
   htemp__1->GetYaxis()->SetTitleFont(132);
   htemp__1->GetZaxis()->SetLabelFont(132);
   htemp__1->GetZaxis()->SetLabelSize(0.06);
   htemp__1->GetZaxis()->SetTitleSize(0.072);
   htemp__1->GetZaxis()->SetTitleOffset(1.2);
   htemp__1->GetZaxis()->SetTitleFont(132);
   htemp__1->Draw("");
   
   Double_t Graph0_fx1[20253] = {
   150.9397,
   146.9435,
   145.8825,
   147.1789,
   140.1197,
   146.0667,
   147.1202,
   145.566,
   142.4631,
   144.464,
   147.1816,
   143.356,
   143.1213,
   149.8318,
   142.2012,
   149.4578,
   143.2247,
   146.5698,
   150.9351,
   150.5029,
   146.7299,
   145.6084,
   147.5376,
   145.7981,
   148.2438,
   149.5343,
   145.0425,
   147.1432,
   145.3613,
   149.6753,
   142.8933,
   149.3442,
   146.2393,
   150.703,
   147.1181,
   145.0155,
   150.5603,
   146.2619,
   148.505,
   146.8279,
   147.8102,
   145.6607,
   146.9603,
   149.0654,
   147.8103,
   143.2054,
   149.2868,
   141.1766,
   149.0155,
   148.2562,
   142.5565,
   150.6422,
   145.6437,
   149.8381,
   150.1893,
   142.9975,
   143.2453,
   146.7321,
   144.4208,
   143.5679,
   149.8487,
   146.1725,
   146.9964,
   144.8951,
   143.4938,
   145.2118,
   149.4889,
   147.6776,
   145.5597,
   146.2793,
   145.2062,
   142.268,
   147.5381,
   144.6537,
   142.4119,
   144.8984,
   149.7975,
   150.5883,
   143.7251,
   147.7866,
   141.7043,
   150.6818,
   149.7289,
   141.9024,
   144.7219,
   146.958,
   141.2364,
   143.976,
   150.6811,
   145.5708,
   146.1909,
   148.1688,
   146.8957,
   149.3644,
   142.9289,
   141.8101,
   145.0433,
   143.84,
   148.8932,
   150.1845,
   145.7051,
   147.8368,
   144.1084,
   143.937,
   142.5173,
   149.9423,
   146.6019,
   148.6935,
   149.5401,
   149.6827,
   143.456,
   141.4474,
   149.7482,
   145.6366,
   146.1615,
   143.1908,
   149.796,
   146.0376,
   146.6269,
   145.688,
   149.5167,
   143.975,
   143.5446,
   150.1636,
   148.4252,
   145.2256,
   145.4078,
   150.5448,
   150.8305,
   142.0129,
   150.028,
   141.1639,
   140.4721,
   150.6956,
   143.0875,
   149.5728,
   142.4138,
   148.4793,
   150.4937,
   146.2061,
   144.319,
   145.0037,
   149.048,
   144.2657,
   145.0452,
   149.8526,
   149.6149,
   150.7152,
   149.983,
   148.6729,
   150.0922,
   149.9017,
   148.8783,
   148.8772,
   148.1522,
   141.6918,
   149.9381,
   141.3786,
   147.1486,
   149.6646,
   149.8521,
   148.8664,
   149.3996,
   149.7671,
   149.7716,
   148.0498,
   143.4219,
   150.5037,
   147.245,
   149.4948,
   143.3754,
   147.9039,
   144.816,
   144.7121,
   150.0753,
   141.2055,
   148.405,
   144.2559,
   150.3958,
   147.1787,
   141.8467,
   146.8344,
   146.3511,
   147.9361,
   143.9081,
   146.5494,
   144.4956,
   145.6689,
   150.8347,
   146.9648,
   146.3851,
   148.1262,
   142.7221,
   150.6601,
   146.3364,
   149.2579,
   149.1878,
   150.7061,
   145.5344,
   146.7186,
   148.8817,
   150.8661,
   148.2979,
   144.1719,
   150.5993,
   146.1372,
   146.8138,
   149.9216,
   148.4845,
   141.3036,
   145.8793,
   148.7053,
   150.698,
   143.0189,
   146.2833,
   148.9679,
   148.8463,
   150.9694,
   141.6061,
   150.8044,
   146.4901,
   148.7331,
   146.8533,
   146.9172,
   148.8095,
   145.6939,
   150.4121,
   150.4104,
   145.5044,
   145.0632,
   148.3921,
   149.5975,
   149.5323,
   146.6651,
   142.9464,
   140.6442,
   150.4677,
   149.539,
   147.058,
   149.969,
   150.8403,
   149.0554,
   145.4506,
   146.179,
   149.4459,
   149.1864,
   146.5292,
   142.2903,
   148.1876,
   149.0392,
   141.6977,
   147.9581,
   149.8529,
   140.5071,
   145.9118,
   144.5005,
   150.7827,
   144.221,
   146.5678,
   145.5442,
   143.1995,
   145.4974,
   150.3416,
   145.3634,
   147.8757,
   146.4831,
   150.7581,
   150.1654,
   145.3861,
   145.4036,
   148.5817,
   142.1287,
   144.2288,
   143.0056,
   143.1222,
   147.9533,
   143.9471,
   148.7303,
   148.0672,
   147.3502,
   149.5263,
   147.8382,
   148.0769,
   148.1622,
   142.9556,
   145.2764,
   142.5478,
   148.664,
   150.3911,
   146.2283,
   143.9686,
   146.3978,
   144.2925,
   149.3084,
   150.58,
   147.7876,
   148.0732,
   144.5614,
   149.275,
   145.484,
   149.177,
   145.3536,
   149.3092,
   141.3493,
   147.2353,
   147.6067,
   150.6157,
   143.9795,
   149.5074,
   143.8998,
   146.714,
   142.881,
   140.4868,
   150.1509,
   147.0689,
   143.2337,
   140.854,
   149.7661,
   148.7019,
   146.9012,
   148.8974,
   148.8872,
   149.8464,
   144.0204,
   149.1598,
   143.4293,
   143.2816,
   150.4754,
   148.1276,
   150.0641,
   145.0541,
   149.7641,
   146.0723,
   143.9262,
   148.6085,
   145.9286,
   142.6461,
   150.4986,
   149.9255,
   148.7453,
   144.5386,
   144.0729,
   142.4984,
   147.9466,
   142.9746,
   146.8116,
   140.9521,
   150.3898,
   147.088,
   150.0187,
   143.8812,
   144.888,
   141.5175,
   148.4499,
   150.1109,
   147.4247,
   143.004,
   150.7866,
   150.5716,
   145.7285,
   150.0476,
   143.5185,
   148.5176,
   141.9279,
   145.0691,
   147.9597,
   150.6679,
   147.6931,
   149.97,
   145.2562,
   143.2931,
   150.9029,
   142.9173,
   149.5831,
   146.9763,
   150.0898,
   150.1357,
   149.6685,
   142.5639,
   141.375,
   143.3418,
   150.7675,
   149.3887,
   148.4042,
   148.4171,
   144.3517,
   147.5834,
   150.0583,
   147.4361,
   148.0351,
   149.7923,
   144.1647,
   141.2137,
   150.9756,
   143.1623,
   149.4735,
   147.4762,
   149.6445,
   150.72,
   148.2521,
   150.3596,
   146.7604,
   149.2982,
   150.0546,
   148.7156,
   146.6875,
   150.0911,
   145.1009,
   143.3699,
   146.4676,
   146.8468,
   149.5331,
   144.7142,
   147.0213,
   148.3627,
   141.874,
   146.0009,
   145.7138,
   145.5555,
   150.1168,
   144.2947,
   147.2367,
   148.7208,
   141.1777,
   145.9026,
   145.7403,
   146.5866,
   145.1276,
   146.7993,
   148.6327,
   148.4593,
   149.761,
   148.5491,
   146.5395,
   145.4128,
   145.634,
   149.2383,
   145.6816,
   147.4359,
   140.8339,
   150.8488,
   146.6883,
   146.5674,
   150.1334,
   150.329,
   147.0596,
   141.0942,
   148.2913,
   148.9287,
   149.8108,
   149.3098,
   145.1905,
   141.8273,
   146.8592,
   144.4597,
   146.2122,
   146.4856,
   144.0882,
   149.6622,
   147.6571,
   146.3787,
   145.5853,
   146.7118,
   141.3431,
   147.6868,
   149.0843,
   148.8873,
   148.6779,
   147.6434,
   141.8373,
   150.2157,
   149.4798,
   146.6052,
   145.8549,
   149.5915,
   145.0786,
   149.9226,
   141.3165,
   146.9008,
   139.845,
   150.7088,
   144.4558,
   140.3375,
   144.9677,
   144.1175,
   145.6627,
   145.5472,
   141.3383,
   141.382,
   140.7526,
   146.2763,
   150.6767,
   147.2488,
   149.2856,
   141.7694,
   146.9419,
   139.8794,
   149.626,
   148.3043,
   142.8238,
   146.2732,
   149.3025,
   149.1057,
   145.8406,
   147.276,
   150.2521,
   147.0645,
   148.7656,
   147.4459,
   148.7527,
   150.873,
   142.9166,
   144.5587,
   146.9698,
   147.3595,
   140.2168,
   150.3927,
   147.3953,
   140.8503,
   144.677,
   141.8973,
   148.8051,
   145.6645,
   143.9719,
   150.1849,
   150.9376,
   145.1634,
   145.4631,
   149.4178,
   140.2271,
   149.5332,
   149.343,
   146.759,
   149.1596,
   146.096,
   146.1499,
   150.7567,
   146.1043,
   150.9423,
   146.2818,
   150.181,
   148.1419,
   146.3268,
   142.8965,
   149.1703,
   143.5013,
   146.0936,
   146.8359,
   149.2216,
   144.2282,
   148.0951,
   144.8036,
   150.7825,
   145.2713,
   150.3122,
   145.0398,
   150.3085,
   141.5893,
   142.3483,
   150.0454,
   150.4767,
   143.4585,
   144.7238,
   142.6261,
   143.7155,
   147.437,
   148.9534,
   150.2523,
   145.4544,
   145.4724,
   145.752,
   150.7872,
   148.6611,
   149.6731,
   141.5689,
   144.9291,
   140.3635,
   150.4768,
   148.1461,
   145.5071,
   142.4311,
   142.7039,
   150.5337,
   146.1572,
   148.4624,
   148.022,
   146.0438,
   144.9538,
   149.2719,
   144.4118,
   143.9517,
   142.8497,
   147.5859,
   146.2304,
   150.5779,
   149.6888,
   143.6303,
   148.362,
   149.2809,
   143.1894,
   143.7682,
   149.2242,
   146.2904,
   147.557,
   144.5336,
   150.1035,
   149.083,
   148.6101,
   145.1906,
   147.2572,
   147.5791,
   142.7517,
   144.5072,
   148.4228,
   150.7115,
   147.5821,
   142.8825,
   143.2848,
   142.1936,
   144.7457,
   147.8364,
   148.7968,
   150.6424,
   150.7406,
   145.9451,
   143.0321,
   141.5245,
   146.0931,
   144.6179,
   143.7297,
   143.3913,
   144.032,
   144.6631,
   141.7902,
   150.1328,
   148.3587,
   145.3148,
   147.0855,
   148.2717,
   147.0037,
   147.2555,
   147.9779,
   149.4312,
   148.0787,
   140.0632,
   150.0022,
   145.6038,
   147.9564,
   146.7024,
   142.8491,
   144.9271,
   144.3559,
   141.3742,
   143.2863,
   150.0037,
   143.2694,
   146.8412,
   148.6968,
   150.6061,
   141.7161,
   144.1062,
   150.535,
   150.1059,
   146.5194,
   145.0927,
   145.7143,
   150.815,
   149.1554,
   144.5942,
   150.6518,
   145.9064,
   148.2009,
   146.1228,
   142.5202,
   145.9917,
   143.2154,
   150.9971,
   150.2064,
   150.767,
   150.2472,
   150.5495,
   148.2532,
   148.9781,
   146.4206,
   150.0951,
   147.8099,
   141.3285,
   144.3123,
   147.0279,
   144.7182,
   144.3224,
   148.9276,
   149.9036,
   141.161,
   145.4559,
   140.7753,
   149.1009,
   143.1764,
   148.551,
   149.1334,
   147.5667,
   149.0918,
   149.8447,
   145.8273,
   150.2472,
   145.4287,
   146.4647,
   149.8443,
   144.7254,
   148.5872,
   147.0752,
   150.2777,
   150.1123,
   149.7487,
   146.038,
   142.6799,
   149.0634,
   146.1209,
   147.5595,
   146.7995,
   148.5714,
   141.1121,
   146.7408,
   149.7816,
   147.0405,
   150.3123,
   147.1729,
   148.8421,
   144.9976,
   144.7229,
   149.4037,
   141.0878,
   144.5938,
   148.0625,
   143.9816,
   148.0733,
   149.5118,
   149.0939,
   146.303,
   143.3774,
   147.82,
   142.1637,
   144.9798,
   146.6266,
   143.3208,
   147.2656,
   149.2163,
   150.2442,
   147.8839,
   149.96,
   149.6765,
   147.2906,
   148.2363,
   148.7645,
   147.6575,
   149.1967,
   149.4256,
   148.8434,
   147.9511,
   145.7495,
   147.5475,
   149.6513,
   145.8069,
   141.3402,
   145.7801,
   145.3312,
   143.8798,
   150.8061,
   149.7044,
   148.0375,
   144.3384,
   149.177,
   150.7509,
   149.608,
   145.9156,
   147.4359,
   147.1742,
   150.3715,
   146.1328,
   145.0086,
   150.3148,
   149.3803,
   148.8475,
   145.666,
   147.1763,
   150.617,
   149.6593,
   147.4904,
   148.4429,
   147.6321,
   147.8458,
   143.8183,
   146.8244,
   149.4578,
   146.1721,
   148.0313,
   149.1118,
   144.8819,
   147.8404,
   142.0486,
   142.8307,
   148.4062,
   149.3284,
   149.6002,
   146.6193,
   148.0088,
   150.1834,
   141.003,
   147.8566,
   148.514,
   149.7205,
   149.6284,
   150.6031,
   150.3801,
   147.2251,
   143.7815,
   142.6966,
   148.656,
   140.2372,
   143.9975,
   141.3908,
   141.9205,
   147.9194,
   142.2127,
   147.2362,
   149.5425,
   146.9423,
   145.7206,
   149.2641,
   145.9065,
   140.3231,
   144.3545,
   150.8463,
   150.9583,
   149.6391,
   146.0076,
   144.1929,
   143.7042,
   145.073,
   146.8599,
   141.7303,
   150.8391,
   144.3146,
   150.3287,
   146.1064,
   149.4047,
   147.5271,
   146.1252,
   146.4113,
   149.8896,
   148.3527,
   149.2313,
   150.5957,
   148.0381,
   150.2965,
   150.0584,
   145.8783,
   148.6289,
   150.3357,
   146.0587,
   145.8698,
   150.8274,
   147.5539,
   149.5774,
   141.9609,
   147.7314,
   150.9415,
   149.136,
   149.6138,
   143.6251,
   143.0526,
   144.4366,
   150.0235,
   149.887,
   149.723,
   150.5341,
   141.2447,
   147.3183,
   144.874,
   150.6718,
   142.6665,
   150.1847,
   145.0384,
   141.7569,
   147.4108,
   147.3351,
   150.9668,
   144.9524,
   143.1318,
   145.5141,
   143.7712,
   147.0632,
   148.2297,
   145.8464,
   147.2872,
   147.4957,
   146.9922,
   146.9959,
   146.597,
   149.7916,
   150.6931,
   148.2899,
   149.2207,
   148.5611,
   150.244,
   150.3657,
   146.8643,
   142.5957,
   144.1669,
   149.8589,
   146.2448,
   145.7959,
   149.0854,
   141.9473,
   140.215,
   147.9314,
   145.8088,
   147.2619,
   142.179,
   144.2009,
   150.6263,
   143.3359,
   147.5781,
   148.6393,
   145.7983,
   147.0274,
   150.5516,
   146.892,
   148.8412,
   149.1988,
   150.2304,
   147.3025,
   149.0299,
   141.1282,
   142.3094,
   147.9305,
   145.2568,
   149.4746,
   144.181,
   142.2209,
   147.7439,
   149.2868,
   150.1501,
   150.1155,
   146.2587,
   148.2234,
   141.5842,
   144.255,
   149.9699,
   148.5242,
   148.1911,
   148.1272,
   150.4602,
   144.9658,
   143.9913,
   145.492,
   147.6563,
   145.3433,
   150.1951,
   147.6747,
   146.8666,
   150.7398,
   149.9473,
   148.572,
   146.4902,
   147.4069,
   144.1364,
   149.0495,
   150.3591,
   147.9254,
   149.8554,
   144.6007,
   145.6112,
   144.0473,
   148.5526,
   149.9303,
   143.3539,
   140.4881,
   149.7701,
   150.1164,
   146.9976,
   150.2926,
   147.588,
   148.3067,
   144.0152,
   141.7828,
   143.2567,
   146.4966,
   150.0799,
   146.216,
   149.5007,
   143.9757,
   141.6605,
   146.1429,
   146.4709,
   147.8198,
   141.8556,
   145.1422,
   148.5873,
   142.0339,
   143.8862,
   146.0018,
   147.9005,
   142.9557,
   144.4187,
   150.3256,
   145.2114,
   145.5624,
   144.2108,
   145.3533,
   141.4948,
   145.3272,
   150.2192,
   150.0868,
   141.1746,
   150.8811,
   149.9295,
   149.5072,
   143.3262,
   148.401,
   148.99,
   143.9817,
   140.3917,
   146.3241,
   145.9433,
   140.0022,
   150.7655,
   150.8993,
   145.8131,
   148.7842,
   145.3754,
   149.7912,
   142.0834,
   144.6458,
   145.8591,
   145.6651,
   143.2113,
   149.6056,
   143.6587,
   146.9294,
   145.8864,
   145.9807,
   140.2404,
   148.3717,
   149.612,
   141.6118,
   149.7174,
   149.342,
   150.9482,
   147.8895,
   141.38,
   145.7768,
   144.2968,
   143.2171,
   147.7214,
   146.9797,
   140.9474,
   149.4002,
   149.622,
   143.5059,
   147.4594,
   143.5506,
   150.092,
   149.6316,
   150.3403,
   148.8321,
   148.3873,
   145.3589,
   142.2854,
   149.004,
   150.8352,
   143.7949,
   149.9717,
   149.0654,
   145.467,
   147.9576,
   145.2896,
   147.5506,
   141.3358,
   150.3493,
   150.2629,
   148.3658,
   147.537,
   145.2507,
   143.1018,
   148.1354,
   145.0851,
   147.4879,
   146.4013,
   147.6965,
   142.1887,
   150.8136,
   143.7087,
   146.6983,
   149.3917,
   147.8604,
   149.5603,
   149.1054,
   144.5643,
   146.9149,
   150.1226,
   141.1295,
   150.2831,
   148.131,
   145.5914,
   147.0846,
   142.394,
   149.3326,
   147.9484,
   149.2287,
   144.3866,
   142.7769,
   139.9088,
   150.2529,
   148.4894,
   140.4493,
   149.8248,
   147.9964,
   142.0767,
   144.6392,
   148.6162,
   146.5195,
   141.8766,
   142.766,
   146.0144,
   150.4252,
   141.6301,
   143.3229,
   146.4743,
   150.8222,
   149.5311,
   147.7218,
   150.5559,
   146.8233,
   149.9303,
   143.1975,
   148.3879,
   143.5495,
   146.3781,
   150.2753,
   148.8942,
   148.5299,
   149.3804,
   145.865,
   144.6475,
   142.8224,
   141.108,
   148.5711,
   147.3687,
   150.8275,
   148.4745,
   141.0656,
   149.7416,
   141.2571,
   149.1116,
   147.0615,
   147.0114,
   145.6784,
   142.0048,
   147.1029,
   149.0015,
   146.1161,
   149.9584,
   148.4583,
   143.5264,
   142.6013,
   142.5511,
   143.7571,
   147.6836,
   150.3006,
   142.645,
   143.6385,
   150.3627,
   143.8758,
   141.6129,
   143.7326,
   148.3249,
   140.5802,
   144.1418,
   144.1357,
   143.6876,
   146.6414,
   146.9987,
   149.6719,
   142.3609,
   150.1694,
   145.0328,
   144.0995,
   142.0954,
   149.5649,
   148.2476,
   142.0958,
   148.7506,
   150.8603,
   147.0607,
   150.3707,
   146.2116,
   149.407,
   142.238,
   147.1513,
   148.5874,
   150.7163,
   149.713,
   148.8541,
   147.8867,
   150.2592,
   149.4278,
   147.6543,
   150.0548,
   146.6677,
   148.0937,
   143.6862,
   146.306,
   144.9995,
   145.86,
   147.8025,
   145.8781,
   144.8454,
   143.3668,
   150.7015,
   146.5541,
   146.8524,
   144.5814,
   146.6069,
   150.9524,
   147.4534,
   146.8037,
   149.8881,
   148.0805,
   146.5471,
   146.7141,
   150.1026,
   143.2279,
   148.4654,
   143.2277,
   150.5705,
   148.237,
   145.8628,
   142.7259,
   149.9552,
   146.9838,
   149.3667,
   141.0043,
   146.2232,
   150.187,
   145.5667,
   144.0827,
   144.8664,
   143.9841,
   144.9108,
   145.5221,
   146.6688,
   149.698,
   149.7003,
   146.6075,
   145.0987,
   146.213,
   147.522,
   150.781,
   142.6502,
   149.7322,
   141.4119,
   141.7569,
   146.7669,
   146.8365,
   150.5587,
   147.6544,
   146.1269,
   150.057,
   143.6582,
   149.2165,
   147.1645,
   144.3975,
   145.0589,
   146.0716,
   148.9335,
   148.1004,
   147.3151,
   148.8862,
   143.9369,
   149.0317,
   148.1677,
   144.2287,
   144.8887,
   149.6149,
   146.736,
   149.0205,
   144.7131,
   148.9762,
   143.0351,
   150.4675,
   146.0205,
   147.9377,
   150.7316,
   140.3613,
   146.3421,
   146.7567,
   145.3453,
   150.1849,
   144.2096,
   147.1093,
   149.4001,
   143.4538,
   146.0016,
   143.2763,
   149.6756,
   144.2921,
   149.4578,
   150.8057,
   142.5999,
   149.0943,
   150.7085,
   147.2675,
   145.4779,
   144.6234,
   148.2939,
   147.8367,
   146.606,
   148.6156,
   144.7696,
   149.8167,
   144.0889,
   149.292,
   140.4773,
   143.9555,
   147.7521,
   148.271,
   148.2589,
   149.4739,
   148.9091,
   140.8349,
   148.1893,
   147.5696,
   148.6218,
   147.9345,
   150.8374,
   140.8019,
   144.8294,
   143.8428,
   142.3391,
   145.6447,
   150.1412,
   148.5293,
   143.9821,
   148.8467,
   147.7178,
   149.7594,
   150.6964,
   142.3768,
   148.8892,
   146.1537,
   145.5483,
   147.2209,
   146.5696,
   145.2881,
   144.797,
   146.6147,
   146.8542,
   150.2019,
   140.692,
   149.843,
   140.3068,
   143.741,
   143.3927,
   149.6685,
   149.7247,
   150.4972,
   149.0386,
   148.7991,
   144.4458,
   148.9827,
   143.1345,
   149.3179,
   148.5837,
   145.3841,
   148.5953,
   144.711,
   147.2394,
   142.781,
   150.8492,
   149.0746,
   148.3025,
   148.3255,
   145.7297,
   146.5639,
   148.8848,
   143.9768,
   148.5926,
   144.8747,
   146.434,
   143.4138,
   146.491,
   149.0877,
   142.7822,
   147.4584,
   146.3719,
   146.9528,
   147.2126,
   149.1277,
   147.9197,
   140.8433,
   140.0593,
   146.3041,
   149.7594,
   143.3382,
   146.9847,
   150.7551,
   143.2668,
   150.9871,
   149.8736,
   141.5731,
   144.2232,
   144.1541,
   148.3785,
   147.1562,
   150.2095,
   146.1043,
   147.8385,
   145.2459,
   150.8109,
   144.0101,
   144.8413,
   147.0241,
   144.1913,
   149.8105,
   149.4732,
   150.8374,
   149.7999,
   146.6141,
   147.5489,
   149.8988,
   150.2834,
   144.4692,
   149.3911,
   150.7013,
   146.3765,
   141.9241,
   147.6313,
   147.8609,
   150.4691,
   149.9976,
   142.7538,
   143.524,
   141.0792,
   147.5815,
   140.4489,
   147.2922,
   145.425,
   142.9308,
   146.673,
   149.0965,
   147.6713,
   149.4225,
   141.4981,
   148.9665,
   142.6111,
   150.267,
   142.1828,
   145.2802,
   142.058,
   143.7567,
   141.7165,
   150.9272,
   149.765,
   146.9136,
   144.681,
   146.5293,
   148.4258,
   140.0085,
   147.1941,
   147.621,
   142.3403,
   148.6818,
   147.4808,
   150.8868,
   150.2497,
   145.4875,
   146.7021,
   148.8696,
   149.443,
   145.3986,
   150.8386,
   148.3508,
   149.2797,
   148.9804,
   142.2933,
   145.1368,
   144.1117,
   146.3278,
   148.6881,
   150.089,
   141.0415,
   149.2976,
   148.8898,
   144.5055,
   142.2178,
   150.9985,
   145.4425,
   148.0578,
   142.4878,
   143.3798,
   148.2213,
   145.5211,
   146.7684,
   150.3519,
   142.4985,
   148.8375,
   144.0703,
   141.439,
   149.4823,
   143.9926,
   146.9054,
   149.6966,
   148.0753,
   146.451,
   147.2945,
   143.4674,
   144.6773,
   146.5064,
   148.645,
   147.5291,
   148.4759,
   150.5845,
   141.4251,
   144.658,
   145.9264,
   146.7979,
   144.6484,
   150.1392,
   146.9511,
   149.9522,
   143.1373,
   141.9922,
   146.8626,
   150.366,
   147.2388,
   145.0666,
   148.3885,
   143.6885,
   147.6365,
   146.7734,
   145.9586,
   146.4233,
   149.4649,
   146.7307,
   145.3763,
   150.1009,
   145.0167,
   150.154,
   143.4247,
   146.58,
   150.7494,
   145.4359,
   142.7083,
   149.2494,
   150.3786,
   144.895,
   150.7139,
   147.5277,
   150.7753,
   142.2097,
   145.306,
   146.3482,
   150.1989,
   145.9693,
   145.1321,
   148.3065,
   146.5112,
   142.6303,
   145.7145,
   142.8135,
   144.0802,
   144.1032,
   149.9897,
   139.6025,
   141.6967,
   149.1457,
   147.9124,
   145.4502,
   150.1118,
   146.0006,
   144.9666,
   142.8984,
   148.8084,
   148.3265,
   147.7891,
   141.5464,
   146.6309,
   144.8963,
   150.5415,
   150.3993,
   143.5576,
   148.9988,
   147.7029,
   145.5938,
   145.8645,
   149.0544,
   147.9474,
   150.2523,
   148.5292,
   149.2887,
   150.4148,
   145.3042,
   149.3699,
   140.9621,
   148.4453,
   146.0507,
   147.2362,
   149.6402,
   150.3735,
   149.955,
   145.7676,
   141.5979,
   145.0253,
   148.4626,
   149.9821,
   145.0618,
   143.1929,
   140.3463,
   149.6378,
   145.7145,
   150.1056,
   142.1943,
   147.2421,
   147.2301,
   149.8693,
   147.2952,
   144.9577,
   149.8717,
   144.6481,
   144.5751,
   145.0718,
   145.5103,
   143.5242,
   142.8004,
   144.535,
   142.4378,
   147.498,
   143.269,
   140.176,
   144.1602,
   148.3542,
   143.3001,
   141.5571,
   150.0594,
   145.5465,
   140.4808,
   143.8846,
   140.0348,
   148.0765,
   146.9617,
   148.062,
   147.7441,
   150.1921,
   150.3418,
   148.597,
   142.9238,
   143.2391,
   144.0796,
   145.581,
   150.2652,
   149.3324,
   148.78,
   149.1616,
   145.3164,
   143.7906,
   142.9568,
   150.3001,
   142.4562,
   147.4668,
   150.8552,
   148.9215,
   145.8686,
   145.1841,
   145.079,
   146.5365,
   148.5925,
   148.3701,
   150.5698,
   147.0424,
   145.3204,
   149.1317,
   147.8412,
   142.6177,
   148.4186,
   145.2594,
   149.1163,
   143.8493,
   145.785,
   149.0452,
   147.345,
   144.2405,
   146.6321,
   150.4408,
   147.2724,
   142.0238,
   146.5029,
   142.1798,
   148.5461,
   148.3535,
   150.8129,
   148.1551,
   150.7729,
   143.126,
   144.4354,
   149.5196,
   149.198,
   148.811,
   146.2972,
   141.9574,
   144.244,
   148.6624,
   144.0553,
   144.0444,
   142.7232,
   149.0316,
   149.889,
   145.8918,
   143.1288,
   141.9211,
   142.6611,
   146.3402,
   139.9375,
   149.4922,
   148.7876,
   142.3027,
   145.5811,
   146.9961,
   149.2211,
   147.5399,
   149.2085,
   142.3197,
   149.0476,
   149.7646,
   144.3173,
   146.098,
   147.4529,
   146.0088,
   144.5241,
   145.9261,
   148.5794,
   143.1651,
   141.0898,
   144.2116,
   145.2033,
   145.6778,
   148.4269,
   149.328,
   150.2863,
   149.475,
   147.3489,
   149.9291,
   140.4203,
   149.3822,
   148.2583,
   143.852,
   142.8215,
   145.9452,
   141.8223,
   142.1243,
   150.9621,
   145.0457,
   148.946,
   150.638,
   145.5667,
   150.7315,
   141.9841,
   150.3687,
   142.6772,
   142.6905,
   149.2723,
   146.7778,
   150.2995,
   143.3221,
   145.6437,
   150.08,
   149.5411,
   148.3372,
   144.8993,
   144.739,
   148.9816,
   150.6136,
   149.836,
   141.3492,
   143.6449,
   144.0948,
   148.6743,
   144.9993,
   149.8077,
   148.4953,
   140.5257,
   142.1457,
   147.2998,
   150.4688,
   150.83,
   150.1684,
   148.978,
   150.4762,
   149.9149,
   147.4636,
   143.3627,
   142.7719,
   146.1042,
   146.9072,
   150.2129,
   141.6489,
   141.1261,
   143.705,
   141.1011,
   146.6682,
   149.4615,
   148.2018,
   144.4162,
   147.1271,
   148.3505,
   141.3375,
   150.6004,
   150.2012,
   141.4935,
   149.4089,
   148.7245,
   147.7042,
   145.7824,
   146.2509,
   144.6299,
   146.2847,
   146.6022,
   143.9925,
   139.8532,
   143.6144,
   150.9864,
   148.8405,
   144.5824,
   149.185,
   145.9054,
   150.992,
   148.5592,
   144.3369,
   150.3497,
   146.961,
   144.6223,
   146.8039,
   145.0702,
   147.0001,
   150.9856,
   148.9975,
   141.5539,
   145.6217,
   141.9874,
   146.4872,
   144.2178,
   149.899,
   147.3858,
   146.8201,
   147.1244,
   142.9865,
   148.9731,
   149.4185,
   145.2485,
   150.9438,
   142.7738,
   150.0198,
   150.0686,
   143.6969,
   144.5784,
   147.6966,
   149.0774,
   147.8749,
   146.5902,
   140.7138,
   150.1044,
   150.4537,
   144.8256,
   143.8102,
   146.1486,
   144.7036,
   150.6113,
   150.4881,
   145.0236,
   145.6808,
   150.0467,
   148.2726,
   146.2606,
   149.1412,
   148.7269,
   149.461,
   146.0952,
   148.98,
   139.6901,
   142.1642,
   142.2548,
   148.4963,
   147.5713,
   150.1595,
   148.2566,
   147.4587,
   144.8351,
   141.16,
   147.1846,
   145.2778,
   150.9645,
   150.4052,
   149.4159,
   150.1375,
   148.7983,
   145.9606,
   146.7837,
   149.9946,
   147.2531,
   147.248,
   145.0413,
   150.7032,
   150.0467,
   145.0565,
   142.5116,
   143.5958,
   143.2602,
   148.7714,
   143.5659,
   146.8253,
   144.2965,
   148.9066,
   145.3744,
   145.1773,
   146.3813,
   149.6892,
   141.3661,
   145.9978,
   147.5395,
   145.2355,
   149.2133,
   150.7753,
   145.6219,
   145.5497,
   150.417,
   148.3163,
   150.4419,
   146.8403,
   143.7095,
   150.6928,
   140.0562,
   145.0252,
   143.8604,
   148.1688,
   150.1185,
   142.7157,
   143.6947,
   145.1688,
   147.3574,
   148.4386,
   143.4687,
   145.2017,
   145.7827,
   146.8488,
   142.4353,
   142.6002,
   147.1991,
   145.6593,
   145.9727,
   146.0015,
   147.6217,
   143.2101,
   150.8062,
   145.2315,
   148.3824,
   150.8593,
   139.8679,
   147.8757,
   147.0646,
   146.5104,
   148.4559,
   150.5626,
   147.5557,
   141.8662,
   140.8373,
   148.3181,
   148.2404,
   148.655,
   143.9908,
   142.736,
   148.6566,
   148.5527,
   142.4692,
   145.1603,
   147.6429,
   143.4916,
   149.4829,
   141.5093,
   147.0405,
   149.8638,
   145.2323,
   141.1997,
   149.444,
   142.5175,
   148.8838,
   150.6427,
   149.5313,
   145.0197,
   145.1017,
   146.1191,
   142.372,
   146.5704,
   149.569,
   145.6321,
   150.1734,
   149.8126,
   146.183,
   144.9557,
   147.7245,
   146.4968,
   150.8168,
   145.0228,
   150.2006,
   150.6452,
   145.4612,
   146.0749,
   140.9661,
   148.5146,
   148.6446,
   146.8159,
   150.7894,
   146.7587,
   148.3264,
   147.8368,
   150.3333,
   149.5094,
   148.0616,
   147.202,
   140.9578,
   140.9303,
   149.4531,
   144.0495,
   150.5164,
   145.8674,
   140.901,
   144.0467,
   147.9595,
   145.2377,
   144.4843,
   141.8274,
   148.4355,
   142.0495,
   149.0081,
   147.4508,
   150.8344,
   144.9872,
   144.2291,
   149.8194,
   147.0654,
   145.5251,
   148.8107,
   148.7631,
   141.1676,
   145.8027,
   149.0187,
   150.7855,
   143.0727,
   143.206,
   146.7059,
   145.9725,
   145.7017,
   144.9662,
   144.8978,
   145.0513,
   148.9416,
   150.6402,
   144.9226,
   149.7901,
   145.4825,
   144.1886,
   150.2288,
   149.0933,
   147.4923,
   150.7675,
   144.5478,
   142.7773,
   146.9019,
   148.1724,
   142.7179,
   147.5785,
   146.0085,
   142.5398,
   148.5466,
   146.1693,
   149.0134,
   145.2398,
   140.8163,
   143.3981,
   141.7446,
   149.8647,
   149.4402,
   142.1384,
   147.7317,
   141.215,
   141.3077,
   149.1928,
   148.5397,
   143.513,
   144.0495,
   142.4551,
   147.0784,
   149.2982,
   147.7702,
   150.0614,
   145.3038,
   142.4055,
   150.5761,
   146.3266,
   149.8443,
   143.2836,
   141.7272,
   143.3399,
   144.5125,
   147.3077,
   146.7808,
   143.0988,
   148.5371,
   150.2991,
   143.2496,
   147.2403,
   145.8138,
   149.335,
   147.4806,
   145.868,
   141.5906,
   140.7367,
   140.4085,
   146.0549,
   147.8771,
   145.8826,
   146.1643,
   143.108,
   147.9406,
   147.9176,
   148.158,
   148.8343,
   146.7205,
   141.5496,
   150.7877,
   142.3775,
   146.6794,
   147.3943,
   150.501,
   145.433,
   150.8861,
   150.9863,
   149.9265,
   145.5524,
   140.7747,
   148.2714,
   149.964,
   148.5771,
   142.3978,
   147.9597,
   147.2748,
   149.8174,
   145.9294,
   147.5373,
   149.1507,
   149.3999,
   150.1948,
   148.2578,
   140.0122,
   146.9885,
   148.8421,
   147.8835,
   143.863,
   148.9464,
   149.7282,
   147.8681,
   149.4749,
   142.5148,
   144.8491,
   147.1747,
   145.7516,
   145.6602,
   147.3,
   148.9074,
   145.5821,
   143.0856,
   150.5173,
   140.9427,
   148.4233,
   150.4584,
   150.6806,
   145.1706,
   145.8952,
   149.7925,
   149.4882,
   146.1025,
   142.4843,
   142.5929,
   142.0718,
   148.9378,
   146.6816,
   147.3207,
   145.925,
   143.7327,
   141.9952,
   150.8766,
   149.2743,
   144.9412,
   147.6398,
   145.3629,
   142.8796,
   147.7124,
   147.5342,
   143.8104,
   143.7985,
   146.6951,
   144.5832,
   145.8459,
   148.1511,
   146.98,
   150.4488,
   148.4041,
   146.1336,
   148.4953,
   147.9652,
   148.7733,
   147.4457,
   150.4191,
   143.5116,
   140.4074,
   146.0471,
   149.1291,
   150.516,
   143.9916,
   149.4239,
   141.3749,
   145.9744,
   144.5431,
   143.7684,
   149.402,
   149.2081,
   145.0298,
   144.3641,
   144.7856,
   148.5592,
   146.5671,
   150.4889,
   149.1779,
   142.5382,
   147.6317,
   148.2559,
   145.2663,
   148.6146,
   147.7605,
   149.2965,
   149.4564,
   148.4831,
   149.3155,
   148.0586,
   144.217,
   141.5887,
   144.0707,
   145.7601,
   146.8255,
   142.5874,
   148.7024,
   141.8437,
   141.7813,
   143.8755,
   147.8225,
   143.1117,
   150.0652,
   149.3662,
   147.664,
   149.0662,
   141.7755,
   149.2836,
   150.2531,
   148.1347,
   142.1317,
   147.6402,
   150.5669,
   150.4497,
   150.3848,
   148.085,
   149.3093,
   146.4445,
   146.1174,
   150.3559,
   149.8699,
   143.0928,
   148.9841,
   148.1448,
   148.1982,
   140.4352,
   145.4523,
   149.2734,
   147.332,
   143.5388,
   146.4496,
   140.431,
   148.518,
   146.6565,
   150.6064,
   144.7453,
   150.7451,
   150.0334,
   144.2103,
   147.5151,
   148.298,
   150.2929,
   146.4275,
   147.829,
   149.1661,
   146.1007,
   147.3439,
   147.3286,
   146.9189,
   145.0231,
   146.561,
   147.5833,
   149.0299,
   144.1419,
   149.9356,
   147.6716,
   149.4602,
   148.343,
   148.956,
   139.8245,
   144.2804,
   146.0585,
   144.8215,
   146.6905,
   141.7277,
   148.3282,
   148.8975,
   139.9516,
   147.8389,
   147.6126,
   147.3687,
   150.6975,
   149.5328,
   141.0351,
   145.3615,
   141.6259,
   142.2202,
   146.2641,
   148.0419,
   149.7091,
   145.9925,
   147.2293,
   142.8964,
   148.2881,
   150.325,
   141.588,
   142.7804,
   146.3605,
   147.9082,
   143.5546,
   146.5806,
   142.6114,
   140.724,
   150.1714,
   148.1646,
   148.4573,
   150.0735,
   147.341,
   148.0065,
   146.3907,
   149.4299,
   149.5943,
   149.398,
   144.1515,
   145.9415,
   144.5708,
   144.2629,
   147.24,
   146.9355,
   144.3789,
   149.7723,
   146.6701,
   146.6437,
   145.4232,
   148.4399,
   143.9915,
   145.076,
   144.0835,
   150.355,
   145.5627,
   147.4252,
   147.4907,
   149.0802,
   146.5159,
   144.9548,
   146.327,
   148.8213,
   148.3583,
   147.7787,
   146.1977,
   145.5328,
   146.7664,
   148.8164,
   149.5213,
   145.551,
   149.308,
   146.4681,
   144.1507,
   150.5988,
   148.9475,
   145.722,
   142.7583,
   150.9923,
   144.176,
   148.4797,
   149.1925,
   145.175,
   144.5257,
   145.3787,
   141.0249,
   146.7204,
   139.7565,
   145.2818,
   147.1206,
   145.842,
   150.1548,
   143.5889,
   146.966,
   144.8919,
   149.1321,
   147.2983,
   144.7824,
   146.8757,
   149.3282,
   150.7848,
   150.9884,
   144.5711,
   144.1222,
   145.744,
   140.5575,
   150.8754,
   145.35,
   141.9917,
   147.6962,
   139.7722,
   149.0554,
   150.832,
   149.5762,
   145.706,
   143.6312,
   147.3324,
   146.5924,
   145.1175,
   147.5739,
   149.0505,
   149.7054,
   148.3256,
   148.979,
   145.9076,
   146.517,
   150.2075,
   148.7201,
   144.0562,
   147.9033,
   148.3888,
   141.0234,
   149.8661,
   141.5011,
   142.6097,
   144.951,
   145.9489,
   148.1174,
   146.6809,
   146.8068,
   143.5982,
   148.319,
   147.8873,
   146.7307,
   149.8565,
   145.2707,
   144.3391,
   147.5873,
   146.5738,
   140.2562,
   143.6797,
   148.5415,
   145.9461,
   145.471,
   143.2926,
   150.7378,
   145.9891,
   143.3547,
   140.371,
   145.6772,
   145.5295,
   146.404,
   142.2315,
   147.1049,
   140.2846,
   143.6689,
   150.8246,
   150.6042,
   148.3318,
   145.2688,
   147.0217,
   147.5652,
   148.5452,
   142.3813,
   148.2266,
   143.6065,
   150.3532,
   147.1913,
   149.8116,
   149.2653,
   141.1283,
   148.2715,
   141.7908,
   145.0657,
   146.6299,
   148.9643,
   143.871,
   146.967,
   148.2257,
   148.5634,
   144.9405,
   147.8492,
   143.5827,
   150.2063,
   147.2374,
   150.4297,
   149.292,
   148.7426,
   147.2336,
   146.2703,
   145.3064,
   145.8459,
   141.5355,
   149.1445,
   143.9997,
   140.4407,
   147.601,
   141.1946,
   146.0663,
   142.5482,
   142.646,
   147.4948,
   149.6283,
   149.5947,
   141.817,
   148.0193,
   144.2897,
   147.2082,
   143.6016,
   143.6019,
   145.4204,
   141.4191,
   147.6331,
   147.3655,
   148.2347,
   143.1851,
   145.9341,
   146.2599,
   146.0759,
   146.6316,
   148.4266,
   147.9092,
   147.5868,
   147.5665,
   148.4997,
   149.319,
   148.2483,
   148.2583,
   143.6871,
   144.0975,
   148.7604,
   150.1597,
   143.6901,
   150.7624,
   145.3215,
   148.8272,
   142.7579,
   148.1128,
   148.1611,
   141.8923,
   142.2221,
   144.7307,
   140.3883,
   142.7519,
   142.7642,
   144.1715,
   150.7734,
   150.0115,
   148.0587,
   145.0076,
   149.6186,
   142.7989,
   147.6015,
   140.7831,
   148.0554,
   144.7886,
   148.2998,
   148.6369,
   145.7319,
   144.2013,
   146.6816,
   144.5732,
   147.9505,
   149.7553,
   142.4395,
   146.909,
   150.0616,
   146.0333,
   149.876,
   150.3322,
   150.6218,
   140.6541,
   149.0299,
   141.0559,
   141.6267,
   144.9311,
   145.1434,
   150.7134,
   150.4699,
   144.7648,
   150.4459,
   144.2185,
   146.4257,
   145.0724,
   148.6326,
   143.0583,
   142.5169,
   150.0045,
   140.3033,
   145.22,
   145.0902,
   148.5255,
   148.676,
   150.8613,
   145.0373,
   148.7991,
   145.4485,
   144.4546,
   147.8936,
   149.2846,
   144.8003,
   150.5288,
   148.0059,
   140.5429,
   140.3439,
   150.0118,
   140.6873,
   148.7164,
   146.5146,
   148.7775,
   146.4299,
   141.1545,
   150.44,
   150.0941,
   147.0873,
   148.7928,
   142.9517,
   149.5924,
   146.5305,
   141.1151,
   147.2488,
   149.565,
   145.576,
   148.3017,
   144.2388,
   150.1335,
   142.5834,
   147.5103,
   149.6165,
   148.3857,
   144.4933,
   142.7282,
   146.6798,
   150.324,
   143.226,
   150.461,
   148.8678,
   149.6961,
   149.0239,
   149.0014,
   148.9635,
   142.7827,
   148.2332,
   144.7183,
   147.2283,
   148.0525,
   143.4854,
   149.4643,
   150.1036,
   150.6779,
   148.2899,
   141.2366,
   145.5492,
   142.9289,
   142.632,
   146.8216,
   149.7466,
   145.2787,
   148.1174,
   144.872,
   142.4684,
   145.7524,
   145.973,
   147.4574,
   144.9217,
   148.6953,
   142.3751,
   146.8221,
   148.5832,
   150.2397,
   141.5993,
   147.5895,
   146.3455,
   149.3699,
   144.9413,
   149.2955,
   142.8184,
   150.2638,
   148.8187,
   140.0465,
   148.9615,
   148.9818,
   147.284,
   146.4435,
   150.3186,
   144.0775,
   143.5221,
   148.8611,
   146.5621,
   141.9638,
   146.3575,
   149.4584,
   148.3767,
   143.5682,
   141.9718,
   148.2107,
   142.5915,
   143.1368,
   148.7514,
   146.4749,
   144.0404,
   146.5958,
   147.0409,
   149.9833,
   142.4579,
   147.5805,
   148.6953,
   140.6946,
   149.1915,
   144.1076,
   150.981,
   147.453,
   148.2791,
   149.1743,
   144.5394,
   150.7323,
   144.3755,
   147.224,
   149.5797,
   139.7062,
   150.6285,
   150.5025,
   148.4362,
   146.5161,
   146.8438,
   150.6298,
   150.3538,
   145.4653,
   149.503,
   149.6828,
   150.8281,
   146.4222,
   150.5139,
   149.5666,
   150.8681,
   142.9732,
   150.5556,
   149.6915,
   143.0895,
   142.9536,
   150.6651,
   148.8406,
   141.3321,
   145.715,
   142.1388,
   140.2273,
   141.0633,
   144.9951,
   146.501,
   149.1889,
   148.734,
   143.4545,
   147.5679,
   150.2322,
   144.7879,
   150.2936,
   147.7615,
   145.6046,
   144.5079,
   147.4564,
   147.9628,
   148.6723,
   150.7527,
   150.2139,
   146.3256,
   147.3554,
   148.409,
   143.9945,
   150.6645,
   144.0751,
   142.7347,
   143.7125,
   140.2814,
   148.0437,
   149.2393,
   146.6833,
   143.9925,
   147.2936,
   146.3194,
   145.1628,
   145.3446,
   146.1887,
   147.401,
   145.6189,
   143.3476,
   145.7043,
   149.3266,
   147.057,
   150.9111,
   149.7275,
   150.235,
   147.5562,
   141.6779,
   148.3186,
   150.6991,
   141.4139,
   145.3897,
   144.817,
   148.1853,
   148.6607,
   139.6611,
   146.3105,
   149.9457,
   147.2232,
   147.2886,
   149.1914,
   148.4736,
   146.46,
   143.1926,
   148.3519,
   141.876,
   150.6276,
   148.1538,
   145.7185,
   141.9662,
   144.2964,
   144.3824,
   148.6342,
   143.607,
   149.9018,
   143.7349,
   150.5676,
   141.132,
   146.8248,
   149.7468,
   149.8877,
   143.1133,
   145.1352,
   145.4254,
   143.2098,
   145.049,
   148.2863,
   148.6351,
   145.2572,
   145.9341,
   142.241,
   148.178,
   146.1109,
   150.0791,
   147.8769,
   149.7823,
   150.167,
   146.5009,
   149.1686,
   145.3614,
   142.0149,
   149.1185,
   150.3716,
   148.9283,
   150.3296,
   145.8915,
   147.8512,
   147.2072,
   150.5976,
   145.5059,
   149.6515,
   148.3431,
   142.6588,
   149.9834,
   150.0618,
   149.922,
   148.7584,
   148.0892,
   147.3147,
   147.5498,
   148.7237,
   148.509,
   142.8315,
   150.1029,
   149.8258,
   150.2,
   145.88,
   148.4854,
   147.8845,
   150.8491,
   149.2133,
   146.4284,
   148.6291,
   146.1813,
   145.7506,
   146.7019,
   150.2743,
   150.6634,
   143.8523,
   148.1016,
   144.3256,
   147.6265,
   143.7155,
   146.3947,
   141.294,
   142.9199,
   145.4258,
   145.7267,
   141.3055,
   150.6797,
   147.5529,
   142.6479,
   148.1188,
   146.8115,
   148.0321,
   140.2132,
   148.477,
   142.4581,
   142.8139,
   149.6598,
   145.3571,
   147.3157,
   149.2595,
   150.2641,
   144.0188,
   148.1876,
   145.1432,
   143.625,
   148.92,
   146.615,
   146.4848,
   141.1771,
   145.6213,
   150.337,
   147.3477,
   148.1469,
   142.6527,
   141.8805,
   143.9421,
   144.6685,
   147.5001,
   142.8081,
   142.4061,
   146.212,
   150.4498,
   143.9968,
   146.451,
   141.8852,
   148.8723,
   140.8207,
   145.8926,
   146.1003,
   148.1612,
   150.1151,
   146.0626,
   144.5284,
   149.7181,
   142.0179,
   145.2642,
   147.4597,
   145.2833,
   145.4286,
   145.0467,
   144.387,
   140.751,
   142.2476,
   140.0384,
   148.2262,
   145.6517,
   144.6069,
   141.9706,
   147.6996,
   146.0494,
   143.5241,
   147.3262,
   148.5138,
   149.7549,
   149.7764,
   150.2632,
   146.0011,
   145.6216,
   144.1623,
   147.8361,
   146.9436,
   144.899,
   143.8613,
   150.6414,
   149.1971,
   147.9719,
   140.3736,
   147.1779,
   150.4181,
   148.3497,
   146.4704,
   142.4193,
   147.3654,
   146.8423,
   147.4734,
   141.444,
   150.0095,
   148.4331,
   143.3262,
   147.2125,
   144.2365,
   143.9362,
   150.8742,
   150.7609,
   143.3744,
   150.7534,
   142.1005,
   146.2268,
   143.977,
   143.7488,
   140.9553,
   149.0775,
   140.5079,
   148.5022,
   148.2322,
   149.5091,
   150.6264,
   146.9084,
   148.0817,
   150.3114,
   143.6636,
   150.6872,
   147.9389,
   147.021,
   148.9301,
   143.4155,
   144.7583,
   143.1558,
   139.9158,
   142.0117,
   142.573,
   149.4999,
   146.3288,
   149.0522,
   144.7639,
   140.7004,
   145.3206,
   145.5293,
   148.8686,
   150.8191,
   148.2462,
   146.6437,
   149.5059,
   144.785,
   147.9675,
   140.8644,
   142.7279,
   147.9142,
   147.4068,
   142.2301,
   146.3789,
   150.9383,
   150.8226,
   142.6692,
   148.3447,
   147.1032,
   141.2061,
   141.3024,
   149.6059,
   145.2532,
   144.8806,
   144.0453,
   149.6787,
   147.0457,
   144.0067,
   144.7908,
   141.2418,
   145.6473,
   141.9435,
   146.6617,
   150.5589,
   148.8037,
   149.1601,
   147.2384,
   149.038,
   141.8674,
   149.4557,
   150.5914,
   148.221,
   148.4454,
   143.1666,
   150.6241,
   146.3658,
   143.3565,
   145.5442,
   150.5555,
   149.8822,
   146.6662,
   148.4826,
   150.8317,
   141.0197,
   149.7446,
   146.4079,
   149.9114,
   148.1016,
   144.5537,
   148.4172,
   143.2079,
   147.8053,
   150.5432,
   149.4105,
   145.6908,
   148.4001,
   150.9587,
   142.4543,
   149.6123,
   150.9629,
   146.96,
   148.6616,
   149.8937,
   144.2597,
   149.1886,
   148.9223,
   143.0836,
   141.1945,
   142.7939,
   148.6318,
   150.9505,
   142.7379,
   139.9211,
   143.8513,
   149.9705,
   146.0672,
   147.3439,
   145.4112,
   143.0459,
   149.0861,
   141.3133,
   146.1556,
   150.5461,
   148.4282,
   141.4021,
   144.1824,
   147.2817,
   142.1725,
   149.7431,
   147.0802,
   150.1022,
   149.7848,
   150.5119,
   150.9039,
   149.8242,
   148.102,
   144.6359,
   140.0871,
   145.9321,
   148.5827,
   148.9057,
   149.0416,
   148.3059,
   149.9688,
   145.6563,
   148.9507,
   145.0185,
   147.4144,
   150.1997,
   147.932,
   146.0995,
   150.5153,
   147.1442,
   142.4752,
   149.7099,
   143.6002,
   147.241,
   149.9955,
   150.8842,
   146.878,
   143.9671,
   144.424,
   150.7821,
   147.1644,
   150.3499,
   149.4601,
   150.5027,
   147.0527,
   145.2094,
   146.783,
   146.8404,
   140.7036,
   148.8752,
   150.8987,
   142.594,
   146.294,
   150.4937,
   145.9139,
   147.2955,
   146.7331,
   148.3617,
   145.2028,
   142.2375,
   150.2847,
   147.9646,
   141.2598,
   140.8732,
   144.038,
   146.7946,
   141.3906,
   144.8785,
   143.282,
   144.6103,
   145.0331,
   148.483,
   147.604,
   150.1273,
   144.7314,
   146.823,
   146.5218,
   149.6816,
   147.2649,
   148.086,
   141.5092,
   148.2272,
   147.1729,
   139.7863,
   147.0515,
   149.0778,
   146.6293,
   141.5347,
   147.0125,
   143.5657,
   142.4899,
   144.6477,
   150.7284,
   144.5054,
   145.8927,
   149.0159,
   144.8806,
   148.303,
   149.5629,
   140.9589,
   146.2299,
   142.5212,
   143.3281,
   146.6252,
   139.9335,
   149.5502,
   144.3227,
   146.1253,
   147.0162,
   146.1419,
   148.4221,
   147.3143,
   143.757,
   149.8255,
   147.8329,
   143.9369,
   146.9332,
   145.8743,
   147.1272,
   148.6571,
   143.018,
   145.644,
   143.1337,
   146.622,
   140.9023,
   150.1001,
   145.5618,
   145.4373,
   147.1253,
   146.4876,
   147.1002,
   150.9381,
   147.7156,
   144.6537,
   149.8745,
   149.8106,
   149.9775,
   150.006,
   147.2794,
   150.6785,
   143.1152,
   149.5992,
   141.7229,
   150.0044,
   148.564,
   145.8352,
   143.7459,
   150.0651,
   143.2452,
   145.3938,
   150.7895,
   145.1877,
   148.7424,
   145.4476,
   143.2047,
   146.1265,
   149.6487,
   149.6714,
   142.7834,
   149.127,
   146.6317,
   145.4995,
   149.8398,
   148.9489,
   149.3242,
   150.267,
   150.1708,
   140.8284,
   145.1686,
   147.1772,
   143.806,
   150.7403,
   147.9961,
   144.4078,
   146.9457,
   143.0983,
   149.2829,
   150.2362,
   149.0204,
   139.8481,
   142.4196,
   149.0099,
   146.6051,
   150.7925,
   150.2098,
   146.8644,
   142.357,
   141.5013,
   141.4898,
   147.6612,
   148.2621,
   147.1772,
   140.5383,
   140.6898,
   144.8753,
   146.3105,
   145.2968,
   142.5796,
   150.5086,
   150.1919,
   148.7352,
   150.7967,
   147.815,
   149.5782,
   146.9269,
   145.8371,
   145.5531,
   146.7685,
   147.4893,
   140.2122,
   148.792,
   143.9911,
   147.7574,
   148.5042,
   145.252,
   148.1476,
   149.9099,
   143.1268,
   150.5544,
   146.2531,
   149.8273,
   144.8156,
   148.5699,
   147.5915,
   148.1062,
   146.2488,
   149.4755,
   146.0656,
   144.6533,
   141.581,
   143.8623,
   141.0591,
   143.7986,
   148.6021,
   143.5959,
   144.0645,
   147.5262,
   146.3491,
   147.3367,
   147.545,
   145.2489,
   148.8539,
   142.8507,
   146.3645,
   143.1847,
   141.9067,
   147.6736,
   148.4872,
   145.2314,
   142.5774,
   142.7664,
   145.86,
   143.695,
   142.0109,
   145.2109,
   145.5231,
   143.9164,
   140.2853,
   143.479,
   143.7658,
   146.1737,
   150.2185,
   147.6211,
   150.0656,
   148.2851,
   150.9889,
   146.0674,
   143.1913,
   150.5231,
   143.8718,
   140.9869,
   141.6279,
   140.2964,
   141.9145,
   142.6168,
   148.8837,
   147.6806,
   141.3032,
   142.6304,
   145.2636,
   147.4935,
   148.6537,
   144.7606,
   147.8062,
   147.4434,
   144.0119,
   143.3207,
   145.9192,
   147.5378,
   148.1319,
   146.5608,
   149.4099,
   149.7865,
   150.7783,
   142.1749,
   142.6575,
   148.083,
   150.2222,
   150.4689,
   150.6808,
   140.5457,
   149.1059,
   145.2802,
   141.0523,
   147.3456,
   143.0603,
   148.9572,
   146.8253,
   141.9807,
   149.0868,
   144.2565,
   148.3942,
   147.7592,
   145.1177,
   147.9639,
   147.2147,
   146.7946,
   144.5432,
   139.947,
   145.2909,
   150.5413,
   144.4034,
   147.2233,
   145.6,
   141.8815,
   145.4732,
   145.5262,
   147.2797,
   146.3667,
   148.0127,
   146.9301,
   140.2813,
   142.3242,
   140.5054,
   144.043,
   147.0274,
   150.9944,
   147.262,
   145.4729,
   143.9983,
   149.9825,
   148.5348,
   149.8448,
   149.0036,
   150.8096,
   145.2058,
   144.5803,
   147.6393,
   147.7122,
   147.0987,
   149.2865,
   143.5795,
   148.2144,
   145.3545,
   146.5385,
   146.3672,
   150.9665,
   149.4705,
   141.3378,
   150.7847,
   142.9584,
   149.1348,
   142.3484,
   141.7426,
   150.2284,
   149.0371,
   146.0302,
   141.5789,
   148.1654,
   149.6806,
   148.523,
   143.6586,
   147.1404,
   148.9109,
   145.0096,
   146.9231,
   146.1065,
   150.4076,
   150.6488,
   149.8931,
   147.4086,
   142.8733,
   149.0175,
   144.4367,
   141.1507,
   145.8582,
   150.2491,
   150.542,
   149.1151,
   145.7686,
   145.2062,
   146.6606,
   141.3505,
   143.0995,
   149.0801,
   143.3237,
   143.1285,
   147.9384,
   139.9358,
   147.8201,
   147.7194,
   146.4938,
   148.2865,
   147.6151,
   150.7794,
   147.0202,
   146.7678,
   146.8402,
   147.6835,
   146.0248,
   142.1622,
   147.3608,
   141.4721,
   150.8582,
   149.3679,
   145.2269,
   149.5963,
   148.7491,
   141.0385,
   146.018,
   150.1098,
   147.2268,
   146.6752,
   142.6171,
   147.9159,
   142.7762,
   144.7751,
   144.425,
   149.8285,
   150.6162,
   150.4338,
   150.8849,
   146.7343,
   150.361,
   150.0408,
   146.3103,
   150.3792,
   147.018,
   141.4296,
   148.2917,
   148.9356,
   150.1226,
   146.9861,
   147.8867,
   143.2616,
   150.8081,
   142.732,
   146.306,
   143.9566,
   140.3921,
   146.0473,
   139.9545,
   147.9002,
   146.2649,
   142.8855,
   147.2613,
   145.2095,
   147.7205,
   143.2479,
   149.3661,
   149.6571,
   148.4216,
   148.8877,
   147.5907,
   150.4734,
   147.0572,
   150.0949,
   146.7588,
   146.5929,
   150.9019,
   149.525,
   150.5362,
   149.5183,
   148.0673,
   141.6059,
   149.5424,
   145.333,
   140.8444,
   145.2871,
   150.7974,
   150.111,
   146.0496,
   147.7685,
   146.0485,
   146.0685,
   146.7885,
   144.7523,
   148.9322,
   146.9191,
   145.8996,
   150.9595,
   150.738,
   144.7583,
   150.0259,
   142.0851,
   145.6218,
   147.2351,
   144.0924,
   147.7353,
   148.3574,
   142.5564,
   148.7385,
   146.383,
   144.7786,
   143.4151,
   150.8978,
   149.9744,
   147.9075,
   143.71,
   150.8571,
   139.7515,
   149.7408,
   150.8085,
   140.1847,
   145.3763,
   148.1704,
   150.0379,
   141.6636,
   148.8515,
   145.7725,
   150.4634,
   147.6613,
   145.5322,
   141.8887,
   147.8987,
   142.7675,
   143.6825,
   150.5115,
   143.0247,
   147.46,
   150.6322,
   141.7694,
   147.8923,
   150.9644,
   146.6643,
   145.97,
   146.0766,
   142.2107,
   148.0187,
   140.8198,
   149.7996,
   149.4085,
   147.315,
   148.9404,
   149.2299,
   147.7576,
   143.1002,
   147.2422,
   139.6916,
   140.4783,
   143.5736,
   147.2405,
   147.5358,
   144.802,
   146.43,
   139.796,
   143.8111,
   141.1873,
   147.4977,
   150.9752,
   143.8637,
   149.1397,
   142.1655,
   145.2015,
   149.2926,
   150.3454,
   145.7278,
   142.4782,
   141.8078,
   149.9899,
   145.3609,
   147.5253,
   149.2482,
   147.4357,
   148.668,
   150.0518,
   141.5755,
   147.3398,
   142.1442,
   148.5784,
   142.6669,
   143.2307,
   149.012,
   147.6973,
   144.0626,
   149.985,
   145.2061,
   144.9536,
   149.1865,
   149.0668,
   147.176,
   149.9321,
   148.9749,
   150.2942,
   144.813,
   141.7917,
   149.4072,
   148.4852,
   139.9476,
   146.2936,
   145.0368,
   148.8647,
   141.6033,
   147.5953,
   142.8998,
   148.2424,
   147.699,
   150.1709,
   149.912,
   150.4731,
   143.2878,
   146.3334,
   149.9141,
   146.3351,
   150.8486,
   150.7771,
   150.8886,
   145.6846,
   149.0331,
   147.5978,
   145.7294,
   146.382,
   144.9798,
   146.668,
   149.9092,
   142.4313,
   142.5433,
   147.5189,
   144.9159,
   140.4794,
   144.1081,
   149.9573,
   149.4924,
   149.7612,
   150.9811,
   147.3827,
   150.5086,
   150.0665,
   149.6209,
   148.6045,
   145.1813,
   148.4006,
   140.0177,
   144.9084,
   146.6355,
   145.0443,
   147.9477,
   146.609,
   147.3513,
   142.6809,
   149.0778,
   149.4417,
   144.781,
   145.0334,
   144.4295,
   141.7385,
   144.4627,
   142.1992,
   147.5604,
   150.8734,
   147.4872,
   150.1409,
   145.1087,
   145.8638,
   143.3677,
   147.2394,
   149.0536,
   147.3072,
   148.0329,
   148.5699,
   142.3656,
   145.8145,
   149.0853,
   146.8684,
   148.11,
   147.8615,
   141.2892,
   150.1507,
   146.741,
   147.1506,
   145.626,
   143.546,
   150.9875,
   146.2079,
   148.0225,
   143.5902,
   149.8867,
   147.2994,
   150.9899,
   150.8868,
   146.664,
   149.0667,
   150.6408,
   149.7416,
   150.537,
   141.3525,
   147.7148,
   145.3692,
   148.3614,
   148.5952,
   150.4036,
   143.1631,
   141.2608,
   144.9377,
   149.0007,
   141.2611,
   147.6549,
   145.1455,
   146.0153,
   146.7077,
   140.9929,
   149.4408,
   140.2875,
   143.6956,
   142.7725,
   143.3406,
   144.5509,
   147.9633,
   146.497,
   142.7343,
   145.0839,
   144.7732,
   148.2273,
   149.865,
   146.6189,
   150.1348,
   146.5853,
   150.7204,
   149.0366,
   143.0241,
   142.7217,
   140.6109,
   141.2951,
   148.9634,
   148.325,
   143.6093,
   142.6682,
   150.5744,
   150.1518,
   144.5479,
   144.3942,
   141.8741,
   148.3952,
   144.2732,
   149.4026,
   140.9347,
   149.8074,
   144.9307,
   145.9467,
   148.5406,
   140.8631,
   149.7507,
   144.3509,
   144.6252,
   144.148,
   141.9578,
   144.0768,
   150.0717,
   146.3454,
   147.9414,
   148.6707,
   146.9301,
   150.1264,
   145.2604,
   149.194,
   147.6488,
   146.6943,
   142.1197,
   145.5379,
   146.4442,
   147.3075,
   145.8942,
   146.4807,
   145.696,
   144.1559,
   140.7808,
   150.4679,
   149.3543,
   144.3645,
   149.3995,
   145.5837,
   149.2292,
   145.3215,
   143.4272,
   147.867,
   146.4103,
   149.8445,
   141.0597,
   150.1934,
   143.4627,
   150.0087,
   148.701,
   142.2771,
   140.5715,
   143.5855,
   146.128,
   147.3484,
   149.7923,
   144.4437,
   148.4094,
   147.7669,
   142.293,
   150.5076,
   149.7475,
   147.7182,
   148.6472,
   145.036,
   141.3329,
   149.8961,
   148.871,
   149.1957,
   148.994,
   146.4412,
   148.923,
   142.2409,
   146.5842,
   149.6513,
   144.0948,
   143.7566,
   148.5665,
   145.9731,
   143.3403,
   146.7947,
   145.1427,
   141.4163,
   141.1395,
   149.7644,
   144.9056,
   147.6928,
   148.3246,
   145.1048,
   143.2423,
   148.8608,
   142.591,
   143.3246,
   144.6034,
   147.7945,
   143.34,
   147.8205,
   142.6881,
   143.966,
   147.1985,
   144.4496,
   146.1787,
   146.658,
   141.2639,
   150.5318,
   142.2561,
   150.2415,
   148.6748,
   146.8699,
   149.5943,
   143.0859,
   149.4012,
   150.2053,
   142.7625,
   149.483,
   145.628,
   145.9148,
   149.7737,
   144.6296,
   150.7569,
   144.784,
   150.1366,
   145.8547,
   146.2022,
   148.4123,
   150.1245,
   149.6401,
   141.4362,
   148.979,
   150.8621,
   149.4776,
   144.6057,
   142.8521,
   143.6095,
   140.4293,
   143.5935,
   142.4046,
   149.8471,
   148.7343,
   149.7677,
   146.4823,
   148.1872,
   145.0212,
   142.2614,
   145.2005,
   148.926,
   146.9213,
   140.3761,
   150.1824,
   149.8829,
   150.0463,
   145.1663,
   148.6842,
   149.0792,
   150.555,
   148.3999,
   149.3717,
   141.3143,
   149.7421,
   145.5709,
   143.6825,
   147.0657,
   149.1752,
   148.9239,
   143.0888,
   149.8369,
   148.9371,
   146.4948,
   145.0691,
   142.4297,
   145.3884,
   146.9434,
   149.3832,
   143.7961,
   145.0531,
   144.8704,
   142.1551,
   149.8188,
   141.8807,
   147.4286,
   147.4936,
   145.4097,
   148.8968,
   146.7881,
   142.4353,
   146.0972,
   143.8045,
   144.8921,
   149.1841,
   147.988,
   149.5596,
   149.6862,
   150.3964,
   147.7971,
   149.6415,
   146.192,
   147.5198,
   145.4121,
   147.245,
   150.6154,
   143.0982,
   147.5593,
   148.4989,
   147.2264,
   140.9617,
   141.6088,
   147.8678,
   142.4903,
   142.2389,
   143.7721,
   147.2015,
   142.4937,
   147.2204,
   150.1581,
   149.0557,
   146.1094,
   142.2383,
   148.9855,
   142.9397,
   141.4462,
   148.2556,
   149.1714,
   149.5244,
   146.8075,
   147.3996,
   150.7896,
   145.1609,
   144.6351,
   147.5758,
   141.9266,
   146.6478,
   145.7083,
   146.169,
   143.9297,
   143.2675,
   141.9238,
   144.062,
   149.3148,
   145.0317,
   146.3126,
   145.479,
   147.4533,
   141.1336,
   145.4451,
   139.7092,
   144.5089,
   148.6224,
   149.6498,
   148.5269,
   149.86,
   147.6191,
   144.1368,
   149.6022,
   145.7498,
   143.6726,
   141.3658,
   150.5615,
   141.8077,
   140.8414,
   149.0366,
   143.9434,
   146.9776,
   147.1087,
   150.3213,
   150.9617,
   145.7086,
   147.8325,
   146.0665,
   150.2553,
   147.1935,
   150.8818,
   146.0312,
   140.8574,
   150.9259,
   149.2628,
   150.8337,
   145.6427,
   147.3479,
   144.1191,
   147.6072,
   146.9332,
   143.6172,
   148.4782,
   139.8468,
   148.9896,
   147.3934,
   142.7405,
   148.503,
   140.8281,
   143.1615,
   143.6685,
   148.5121,
   146.2458,
   148.1849,
   150.5016,
   144.453,
   145.0871,
   148.9224,
   144.408,
   149.0352,
   145.0065,
   150.7194,
   149.9483,
   143.7236,
   145.1941,
   148.3873,
   146.7793,
   145.172,
   149.3987,
   147.8788,
   146.1472,
   143.6646,
   147.6685,
   148.4197,
   143.1748,
   147.2076,
   140.7171,
   149.6225,
   141.6468,
   148.913,
   147.5197,
   149.3783,
   143.4412,
   142.2099,
   144.1002,
   146.3094,
   147.646,
   149.37,
   148.7077,
   148.0781,
   142.528,
   143.249,
   146.7451,
   144.7736,
   150.9152,
   148.8967,
   144.4773,
   142.8892,
   148.6471,
   146.8891,
   145.1299,
   146.1187,
   146.8897,
   143.996,
   148.7168,
   142.7069,
   148.6141,
   145.6387,
   141.3729,
   143.3025,
   146.49,
   150.0173,
   142.3213,
   140.5048,
   145.3676,
   148.204,
   142.6901,
   149.2486,
   147.6951,
   143.2423,
   149.5944,
   146.3382,
   148.7792,
   145.7329,
   149.5279,
   147.805,
   146.8732,
   139.9793,
   149.0561,
   149.6702,
   146.0504,
   142.1033,
   148.6638,
   147.0108,
   145.6247,
   142.737,
   148.4461,
   143.7296,
   144.3039,
   143.4568,
   147.0735,
   143.0986,
   147.8555,
   142.2159,
   150.0569,
   149.8035,
   143.8336,
   149.3407,
   150.9277,
   150.7894,
   143.6096,
   143.8163,
   149.9029,
   141.2466,
   143.9797,
   147.4928,
   141.4606,
   144.7886,
   149.984,
   143.6847,
   147.4409,
   146.0618,
   148.5325,
   146.2449,
   142.3523,
   144.0615,
   147.2447,
   147.1438,
   148.687,
   141.7086,
   143.8619,
   142.3475,
   145.8589,
   140.2098,
   139.6555,
   148.9582,
   148.1382,
   150.887,
   140.6983,
   145.0526,
   139.9119,
   145.7333,
   150.542,
   146.16,
   149.6603,
   150.5638,
   149.6092,
   150.1719,
   144.9526,
   150.9125,
   150.8837,
   150.0569,
   141.2857,
   144.891,
   150.0025,
   140.1279,
   147.9179,
   149.7958,
   147.9435,
   146.8028,
   140.2315,
   142.1369,
   150.7044,
   142.5243,
   149.0582,
   146.4764,
   149.1161,
   141.7089,
   143.0456,
   143.7079,
   142.9367,
   143.971,
   148.5113,
   150.3661,
   145.1184,
   146.9019,
   148.1956,
   145.0178,
   146.5857,
   148.3002,
   150.9257,
   149.712,
   150.6453,
   141.0306,
   140.845,
   144.528,
   145.7137,
   148.8826,
   149.8732,
   149.9046,
   150.664,
   143.9705,
   142.6493,
   147.4002,
   141.4101,
   140.3081,
   145.99,
   149.8507,
   149.1009,
   148.3802,
   147.4458,
   149.8101,
   142.4081,
   150.3893,
   147.5909,
   145.5787,
   144.7547,
   143.7155,
   143.86,
   149.9637,
   149.0525,
   144.2857,
   148.5184,
   148.6233,
   146.8904,
   144.9381,
   150.6887,
   148.8557,
   146.9357,
   148.1144,
   147.4724,
   148.5619,
   146.5187,
   149.5255,
   142.3696,
   148.5943,
   149.9331,
   149.4868,
   146.1912,
   146.0875,
   142.3892,
   143.8601,
   144.9946,
   149.2665,
   144.1974,
   146.5494,
   149.9175,
   149.1552,
   143.7614,
   140.8401,
   149.9748,
   142.1028,
   143.451,
   142.7032,
   146.0408,
   150.7821,
   142.46,
   146.1805,
   149.892,
   145.88,
   150.9416,
   144.603,
   150.6604,
   150.3441,
   146.3016,
   148.5233,
   150.414,
   149.0821,
   144.1891,
   149.0178,
   139.9021,
   148.0495,
   144.2453,
   146.7081,
   146.6574,
   148.3172,
   147.5791,
   144.732,
   150.2939,
   148.2887,
   148.8191,
   149.2204,
   141.6092,
   146.2377,
   145.1598,
   145.228,
   150.0529,
   143.8886,
   145.6819,
   149.7467,
   142.8013,
   141.4157,
   145.0629,
   143.4622,
   146.4944,
   145.0365,
   147.7047,
   143.2412,
   141.7621,
   150.4551,
   150.7918,
   150.708,
   143.9432,
   150.4349,
   145.155,
   148.4334,
   143.9803,
   148.8478,
   147.5859,
   150.6034,
   149.0624,
   149.7296,
   146.7205,
   146.3493,
   142.2583,
   149.7202,
   144.2904,
   147.1898,
   140.1348,
   145.2893,
   144.7288,
   144.4141,
   146.2822,
   146.5531,
   145.627,
   149.6439,
   144.7043,
   145.4968,
   148.2786,
   139.6008,
   150.5229,
   148.3465,
   144.2415,
   144.1194,
   145.7882,
   144.2338,
   145.601,
   148.3558,
   150.9399,
   149.0238,
   142.79,
   148.2953,
   147.976,
   149.6329,
   144.5967,
   142.5625,
   145.3033,
   150.0637,
   140.4699,
   146.8214,
   145.1949,
   145.2531,
   147.2709,
   145.0607,
   140.9517,
   146.5311,
   141.3162,
   145.5439,
   147.3838,
   143.3073,
   148.3027,
   149.971,
   147.2247,
   147.2419,
   147.2513,
   144.1684,
   150.5359,
   150.8316,
   147.8637,
   143.1817,
   150.9365,
   147.3488,
   145.9707,
   142.5514,
   148.4677,
   146.1136,
   145.1685,
   146.764,
   147.5795,
   143.3926,
   147.9005,
   149.4044,
   144.1631,
   149.0193,
   143.9726,
   149.9458,
   142.7902,
   146.8078,
   143.402,
   146.4856,
   140.8993,
   144.8161,
   150.0784,
   139.7491,
   146.8865,
   149.9583,
   148.949,
   148.9569,
   144.2114,
   143.5687,
   147.6135,
   149.9712,
   144.9764,
   143.9559,
   142.7249,
   148.0549,
   147.8634,
   145.7222,
   144.9528,
   150.5799,
   142.7415,
   149.8958,
   148.1485,
   149.1295,
   147.4817,
   148.5477,
   147.7127,
   143.7693,
   141.0984,
   150.0498,
   144.948,
   150.1025,
   144.7416,
   144.3355,
   146.8877,
   147.3925,
   148.9159,
   146.5993,
   144.0232,
   148.1595,
   146.8213,
   144.4433,
   150.2718,
   145.2766,
   147.7073,
   149.079,
   150.7498,
   146.4815,
   139.7923,
   141.4892,
   150.7728,
   144.6124,
   148.9319,
   142.0342,
   142.8267,
   148.9691,
   145.2422,
   144.4902,
   149.1809,
   147.6807,
   141.3674,
   143.5135,
   149.2435,
   147.9272,
   147.7743,
   149.6029,
   146.6191,
   145.2783,
   140.3186,
   141.3094,
   149.8742,
   149.4055,
   148.7551,
   145.3836,
   145.3441,
   150.6454,
   148.0748,
   150.8792,
   149.3399,
   150.4591,
   145.0643,
   148.2782,
   148.6384,
   149.1593,
   150.9425,
   143.9323,
   147.8051,
   148.6729,
   150.6689,
   147.7728,
   149.3332,
   145.364,
   149.926,
   148.0455,
   149.2395,
   143.0758,
   143.9175,
   148.5675,
   150.8325,
   144.7694,
   148.7341,
   146.3838,
   149.6803,
   147.2326,
   143.3913,
   145.6459,
   144.6404,
   147.6016,
   148.6371,
   145.9521,
   141.2062,
   143.4793,
   147.2873,
   148.1913,
   148.2493,
   147.744,
   146.1294,
   145.6832,
   147.2573,
   143.3118,
   141.9458,
   148.9849,
   148.258,
   144.5882,
   150.4317,
   145.9249,
   145.4063,
   142.6268,
   140.371,
   148.0125,
   145.305,
   149.3908,
   141.607,
   147.0945,
   142.7723,
   144.8671,
   142.614,
   143.8522,
   150.4502,
   150.5782,
   148.0153,
   145.7853,
   149.7721,
   144.4185,
   146.8885,
   149.7388,
   146.3788,
   147.092,
   144.1547,
   146.1842,
   147.4142,
   148.787,
   143.1202,
   149.8028,
   150.6077,
   150.2794,
   142.0702,
   150.0772,
   143.8047,
   149.9467,
   146.7987,
   140.3999,
   143.0185,
   143.3862,
   140.8585,
   150.9282,
   144.3475,
   143.1446,
   146.0369,
   146.2449,
   145.8217,
   142.1753,
   146.7412,
   149.6229,
   147.1805,
   150.1533,
   147.5319,
   142.7561,
   147.341,
   144.9426,
   150.4441,
   149.0924,
   150.8989,
   148.7451,
   148.3249,
   143.5269,
   143.3408,
   145.0367,
   141.4567,
   147.5263,
   146.5296,
   144.6445,
   147.8657,
   149.7744,
   146.8846,
   144.4476,
   143.0629,
   145.2814,
   146.9254,
   150.6142,
   148.0958,
   150.1896,
   145.5286,
   143.2524,
   148.1468,
   143.3321,
   142.9013,
   145.5112,
   145.2529,
   150.4871,
   150.9811,
   150.5614,
   149.0431,
   145.9995,
   142.2556,
   150.5023,
   147.6365,
   142.114,
   145.7955,
   149.1241,
   150.4495,
   143.9521,
   146.5839,
   142.3856,
   145.6771,
   142.9577,
   142.6449,
   147.7642,
   150.8507,
   145.5076,
   140.4265,
   144.1045,
   150.6154,
   150.8582,
   150.3722,
   141.012,
   142.8463,
   144.1991,
   144.9699,
   150.3549,
   150.6341,
   145.7267,
   147.7708,
   148.5928,
   149.5241,
   149.0214,
   148.6619,
   148.047,
   149.5264,
   150.6489,
   140.461,
   141.3246,
   148.0854,
   148.9771,
   149.202,
   148.6213,
   150.3606,
   150.5568,
   149.1485,
   149.7937,
   144.6232,
   145.5601,
   146.6749,
   145.0579,
   142.4931,
   147.6169,
   147.7471,
   150.593,
   148.0378,
   145.6857,
   148.0972,
   146.5075,
   150.4072,
   144.7016,
   147.0357,
   149.1218,
   141.8088,
   143.7712,
   145.3709,
   146.2921,
   146.7921,
   148.2423,
   148.5205,
   143.9334,
   150.1896,
   145.718,
   148.115,
   149.916,
   146.6356,
   147.3883,
   143.7051,
   147.0687,
   148.4748,
   144.4421,
   142.2422,
   147.9244,
   147.0325,
   144.4541,
   147.8605,
   146.3898,
   140.2356,
   148.3128,
   146.2091,
   143.7637,
   143.4004,
   149.8607,
   148.0357,
   150.3346,
   145.1241,
   146.3721,
   144.5162,
   150.3484,
   149.6101,
   150.2063,
   149.4647,
   147.3642,
   147.6391,
   145.9091,
   148.5304,
   146.6069,
   149.149,
   144.6144,
   144.0819,
   150.4202,
   145.5505,
   149.6246,
   144.4775,
   147.7254,
   146.8317,
   147.2651,
   147.9997,
   144.3784,
   141.2044,
   149.7422,
   142.8475,
   140.3239,
   148.9317,
   147.3553,
   150.4425,
   150.7235,
   145.7496,
   148.7532,
   149.9775,
   142.324,
   145.5349,
   144.1209,
   147.4568,
   146.8223,
   145.5004,
   146.0535,
   145.8082,
   149.9298,
   146.2866,
   147.0486,
   149.93,
   147.435,
   148.2058,
   148.3047,
   144.343,
   148.0376,
   149.8154,
   147.7037,
   148.5048,
   144.5377,
   150.9176,
   145.0063,
   144.7749,
   143.9585,
   143.0155,
   146.7842,
   146.6913,
   145.0402,
   142.5166,
   147.8798,
   146.6212,
   146.5281,
   148.0132,
   147.8895,
   149.0705,
   150.5724,
   149.3159,
   146.5565,
   148.9375,
   149.2949,
   144.4581,
   142.933,
   148.665,
   142.9405,
   141.9793,
   140.035,
   142.1173,
   140.1178,
   150.0777,
   144.8998,
   148.0579,
   147.1112,
   149.7148,
   150.7868,
   146.875,
   149.0923,
   149.4979,
   150.7025,
   148.1347,
   147.6996,
   149.6409,
   142.5494,
   142.5421,
   143.8452,
   144.6384,
   149.4052,
   146.8838,
   150.173,
   143.4403,
   150.4739,
   149.4563,
   149.3343,
   149.4754,
   149.696,
   146.5976,
   142.9086,
   147.89,
   146.3714,
   146.9174,
   146.9171,
   150.242,
   142.1329,
   148.7691,
   144.9963,
   143.4114,
   144.4265,
   146.8642,
   148.9623,
   141.6626,
   146.4141,
   149.4751,
   144.0594,
   148.6821,
   143.0344,
   149.7614,
   149.428,
   150.3685,
   149.2572,
   142.3686,
   143.6786,
   142.7604,
   145.9705,
   145.0678,
   141.5666,
   148.7434,
   145.5259,
   145.2882,
   148.5379,
   144.2124,
   145.7859,
   146.0931,
   148.8697,
   145.1893,
   144.9062,
   143.502,
   150.8731,
   145.4728,
   141.7946,
   143.3326,
   150.2127,
   149.654,
   141.0303,
   144.6254,
   145.1721,
   140.6613,
   146.5458,
   142.3973,
   145.6423,
   143.6701,
   144.9121,
   148.9637,
   150.6027,
   142.7507,
   145.582,
   148.4574,
   149.2288,
   149.0875,
   143.3241,
   144.8883,
   143.4995,
   148.6476,
   147.7185,
   149.1778,
   145.7117,
   148.9102,
   149.3276,
   149.35,
   149.1229,
   147.8882,
   149.9371,
   150.3657,
   140.6491,
   148.2329,
   149.1106,
   149.224,
   147.7749,
   147.8035,
   145.3157,
   150.4495,
   147.1577,
   139.9386,
   143.52,
   149.2263,
   144.4011,
   150.9228,
   141.2225,
   148.6643,
   145.7839,
   144.814,
   145.804,
   147.7163,
   142.6618,
   149.688,
   145.3427,
   148.2226,
   150.5753,
   147.8877,
   148.1386,
   143.8784,
   150.1474,
   150.5925,
   147.1738,
   144.4408,
   149.6134,
   150.7745,
   150.3129,
   141.0485,
   149.2751,
   149.338,
   148.2023,
   146.6697,
   144.7086,
   142.4243,
   147.6021,
   149.6481,
   146.03,
   144.4381,
   145.0723,
   144.7894,
   147.4002,
   148.5006,
   150.8729,
   150.397,
   146.959,
   143.2632,
   145.3931,
   150.9544,
   141.7717,
   150.591,
   144.277,
   150.9263,
   145.2581,
   148.6192,
   148.0074,
   143.9773,
   147.0692,
   146.883,
   150.3757,
   147.42,
   143.9591,
   140.1423,
   149.2495,
   148.3482,
   150.7614,
   143.8847,
   143.2375,
   145.7384,
   148.4244,
   149.7345,
   142.0099,
   147.1012,
   145.3259,
   143.4615,
   145.5681,
   146.9624,
   146.9766,
   141.8168,
   150.6762,
   146.8293,
   144.1366,
   141.9847,
   147.1172,
   141.4586,
   140.6024,
   146.1634,
   148.8866,
   145.862,
   141.1038,
   145.9772,
   145.8917,
   142.851,
   149.1529,
   149.2388,
   150.04,
   150.687,
   143.9181,
   144.1607,
   148.8837,
   144.6517,
   144.2738,
   143.9584,
   150.0677,
   142.9394,
   145.0539,
   144.3075,
   141.5951,
   148.4025,
   149.9285,
   139.9428,
   144.1543,
   146.3137,
   149.2209,
   147.5822,
   144.9661,
   150.9271,
   144.5294,
   141.4235,
   145.8495,
   142.8883,
   143.2762,
   140.3811,
   142.1655,
   143.5766,
   140.5603,
   147.8284,
   146.4995,
   143.939,
   147.9835,
   143.2581,
   144.9245,
   146.3946,
   144.8762,
   148.2661,
   150.573,
   150.3609,
   150.8362,
   147.6363,
   146.4272,
   146.2176,
   142.0019,
   149.1312,
   148.9847,
   142.5723,
   147.6683,
   144.513,
   144.3534,
   147.7716,
   147.7256,
   144.595,
   147.3813,
   143.7814,
   150.8422,
   144.8794,
   144.012,
   148.07,
   143.0686,
   149.144,
   147.4972,
   147.4626,
   147.4073,
   148.9838,
   141.7504,
   141.0088,
   149.7797,
   147.8562,
   146.3471,
   144.721,
   146.4965,
   145.8551,
   146.9547,
   146.5224,
   146.9007,
   149.7253,
   142.5134,
   149.7726,
   143.6844,
   144.3677,
   140.6403,
   147.57,
   145.3335,
   147.583,
   143.8249,
   148.443,
   149.4369,
   150.5945,
   146.4398,
   141.087,
   147.8591,
   145.6501,
   146.1574,
   143.289,
   148.3404,
   146.2434,
   146.6741,
   147.4235,
   147.3964,
   149.1276,
   141.4844,
   142.3403,
   149.8235,
   144.8178,
   146.875,
   150.6367,
   147.9089,
   150.0567,
   144.3294,
   150.9518,
   140.1506,
   143.0569,
   139.8738,
   148.3872,
   147.8369,
   150.0368,
   150.2128,
   145.8287,
   141.5257,
   149.033,
   148.3585,
   148.0393,
   147.5014,
   148.2102,
   146.0936,
   144.4936,
   146.8492,
   148.0071,
   145.5082,
   145.6524,
   148.646,
   145.663,
   149.7598,
   150.0832,
   147.1322,
   142.1853,
   142.1742,
   146.0928,
   142.9475,
   144.7229,
   147.8383,
   142.5381,
   142.7944,
   148.6818,
   143.0134,
   143.42,
   149.8365,
   142.0218,
   144.0398,
   150.4357,
   145.8517,
   150.9935,
   144.4885,
   140.3097,
   140.7952,
   149.954,
   149.4403,
   142.8515,
   142.7344,
   150.5434,
   149.0239,
   147.9707,
   144.497,
   144.4071,
   140.8551,
   150.2284,
   144.3939,
   140.9157,
   149.6521,
   149.4534,
   145.189,
   150.6519,
   147.4641,
   147.5813,
   150.5791,
   150.456,
   150.2706,
   148.2921,
   146.2235,
   150.4284,
   142.4028,
   144.6715,
   143.1896,
   146.9395,
   143.2958,
   149.4677,
   148.8424,
   147.5279,
   147.0514,
   149.5372,
   144.9425,
   141.3877,
   139.7899,
   147.7351,
   149.2727,
   141.6874,
   148.2133,
   146.0529,
   149.9802,
   145.6145,
   145.9317,
   144.6967,
   147.6238,
   150.3827,
   147.2668,
   149.7722,
   142.7694,
   149.2357,
   140.7826,
   144.3655,
   150.0708,
   144.0938,
   140.7571,
   144.2603,
   142.3207,
   141.869,
   150.5512,
   150.8876,
   147.8606,
   149.9407,
   147.8342,
   142.3844,
   150.4586,
   140.3231,
   146.2342,
   150.1074,
   141.9636,
   149.5503,
   143.9886,
   150.1386,
   142.5887,
   145.7757,
   147.7065,
   150.2866,
   144.8457,
   150.5264,
   143.3282,
   147.7285,
   147.2803,
   143.6022,
   150.8678,
   142.8793,
   145.3852,
   146.7319,
   147.9939,
   150.3038,
   143.7567,
   141.4156,
   146.4988,
   143.0294,
   145.6154,
   149.1952,
   142.9979,
   142.7717,
   148.2925,
   143.5306,
   144.2514,
   147.6361,
   144.1987,
   146.6825,
   143.6343,
   148.26,
   143.3195,
   143.2108,
   144.3419,
   149.2493,
   147.4881,
   149.5008,
   145.2257,
   145.2625,
   149.3579,
   143.4112,
   148.8517,
   142.9848,
   141.1387,
   145.252,
   149.2984,
   143.9294,
   147.8904,
   150.2352,
   142.9908,
   147.5834,
   149.7562,
   146.7422,
   145.0294,
   146.0864,
   146.1718,
   149.4041,
   144.5309,
   144.4588,
   148.8984,
   142.0049,
   146.3946,
   148.6593,
   141.1942,
   149.3705,
   147.568,
   150.1326,
   149.2997,
   150.6797,
   145.4479,
   150.1014,
   147.5884,
   145.7937,
   148.306,
   146.2542,
   150.1659,
   140.8258,
   149.6669,
   150.3073,
   145.6774,
   143.8988,
   148.817,
   140.3886,
   149.7303,
   142.2489,
   140.7424,
   146.7852,
   140.5292,
   147.4622,
   145.0222,
   140.1011,
   148.0961,
   146.7175,
   145.1724,
   143.5218,
   148.6238,
   146.8049,
   149.2144,
   144.7157,
   140.333,
   141.7499,
   144.03,
   146.5625,
   146.0827,
   146.2901,
   148.919,
   149.6488,
   147.182,
   142.8941,
   144.2948,
   145.1855,
   149.105,
   150.7625,
   150.5778,
   143.849,
   142.4889,
   149.0462,
   146.1879,
   147.4108,
   148.0005,
   140.9654,
   150.8974,
   143.4735,
   144.5509,
   148.5968,
   145.4471,
   146.5183,
   148.4416,
   147.9049,
   145.8367,
   148.0257,
   148.7181,
   146.6464,
   147.5919,
   141.011,
   143.4152,
   148.4889,
   143.0548,
   147.6089,
   146.1959,
   149.5526,
   143.7579,
   147.0479,
   148.8385,
   149.9114,
   144.2053,
   147.1858,
   148.6048,
   145.2777,
   145.9289,
   143.1984,
   150.98,
   147.6799,
   144.4855,
   148.0646,
   150.4685,
   150.8342,
   149.4315,
   141.9552,
   149.6522,
   145.0343,
   143.1913,
   149.4244,
   145.5134,
   142.773,
   142.6785,
   146.3632,
   143.9461,
   147.8399,
   147.8338,
   145.0825,
   143.0837,
   148.1271,
   144.1928,
   145.7952,
   145.0356,
   148.465,
   150.8648,
   150.1764,
   139.825,
   145.1796,
   148.2313,
   145.563,
   147.555,
   143.9188,
   149.7064,
   148.8592,
   143.5062,
   147.4889,
   146.9858,
   146.1223,
   146.6169,
   150.3347,
   150.8765,
   149.3224,
   147.051,
   147.355,
   148.552,
   146.7426,
   148.8724,
   146.6965,
   147.4943,
   146.3866,
   143.6922,
   145.0052,
   146.2796,
   143.0748,
   145.9058,
   144.8192,
   148.9084,
   149.4746,
   149.5904,
   150.3657,
   147.232,
   149.8517,
   149.3419,
   146.4345,
   148.0198,
   150.421,
   149.3306,
   142.9882,
   143.5217,
   147.0149,
   149.457,
   142.6198,
   145.645,
   147.0214,
   144.0105,
   143.1266,
   148.0536,
   144.2041,
   140.0989,
   149.2684,
   148.222,
   148.4559,
   147.4642,
   149.2732,
   150.7253,
   142.3696,
   147.6332,
   145.4405,
   147.3124,
   150.2824,
   141.604,
   142.1874,
   143.8424,
   148.4272,
   150.1539,
   150.1976,
   149.5272,
   150.9537,
   141.5041,
   147.6888,
   146.4382,
   146.879,
   150.7804,
   146.5968,
   150.1104,
   141.0688,
   146.8307,
   144.747,
   143.5703,
   143.829,
   150.6438,
   148.9961,
   149.5174,
   145.9167,
   149.2526,
   143.6218,
   145.6085,
   148.5075,
   149.6435,
   146.1406,
   146.0763,
   150.0588,
   145.0645,
   143.5856,
   141.5329,
   146.3641,
   146.2386,
   149.9822,
   148.7112,
   146.8277,
   147.5704,
   143.7258,
   144.9703,
   148.1643,
   148.104,
   148.6042,
   142.9028,
   141.8344,
   145.6928,
   142.1375,
   148.0773,
   148.309,
   142.116,
   150.1525,
   150.8866,
   150.1796,
   143.6285,
   149.1304,
   149.7956,
   149.7586,
   142.558,
   149.4502,
   145.1652,
   145.2919,
   145.2992,
   149.4691,
   140.0872,
   146.0096,
   142.5864,
   143.678,
   145.8943,
   145.9687,
   150.6026,
   143.3279,
   148.1813,
   149.3737,
   145.4432,
   143.2662,
   143.7464,
   145.2596,
   143.169,
   143.8235,
   149.5196,
   148.0722,
   140.5257,
   143.4812,
   147.6938,
   149.4587,
   147.1196,
   141.4167,
   150.8489,
   143.7378,
   148.4271,
   146.5414,
   150.8224,
   147.5981,
   150.8696,
   150.574,
   147.7834,
   145.2967,
   145.6304,
   147.2577,
   143.1539,
   144.2448,
   144.9288,
   149.832,
   142.0361,
   145.4045,
   142.5869,
   146.4525,
   143.1349,
   150.897,
   147.5856,
   142.2475,
   142.3141,
   145.7842,
   143.2651,
   139.8862,
   142.7501,
   149.4378,
   145.4864,
   140.9037,
   146.6248,
   145.1951,
   143.6512,
   146.5523,
   150.6597,
   140.4142,
   141.9987,
   140.2477,
   146.6558,
   143.5503,
   142.1316,
   144.5868,
   144.5789,
   148.01,
   149.5776,
   149.327,
   147.9655,
   150.8419,
   141.886,
   148.9717,
   146.6886,
   148.6941,
   150.8916,
   150.8151,
   150.5788,
   147.9154,
   148.0465,
   141.8316,
   149.5888,
   149.3156,
   142.9826,
   145.9696,
   148.3849,
   145.1948,
   149.4228,
   148.7516,
   146.2744,
   143.0389,
   150.6883,
   142.7812,
   145.5198,
   143.1902,
   149.7333,
   148.1981,
   148.6953,
   145.4662,
   147.4175,
   145.7438,
   149.8017,
   147.4375,
   150.2775,
   141.1672,
   148.8581,
   149.6079,
   142.539,
   147.4901,
   147.0554,
   143.6569,
   143.368,
   147.5839,
   144.4056,
   148.317,
   141.3507,
   148.1184,
   141.4516,
   149.1839,
   142.9235,
   145.3974,
   141.4477,
   143.6767,
   145.705,
   143.9867,
   140.9696,
   146.5935,
   144.2553,
   148.8255,
   147.0254,
   143.0288,
   143.4489,
   144.8252,
   146.5834,
   148.4607,
   143.769,
   143.7013,
   146.2665,
   147.9333,
   146.1565,
   150.0754,
   149.4854,
   145.1171,
   143.4989,
   149.9664,
   144.5307,
   145.7062,
   150.876,
   145.2128,
   149.3156,
   150.759,
   146.926,
   150.5941,
   149.6108,
   145.3207,
   148.1418,
   149.6082,
   145.6954,
   149.9225,
   148.2758,
   143.756,
   146.1415,
   146.5901,
   150.9615,
   142.8852,
   150.5755,
   143.7859,
   146.6093,
   145.1899,
   142.3498,
   148.7162,
   143.8893,
   145.3809,
   147.5129,
   147.0892,
   150.215,
   147.2271,
   149.4639,
   149.739,
   144.5202,
   148.6072,
   149.1357,
   139.9921,
   148.0341,
   144.8697,
   147.2211,
   148.5373,
   147.5176,
   144.9523,
   145.9677,
   148.4957,
   146.4374,
   150.0599,
   149.0977,
   146.9562,
   149.3419,
   148.4885,
   144.9181,
   141.7994,
   147.0623,
   150.3918,
   146.3869,
   150.4052,
   145.1568,
   146.8227,
   148.7323,
   149.4389,
   141.342,
   147.2739,
   147.0643,
   146.6709,
   150.3067,
   142.922,
   149.2534,
   145.9672,
   146.4425,
   144.9464,
   145.7517,
   150.8367,
   145.8574,
   142.6203,
   148.0541,
   142.9051,
   147.5838,
   150.6121,
   149.0545,
   146.1874,
   146.867,
   148.5931,
   146.1472,
   144.0103,
   144.6799,
   144.4916,
   143.7969,
   150.1106,
   143.9831,
   149.9097,
   142.845,
   149.8123,
   141.9954,
   148.1514,
   142.3968,
   144.9625,
   142.0732,
   148.5842,
   147.7379,
   143.9977,
   146.9098,
   150.2733,
   141.8005,
   147.7406,
   150.1904,
   146.3493,
   149.7435,
   140.7412,
   142.9311,
   146.2524,
   145.0831,
   147.4089,
   148.435,
   144.1667,
   150.7196,
   145.9245,
   141.8079,
   149.4059,
   146.1556,
   144.4482,
   150.2223,
   148.0035,
   141.5338,
   150.8982,
   146.0126,
   150.4583,
   147.8578,
   150.0564,
   145.5113,
   150.8857,
   141.989,
   140.2115,
   150.8493,
   144.923,
   142.1851,
   148.3977,
   148.0404,
   148.751,
   148.3449,
   147.754,
   144.431,
   146.725,
   148.2233,
   142.082,
   146.8958,
   148.652,
   144.0234,
   144.3342,
   143.4173,
   144.0292,
   143.0726,
   150.7267,
   146.3251,
   149.5245,
   145.1569,
   146.0547,
   143.9129,
   145.0101,
   146.5548,
   142.4894,
   146.8734,
   148.6585,
   145.9673,
   150.6367,
   149.9725,
   147.8074,
   146.5579,
   150.4015,
   141.3932,
   146.7615,
   147.6938,
   145.8991,
   147.7636,
   148.6201,
   148.6541,
   147.55,
   145.3951,
   145.1605,
   146.2632,
   139.8592,
   143.3667,
   149.7029,
   140.9259,
   150.8206,
   146.5124,
   149.3202,
   150.2679,
   148.6858,
   149.2413,
   144.5443,
   143.6288,
   148.6848,
   144.8313,
   139.8316,
   144.3751,
   146.3701,
   143.5048,
   146.3743,
   144.087,
   148.6905,
   149.5061,
   140.4834,
   142.3077,
   150.7654,
   140.6505,
   150.4555,
   146.07,
   146.8466,
   145.4814,
   145.7399,
   142.7753,
   140.9488,
   144.169,
   149.1792,
   143.3339,
   146.8021,
   148.8006,
   144.0091,
   150.6705,
   150.359,
   149.3941,
   146.8671,
   144.4881,
   147.8351,
   149.8302,
   149.0803,
   149.4869,
   146.918,
   140.7957,
   145.7284,
   147.9439,
   147.8346,
   147.7784,
   141.2272,
   140.5107,
   148.2005,
   148.6623,
   148.7635,
   141.4578,
   143.6808,
   143.4374,
   147.7763,
   144.9961,
   144.6257,
   144.2945,
   149.4751,
   148.9372,
   147.1248,
   147.8562,
   144.2437,
   150.5823,
   142.0717,
   143.9288,
   145.4694,
   148.6767,
   149.6652,
   150.4365,
   145.0124,
   150.1009,
   141.0336,
   146.6202,
   144.2782,
   149.7441,
   148.3934,
   147.2072,
   148.4621,
   146.6401,
   147.6841,
   149.8141,
   144.5544,
   142.579,
   147.6663,
   147.5588,
   142.652,
   148.5529,
   141.0023,
   145.9998,
   150.9384,
   149.3249,
   145.5211,
   141.3306,
   148.6603,
   146.272,
   147.2637,
   149.0411,
   148.3762,
   147.5826,
   149.7995,
   141.7602,
   147.7686,
   147.4193,
   149.1264,
   144.4834,
   147.262,
   141.3254,
   144.6936,
   148.8702,
   150.7212,
   141.067,
   148.6701,
   147.6055,
   150.4555,
   141.2194,
   147.5734,
   145.1173,
   142.9016,
   142.2424,
   146.48,
   142.5388,
   146.9367,
   146.2439,
   148.0187,
   148.9798,
   144.9826,
   147.9333,
   142.6258,
   149.7677,
   143.349,
   144.4842,
   145.2953,
   145.91,
   139.7253,
   139.7652,
   150.3748,
   147.8254,
   141.912,
   145.4841,
   144.5904,
   145.6449,
   149.1807,
   147.7713,
   144.2872,
   150.6783,
   149.8712,
   142.4246,
   148.9991,
   142.5534,
   148.9684,
   143.091,
   149.0233,
   150.6797,
   144.4429,
   141.4493,
   149.2181,
   149.3486,
   146.0032,
   140.6481,
   149.6285,
   143.5507,
   150.8664,
   145.9281,
   144.783,
   148.695,
   147.3467,
   141.4476,
   145.3164,
   142.0283,
   149.5171,
   149.2441,
   145.4142,
   148.5308,
   143.7209,
   150.4474,
   147.9329,
   141.7616,
   142.3369,
   140.5088,
   149.343,
   141.5461,
   140.8225,
   143.9764,
   146.8038,
   149.9199,
   150.7238,
   149.941,
   145.8941,
   150.1181,
   148.1997,
   145.4884,
   149.659,
   146.3856,
   150.2002,
   145.593,
   142.7155,
   140.659,
   147.1051,
   149.0912,
   144.9717,
   143.0098,
   149.2687,
   148.8992,
   146.5386,
   147.1458,
   145.9374,
   147.2089,
   147.7696,
   147.9852,
   148.3097,
   149.794,
   145.394,
   149.2513,
   144.9583,
   150.8923,
   149.055,
   150.8965,
   141.1173,
   140.6097,
   142.3532,
   144.244,
   148.7982,
   147.0514,
   150.1183,
   146.6886,
   149.1283,
   147.8439,
   145.7138,
   140.9614,
   148.8202,
   143.9291,
   143.9163,
   144.1157,
   147.3989,
   144.9713,
   147.0059,
   145.3809,
   144.9946,
   147.9128,
   148.348,
   144.247,
   144.407,
   141.8588,
   143.9443,
   144.5764,
   149.2633,
   142.1841,
   148.8089,
   144.3196,
   145.5979,
   147.9791,
   149.2588,
   148.2428,
   149.913,
   144.895,
   146.3861,
   149.159,
   145.6585,
   147.9476,
   147.8442,
   148.6279,
   141.9633,
   142.2201,
   149.769,
   150.8429,
   146.6997,
   149.7846,
   146.9707,
   144.7254,
   143.3853,
   150.8331,
   147.2242,
   142.5803,
   145.0061,
   149.788,
   148.2466,
   142.0818,
   149.2879,
   144.9676,
   146.9589,
   144.2281,
   141.8293,
   150.8753,
   147.9968,
   149.8327,
   148.5813,
   145.0541,
   148.2834,
   148.5915,
   141.3011,
   147.495,
   147.8827,
   150.7622,
   147.0113,
   149.1276,
   146.3601,
   148.5196,
   142.5599,
   147.0286,
   147.2866,
   149.6713,
   150.7891,
   144.8036,
   150.4167,
   140.8632,
   143.3924,
   145.5077,
   148.2978,
   144.9227,
   148.3086,
   148.6031,
   145.6716,
   146.1204,
   147.4286,
   140.893,
   148.6046,
   143.7425,
   144.2734,
   144.7883,
   145.6108,
   146.6207,
   149.3608,
   147.5896,
   150.1734,
   150.5209,
   143.1246,
   148.5272,
   146.0807,
   149.6219,
   144.0448,
   143.8455,
   143.1592,
   147.6929,
   148.5726,
   148.6793,
   146.8744,
   145.2135,
   147.2358,
   148.2904,
   144.2043,
   149.4579,
   143.9376,
   146.2145,
   149.6885,
   149.6299,
   146.6388,
   148.5529,
   146.8741,
   146.7871,
   147.5483,
   146.5639,
   150.0354,
   150.5976,
   150.5329,
   144.149,
   148.1254,
   140.9097,
   145.7341,
   145.3144,
   143.7025,
   146.131,
   145.7217,
   149.5451,
   146.7836,
   149.0901,
   144.5878,
   142.5327,
   147.1432,
   150.7145,
   150.5627,
   142.8628,
   149.1328,
   144.1828,
   147.894,
   145.4291,
   150.4999,
   142.335,
   148.0468,
   142.3376,
   143.2547,
   144.2583,
   150.9009,
   140.4662,
   147.4042,
   145.1168,
   147.3448,
   144.155,
   146.5044,
   150.5864,
   147.0132,
   141.9165,
   142.0526,
   147.0595,
   142.1747,
   147.7618,
   145.7018,
   140.099,
   145.4716,
   149.2267,
   150.5712,
   146.0044,
   143.4477,
   144.5624,
   143.1747,
   145.8637,
   150.2739,
   142.1349,
   140.4382,
   147.4603,
   150.6076,
   144.792,
   149.3676,
   150.4359,
   150.6976,
   144.7077,
   146.4034,
   146.9629,
   141.9001,
   141.3175,
   150.1773,
   145.0854,
   145.1302,
   148.3717,
   145.8878,
   150.2541,
   142.2648,
   148.5709,
   147.0064,
   142.2974,
   147.6671,
   145.0223,
   150.9436,
   144.9803,
   149.6182,
   147.0997,
   140.1354,
   140.7755,
   150.7898,
   148.5272,
   148.8194,
   144.4638,
   144.5168,
   147.4064,
   144.8588,
   147.9628,
   144.9542,
   141.261,
   149.4,
   146.0619,
   150.2648,
   145.7271,
   145.3743,
   147.5649,
   143.3814,
   143.5511,
   144.0569,
   145.9052,
   148.6618,
   142.8285,
   150.5711,
   148.0875,
   143.6532,
   147.7261,
   149.7009,
   142.0673,
   149.5533,
   149.3235,
   144.2109,
   145.876,
   149.0982,
   146.7749,
   147.0623,
   143.0333,
   145.8655,
   148.3427,
   148.5639,
   144.1836,
   149.9889,
   144.8629,
   148.7869,
   147.972,
   148.3845,
   145.1309,
   149.8276,
   147.2403,
   143.9003,
   149.487,
   143.8377,
   139.9832,
   139.9301,
   148.3775,
   147.9279,
   143.8327,
   150.0373,
   142.8082,
   148.6127,
   150.7968,
   149.5874,
   147.753,
   143.2265,
   148.8079,
   145.6242,
   140.9679,
   148.4314,
   144.5966,
   147.9499,
   147.7612,
   150.5435,
   145.9047,
   149.1864,
   148.2183,
   146.9693,
   141.5066,
   140.6741,
   140.8272,
   149.2647,
   144.1405,
   149.8099,
   142.9896,
   143.7509,
   144.1692,
   141.4145,
   149.5368,
   146.6173,
   149.2449,
   148.7531,
   142.1212,
   146.0755,
   150.7882,
   143.0772,
   149.2587,
   145.6846,
   140.7065,
   147.5396,
   145.7849,
   145.3267,
   149.9331,
   143.7993,
   144.5499,
   150.0736,
   147.1878,
   144.7598,
   149.4599,
   147.8171,
   141.9223,
   149.7947,
   148.0595,
   150.1671,
   146.2214,
   149.2417,
   150.1476,
   149.6545,
   149.1061,
   148.4726,
   149.9001,
   141.3679,
   149.0124,
   149.2241,
   146.098,
   146.5048,
   141.4834,
   148.4426,
   146.4606,
   142.6901,
   148.2305,
   142.127,
   144.5591,
   148.8472,
   140.8367,
   146.8555,
   145.5068,
   149.8532,
   149.8258,
   146.5395,
   145.7778,
   143.4831,
   149.1647,
   145.3952,
   144.5296,
   141.0805,
   147.128,
   147.6829,
   150.5434,
   148.9924,
   147.2231,
   144.2461,
   145.1891,
   146.6917,
   145.2052,
   150.6704,
   150.1078,
   144.383,
   147.2113,
   148.4326,
   143.7661,
   141.1749,
   144.3156,
   145.4747,
   146.7368,
   147.595,
   144.9867,
   143.5091,
   147.388,
   150.7054,
   150.9291,
   145.6333,
   143.2607,
   145.384,
   145.7735,
   148.4478,
   148.3061,
   145.4352,
   149.9663,
   148.1075,
   144.3783,
   142.6944,
   150.2495,
   149.9406,
   140.0835,
   145.7596,
   149.4192,
   150.0023,
   149.8453,
   147.1567,
   147.372,
   150.5164,
   148.6053,
   148.9263,
   146.0063,
   146.2673,
   146.5399,
   145.6342,
   147.6142,
   146.0029,
   144.1514,
   140.4926,
   146.708,
   145.563,
   149.8941,
   140.25,
   143.5002,
   149.6326,
   148.6764,
   142.4479,
   144.8743,
   150.3432,
   149.8836,
   145.4235,
   142.6141,
   147.2855,
   147.6207,
   143.9578,
   146.1285,
   144.9066,
   150.2803,
   145.6076,
   141.3742,
   146.4562,
   147.3123,
   146.1698,
   142.9914,
   145.2927,
   144.3695,
   150.0903,
   146.6928,
   146.0505,
   150.2811,
   146.7477,
   145.1378,
   147.8347,
   142.6505,
   147.8132,
   145.5106,
   148.514,
   147.2213,
   145.6735,
   143.6186,
   146.0739,
   147.1228,
   143.3237,
   149.069,
   150.6219,
   144.2997,
   148.4465,
   140.2249,
   146.0189,
   141.8101,
   144.9893,
   148.044,
   147.6394,
   147.489,
   144.7676,
   142.3184,
   144.9635,
   150.675,
   146.4579,
   147.7342,
   148.0333,
   150.2581,
   150.753,
   147.3461,
   144.6984,
   146.3968,
   142.4368,
   146.8714,
   146.9642,
   140.9131,
   143.0906,
   149.7486,
   144.8829,
   150.1226,
   140.9604,
   145.2685,
   146.5069,
   145.1049,
   145.3435,
   140.7083,
   147.0294,
   150.2073,
   147.3838,
   142.7702,
   145.1297,
   148.4524,
   146.3599,
   145.3374,
   150.8225,
   145.141,
   150.94,
   147.3039,
   147.3438,
   149.4688,
   145.6899,
   142.7411,
   143.5449,
   148.4608,
   150.0471,
   149.5015,
   148.3823,
   144.0346,
   145.891,
   149.5726,
   143.7857,
   144.4312,
   149.3882,
   148.3612,
   150.7901,
   147.0841,
   148.5969,
   145.131,
   150.2495,
   148.3585,
   147.2101,
   150.4931,
   142.2908,
   146.9684,
   144.157,
   145.7068,
   141.0229,
   149.2212,
   147.1413,
   147.1266,
   143.1019,
   145.8118,
   147.2037,
   140.9611,
   150.0308,
   147.9241,
   150.5203,
   147.8819,
   150.5723,
   149.3981,
   148.329,
   148.4305,
   148.1543,
   141.7478,
   146.8748,
   142.9766,
   146.9915,
   148.7746,
   147.7916,
   148.2577,
   147.2424,
   146.5763,
   145.6399,
   149.7471,
   145.5197,
   146.7817,
   146.3939,
   144.0002,
   145.5476,
   148.14,
   148.3638,
   144.777,
   146.1726,
   147.1332,
   147.5681,
   146.8513,
   145.759,
   141.3229,
   145.7556,
   146.236,
   143.3775,
   145.5783,
   146.422,
   147.9701,
   150.769,
   142.6578,
   148.6768,
   142.3981,
   144.4316,
   144.1443,
   150.2919,
   145.2813,
   148.2153,
   141.6999,
   143.5478,
   144.191,
   150.6139,
   150.0035,
   147.0196,
   148.3195,
   147.1424,
   148.4061,
   148.5911,
   147.8523,
   147.4401,
   149.9827,
   140.5428,
   149.6924,
   148.4371,
   148.1297,
   150.3353,
   143.9996,
   149.15,
   140.6494,
   144.0261,
   148.8525,
   144.3351,
   148.1364,
   149.6967,
   146.6174,
   145.3178,
   145.7606,
   144.12,
   149.5676,
   149.9053,
   144.2779,
   145.8808,
   148.4705,
   146.8998,
   149.6116,
   145.1297,
   149.3503,
   142.844,
   150.7529,
   145.4312,
   149.7488,
   150.6132,
   150.9285,
   146.6762,
   149.5913,
   147.6841,
   150.6582,
   144.2549,
   148.4898,
   142.9709,
   145.1962,
   150.3956,
   145.2973,
   144.009,
   150.6475,
   146.1753,
   148.7515,
   141.4342,
   148.693,
   150.4834,
   141.7373,
   142.7735,
   148.8596,
   143.5418,
   145.5756,
   148.7907,
   149.4045,
   147.2271,
   139.9625,
   146.6069,
   144.61,
   144.6788,
   148.545,
   150.7429,
   145.0682,
   147.8797,
   145.089,
   147.8195,
   148.2865,
   149.7993,
   143.3572,
   145.1202,
   145.4459,
   142.9374,
   144.3136,
   142.8729,
   146.6374,
   148.381,
   141.6421,
   141.9787,
   148.495,
   145.8205,
   145.4308,
   146.046,
   145.4886,
   149.299,
   144.9162,
   143.1173,
   143.6021,
   139.9226,
   145.3017,
   144.7539,
   150.8179,
   149.875,
   150.6145,
   150.971,
   147.3567,
   150.1432,
   149.0395,
   147.5987,
   150.5291,
   143.5583,
   149.6535,
   142.0701,
   145.9069,
   144.7174,
   141.1579,
   150.1249,
   150.3764,
   150.8479,
   144.8227,
   145.021,
   143.9765,
   150.0377,
   142.5105,
   147.3176,
   146.3575,
   143.7573,
   147.2611,
   142.1053,
   142.257,
   147.7866,
   149.351,
   146.8513,
   144.1084,
   150.752,
   149.2874,
   145.5599,
   150.4407,
   144.2434,
   144.9906,
   141.9744,
   147.024,
   148.1751,
   143.3708,
   150.8539,
   141.8935,
   145.2562,
   141.8469,
   147.2542,
   148.485,
   145.6597,
   147.43,
   146.5784,
   142.0179,
   148.9732,
   150.0958,
   149.9191,
   145.6892,
   150.0212,
   148.4502,
   147.0647,
   143.9037,
   145.386,
   139.7662,
   146.1811,
   144.317,
   145.6455,
   146.3113,
   144.7614,
   148.1211,
   147.6242,
   145.1036,
   141.2839,
   147.6928,
   143.0053,
   148.9417,
   140.6836,
   145.3026,
   149.8109,
   145.8112,
   144.7597,
   150.5439,
   143.7803,
   142.2648,
   147.9813,
   140.102,
   150.0249,
   150.5918,
   150.1306,
   145.9921,
   142.6707,
   146.7366,
   145.7693,
   149.4611,
   145.7624,
   144.1226,
   147.4845,
   148.302,
   148.1682,
   144.1949,
   148.4713,
   145.3312,
   148.7178,
   142.9798,
   150.0581,
   140.536,
   142.5221,
   144.7612,
   140.1374,
   142.6527,
   142.1665,
   150.6801,
   143.2398,
   148.6472,
   148.3192,
   148.4907,
   149.9672,
   148.0034,
   145.2562,
   148.9859,
   142.33,
   150.9728,
   143.7056,
   142.6039,
   148.2174,
   143.8838,
   150.2129,
   145.9477,
   144.2901,
   150.8061,
   148.6754,
   143.4798,
   146.8319,
   143.5474,
   150.1301,
   140.3248,
   150.1331,
   147.2853,
   144.7652,
   150.2263,
   149.072,
   142.6831,
   150.7289,
   150.0451,
   147.9663,
   148.8024,
   150.148,
   149.5187,
   146.3029,
   146.0067,
   140.0091,
   147.9746,
   143.5912,
   147.5581,
   145.1245,
   149.2522,
   142.2736,
   140.128,
   141.2529,
   146.2302,
   143.3296,
   140.7754,
   141.1196,
   145.3258,
   144.527,
   144.9922,
   150.2278,
   144.9816,
   142.397,
   140.864,
   143.8585,
   144.2045,
   150.5492,
   150.9595,
   149.6824,
   148.8479,
   148.574,
   146.1869,
   146.5974,
   148.6773,
   148.4699,
   149.9257,
   145.9454,
   149.778,
   149.8534,
   148.3099,
   143.5399,
   148.4817,
   148.6356,
   144.8638,
   147.149,
   141.5941,
   142.9616,
   144.8617,
   145.793,
   148.9586,
   145.5776,
   144.8931,
   150.373,
   146.0212,
   149.3723,
   149.055,
   150.3883,
   143.7646,
   149.03,
   148.2249,
   147.0598,
   145.1645,
   147.2165,
   149.0792,
   149.1573,
   149.678,
   148.1429,
   149.1625,
   143.1295,
   145.4659,
   148.2557,
   145.1455,
   145.3339,
   146.3557,
   146.1175,
   148.256,
   146.4055,
   148.0169,
   143.9906,
   142.6501,
   145.4825,
   147.2907,
   144.2393,
   150.9779,
   150.5675,
   149.3066,
   143.0338,
   145.783,
   146.2911,
   149.2554,
   140.8011,
   144.29,
   142.5582,
   150.1149,
   148.5521,
   148.3444,
   140.6412,
   150.4626,
   149.6706,
   149.5983,
   146.245,
   148.489,
   149.4745,
   141.6754,
   147.7603,
   143.9041,
   150.7154,
   145.7523,
   141.5313,
   148.7999,
   145.2474,
   147.6354,
   147.1425,
   148.9631,
   146.8936,
   147.3835,
   149.6298,
   150.8514,
   146.9964,
   148.9576,
   143.8042,
   145.4754,
   147.7594,
   141.5919,
   148.4195,
   140.9761,
   146.8465,
   145.6563,
   150.5508,
   146.263,
   149.8311,
   150.0953,
   144.2394,
   149.3375,
   147.8434,
   147.3242,
   145.9999,
   147.6907,
   141.6969,
   148.0377,
   149.9089,
   146.9158,
   144.7625,
   149.8781,
   148.8607,
   149.0092,
   147.278,
   143.1329,
   146.1071,
   147.7199,
   150.1337,
   144.7241,
   149.5094,
   150.4874,
   150.7823,
   147.2133,
   146.4923,
   147.8508,
   146.3604,
   149.4267,
   144.36,
   145.4996,
   150.8258,
   141.0905,
   148.6294,
   146.5026,
   144.9658,
   146.5024,
   146.5595,
   143.0541,
   146.4189,
   149.8126,
   147.7555,
   143.255,
   147.7559,
   149.559,
   147.0868,
   140.609,
   147.654,
   140.0861,
   144.4807,
   144.2843,
   140.9065,
   148.7321,
   148.773,
   144.1203,
   146.311,
   142.8283,
   149.4212,
   146.8777,
   145.3867,
   148.8462,
   144.3933,
   149.3388,
   145.8848,
   149.4558,
   145.5044,
   149.1021,
   143.9274,
   145.7093,
   149.9498,
   150.6405,
   143.5507,
   147.5074,
   150.5083,
   150.9136,
   140.7302,
   148.2551,
   142.3626,
   149.2114,
   147.9051,
   141.0118,
   147.2826,
   146.3509,
   145.8338,
   149.0523,
   145.4241,
   149.5618,
   150.2934,
   146.1564,
   144.8842,
   145.532,
   145.6078,
   140.8565,
   146.9039,
   145.3784,
   141.5309,
   146.5592,
   141.3419,
   150.5803,
   145.1891,
   150.3415,
   142.1011,
   146.6936,
   140.0916,
   146.9488,
   150.4936,
   142.4656,
   141.9259,
   146.6645,
   146.1703,
   143.9729,
   142.0222,
   145.8596,
   147.4197,
   144.4803,
   149.7425,
   146.9035,
   150.0305,
   148.3754,
   141.8569,
   140.2548,
   144.5566,
   148.1749,
   148.7924,
   146.3247,
   144.9917,
   149.5646,
   147.3114,
   145.7495,
   150.2468,
   149.3838,
   149.6424,
   146.3385,
   143.0769,
   141.3309,
   149.5691,
   146.3636,
   148.3775,
   141.3433,
   147.8338,
   150.5405,
   140.5343,
   141.9427,
   145.3748,
   150.5642,
   149.1171,
   141.0624,
   150.931,
   149.7024,
   143.0724,
   150.0903,
   145.856,
   146.7519,
   148.4079,
   144.5868,
   145.9647,
   150.0197,
   149.2246,
   148.168,
   146.8287,
   145.9574,
   149.617,
   143.8387,
   147.3025,
   144.5414,
   144.5219,
   145.2649,
   142.3122,
   141.8297,
   147.2717,
   144.9799,
   146.0323,
   150.7148,
   145.0989,
   149.7943,
   144.1384,
   146.5365,
   147.5934,
   145.7331,
   142.7038,
   149.2639,
   148.5471,
   148.2239,
   139.856,
   146.7175,
   149.7889,
   147.1043,
   147.1437,
   148.7639,
   139.9391,
   149.9389,
   143.9783,
   150.4282,
   143.0466,
   147.4443,
   145.5702,
   140.1513,
   146.9547,
   145.714,
   144.6774,
   143.4196,
   150.3875,
   144.0338,
   146.2698,
   146.2065,
   148.0794,
   146.3034,
   141.6161,
   145.0815,
   148.9124,
   145.3651,
   146.9006,
   149.3589,
   143.1561,
   145.0145,
   145.2019,
   142.6236,
   144.9215,
   147.5892,
   149.5742,
   148.5919,
   141.2315,
   140.1359,
   146.5061,
   148.0476,
   150.0989,
   144.4315,
   140.9272,
   150.5985,
   140.5163,
   143.4138,
   147.1422,
   144.9505,
   149.3984,
   145.0276,
   148.746,
   145.644,
   146.427,
   143.6021,
   148.5641,
   150.8129,
   150.7734,
   150.9671,
   146.3572,
   146.4606,
   141.199,
   150.6432,
   148.7267,
   150.8999,
   142.0595,
   149.1397,
   147.7315,
   149.8893,
   141.6538,
   144.4833,
   146.1854,
   141.9367,
   144.7795,
   149.6274,
   144.9178,
   150.7242,
   150.4652,
   149.704,
   144.0119,
   143.3372,
   143.8661,
   150.82,
   145.5303,
   146.0376,
   146.091,
   145.9794,
   150.1256,
   145.5084,
   150.8383,
   141.4044,
   149.2405,
   149.4434,
   150.2732,
   143.3619,
   148.5193,
   148.5109,
   147.9521,
   144.8095,
   150.5539,
   145.8391,
   148.6241,
   141.8931,
   147.7518,
   144.9481,
   150.7951,
   149.5933,
   147.215,
   141.5179,
   146.4438,
   148.7466,
   145.3892,
   143.8461,
   145.4674,
   144.9852,
   147.4291,
   147.8008,
   140.1275,
   148.0843,
   146.8505,
   144.5076,
   141.2637,
   146.5134,
   141.4903,
   148.2183,
   145.5305,
   148.5381,
   148.2051,
   149.5914,
   144.7287,
   149.6376,
   146.6915,
   141.9155,
   148.9407,
   149.3576,
   149.9585,
   150.7315,
   147.8941,
   148.5635,
   150.4179,
   149.1717,
   141.2411,
   143.3305,
   145.2528,
   150.9667,
   148.8192,
   148.7552,
   140.109,
   143.2249,
   150.6914,
   148.6801,
   144.7063,
   149.6481,
   144.549,
   146.8858,
   142.3633,
   145.2988,
   150.0414,
   149.4458,
   140.7985,
   146.3147,
   146.533,
   142.8562,
   148.2335,
   148.3675,
   144.2157,
   148.8576,
   147.1547,
   142.3363,
   150.0398,
   149.357,
   145.3761,
   146.4697,
   150.7831,
   145.9921,
   150.2224,
   144.3589,
   143.5247,
   144.1755,
   150.9804,
   145.592,
   147.7907,
   148.7988,
   147.645,
   141.727,
   144.4492,
   148.6224,
   148.4084,
   143.121,
   147.283,
   149.4648,
   148.4882,
   145.3815,
   149.6249,
   142.6299,
   149.7781,
   148.8237,
   143.073,
   144.0122,
   147.4477,
   149.4991,
   145.2516,
   140.6785,
   150.8819,
   147.1459,
   144.8449,
   147.3719,
   148.5186,
   148.2789,
   143.7119,
   147.3498,
   142.332,
   146.1337,
   143.5604,
   144.3884,
   145.8274,
   145.4753,
   144.2335,
   147.2827,
   148.0728,
   149.3066,
   147.1679,
   150.0044,
   146.7919,
   144.2146,
   149.3992,
   144.0156,
   146.033,
   150.3606,
   148.115,
   149.4994,
   148.2843,
   147.8362,
   149.7604,
   148.07,
   140.736,
   147.7302,
   144.287,
   149.9802,
   149.823,
   142.547,
   142.1977,
   149.1478,
   149.4493,
   148.2759,
   145.7147,
   146.9424,
   141.3911,
   145.3083,
   145.7788,
   148.5667,
   147.4302,
   146.1275,
   142.8418,
   145.8818,
   142.2503,
   144.876,
   141.2936,
   143.1776,
   148.7481,
   150.6625,
   145.6135,
   148.5291,
   143.0313,
   143.018,
   147.8128,
   145.9103,
   147.0051,
   147.8374,
   149.4834,
   147.8879,
   147.4031,
   142.1425,
   145.8602,
   149.2767,
   146.2376,
   144.8249,
   150.5601,
   148.3479,
   141.4009,
   150.1785,
   150.4304,
   146.1535,
   150.0561,
   148.5004,
   147.4992,
   146.9937,
   147.1734,
   147.4851,
   147.6826,
   150.5246,
   140.3951,
   145.2167,
   147.2429,
   142.8045,
   145.4876,
   140.104,
   142.5037,
   146.0426,
   144.9309,
   146.1626,
   147.2238,
   149.7888,
   147.3146,
   148.6433,
   145.8191,
   144.168,
   147.9284,
   139.76,
   143.523,
   147.687,
   150.5199,
   141.5118,
   142.2638,
   148.7826,
   147.7505,
   143.5956,
   146.4411,
   150.4958,
   148.848,
   148.5465,
   140.5121,
   144.0339,
   142.2947,
   147.42,
   146.0015,
   149.4881,
   147.7034,
   147.325,
   141.1882,
   145.0042,
   150.1338,
   143.7701,
   149.9094,
   149.578,
   147.0161,
   147.4843,
   147.7269,
   140.7186,
   145.7296,
   149.09,
   143.4336,
   148.2599,
   149.5767,
   145.7197,
   144.4659,
   142.0304,
   145.1094,
   150.8296,
   148.9415,
   146.3115,
   148.1585,
   148.4418,
   140.4272,
   149.6279,
   149.1527,
   140.0067,
   143.0559,
   150.7387,
   150.1027,
   145.925,
   145.9978,
   148.922,
   145.8944,
   146.7329,
   145.1241,
   149.7809,
   148.0373,
   145.1209,
   149.0266,
   147.332,
   141.6694,
   149.7457,
   146.1055,
   147.249,
   141.0838,
   143.9297,
   144.3344,
   146.3881,
   144.4358,
   147.1591,
   150.6999,
   146.8146,
   150.015,
   148.7972,
   140.5304,
   145.087,
   140.6023,
   148.444,
   149.1288,
   146.9692,
   145.4344,
   149.7536,
   149.2559,
   145.3802,
   150.5062,
   144.4968,
   149.5556,
   144.6804,
   147.1879,
   148.5783,
   143.5999,
   150.0396,
   145.308,
   150.5919,
   148.2957,
   147.2809,
   143.7475,
   141.7416,
   144.7877,
   148.0813,
   150.2037,
   145.9871,
   148.2416,
   144.1262,
   145.4244,
   147.1868,
   149.4822,
   149.2098,
   147.4025,
   147.4848,
   144.6452,
   149.7276,
   148.7962,
   148.666,
   144.1619,
   144.487,
   147.7054,
   146.2539,
   147.0315,
   150.2863,
   143.5361,
   147.8788,
   150.456,
   141.0324,
   149.1869,
   143.8285,
   143.5264,
   146.1614,
   150.1679,
   146.1151,
   143.4019,
   150.7175,
   143.1885,
   144.9208,
   147.3922,
   149.9045,
   144.3145,
   146.2834,
   147.4945,
   145.463,
   142.6185,
   149.7864,
   145.2575,
   148.4065,
   148.843,
   143.8351,
   147.64,
   141.6859,
   146.5051,
   143.2395,
   148.2333,
   141.2169,
   139.7976,
   149.7499,
   147.9945,
   140.702,
   144.466,
   149.7483,
   147.6084,
   149.1141,
   143.1682,
   149.8926,
   146.8937,
   145.9044,
   142.3288,
   146.4619,
   149.7559,
   146.9553,
   146.3112,
   146.3587,
   146.0864,
   150.2659,
   143.1721,
   143.8903,
   144.8838,
   146.0412,
   147.2641,
   149.0917,
   144.6747,
   145.0616,
   147.8914,
   140.9882,
   145.769,
   144.6025,
   144.771,
   146.1053,
   147.7022,
   148.682,
   141.9433,
   148.7065,
   146.7971,
   148.5965,
   147.2918,
   147.1939,
   150.9678,
   146.5651,
   148.5532,
   147.7245,
   145.3336,
   148.9714,
   140.5594,
   147.8971,
   144.2017,
   141.4134,
   149.225,
   146.8016,
   141.3093,
   146.2607,
   149.9611,
   150.1149,
   150.7025,
   145.8604,
   145.6922,
   143.3937,
   147.021,
   146.9031,
   146.9609,
   146.9169,
   149.4031,
   149.0192,
   150.0762,
   146.3623,
   147.6734,
   144.221,
   147.7321,
   150.3502,
   142.9947,
   150.8422,
   146.3963,
   147.6547,
   150.8096,
   146.3081,
   150.8085,
   150.4725,
   140.6803,
   150.3121,
   142.3056,
   148.7302,
   144.7609,
   148.9306,
   146.7263,
   147.7536,
   141.7353,
   147.1971,
   146.9123,
   148.8267,
   146.7853,
   142.3487,
   145.9554,
   146.7294,
   147.18,
   140.9619,
   146.2263,
   142.2583,
   145.4171,
   141.8648,
   146.8362,
   148.1083,
   145.268,
   141.9256,
   150.1632,
   145.5141,
   145.9941,
   146.7641,
   146.046,
   142.9682,
   143.9218,
   145.7124,
   148.5333,
   149.6906,
   148.2887,
   144.0946,
   149.9328,
   148.2468,
   144.9756,
   147.5804,
   150.2239,
   150.7721,
   148.7426,
   146.948,
   147.598,
   146.2822,
   145.3994,
   143.8809,
   148.6159,
   148.6956,
   146.0653,
   141.7125,
   149.2165,
   142.1658,
   140.1904,
   144.6748,
   145.587,
   147.4449,
   147.1818,
   148.5418,
   142.9572,
   141.5704,
   146.0319,
   150.3841,
   150.2059,
   142.2547,
   150.0997,
   145.8699,
   143.6516,
   147.0035,
   141.8172,
   149.9765,
   150.1281,
   146.6731,
   143.3361,
   149.3831,
   144.6105,
   144.243,
   150.3356,
   146.4553,
   143.8192,
   145.6849,
   143.8466,
   142.58,
   150.3326,
   144.5826,
   145.7909,
   148.4735,
   145.2987,
   150.8817,
   150.752,
   145.2763,
   149.6423,
   145.9522,
   140.9486,
   146.5718,
   148.1185,
   145.3248,
   147.5738,
   147.6766,
   144.4887,
   143.7393,
   141.6121,
   146.1813,
   149.7403,
   149.0553,
   148.3549,
   145.3757,
   144.0906,
   147.9228,
   141.4449,
   147.9333,
   149.7422,
   143.5904,
   145.5692,
   148.2413,
   145.9306,
   142.4365,
   145.3806,
   145.7857,
   149.762,
   147.2639,
   147.6902,
   149.448,
   144.9361,
   149.901,
   150.4717,
   150.8249,
   144.8805,
   150.0574,
   149.5081,
   150.8022,
   145.4452,
   141.4266,
   147.5698,
   149.9545,
   148.0166,
   148.0274,
   141.8407,
   144.4386,
   146.5604,
   144.1236,
   142.0086,
   147.1007,
   143.3358,
   147.9547,
   140.1172,
   146.6493,
   150.5392,
   144.4837,
   140.6181,
   144.3695,
   149.3504,
   144.7991,
   147.766,
   143.4432,
   147.8341,
   147.85,
   145.0737,
   143.9615,
   150.9845,
   147.9838,
   145.5647,
   149.1267,
   149.6537,
   147.5228,
   150.9662,
   145.622,
   140.072,
   147.6206,
   150.5794,
   148.2683,
   142.6185,
   143.9697,
   144.0197,
   140.2127,
   145.5528,
   146.2614,
   149.7524,
   144.8595,
   150.1561,
   150.9218,
   148.1934,
   148.1626,
   148.5736,
   150.7181,
   148.1096,
   144.2947,
   149.8322,
   143.4941,
   146.1287,
   148.6877,
   147.9891,
   144.1799,
   145.6181,
   145.1775,
   144.5348,
   146.2488,
   141.4235,
   149.9534,
   148.2777,
   147.1775,
   150.9591,
   143.133,
   149.4308,
   148.4482,
   143.306,
   149.6175,
   147.2919,
   142.1252,
   147.5859,
   148.911,
   148.3617,
   149.1812,
   144.5501,
   146.8827,
   140.3518,
   147.0867,
   144.1753,
   147.7786,
   144.1826,
   143.0695,
   144.4001,
   150.9789,
   148.5463,
   150.9135,
   143.2585,
   149.0012,
   150.1453,
   146.8482,
   144.2267,
   143.2278,
   146.5176,
   149.9226,
   147.3354,
   147.3853,
   148.8687,
   144.912,
   148.9702,
   147.4871,
   150.0063,
   147.9534,
   147.5918,
   144.8104,
   149.4659,
   142.457,
   149.9393,
   142.5133,
   144.4271,
   142.3443,
   146.5663,
   142.021,
   142.0883,
   145.8815,
   149.8022,
   143.4676,
   147.7303,
   147.9209,
   143.8555,
   147.0016,
   144.0337,
   142.592,
   148.5725,
   146.7765,
   148.5268,
   149.8886,
   141.8238,
   140.2818,
   149.5021,
   148.3578,
   149.3363,
   145.6418,
   146.2711,
   144.0769,
   148.1262,
   141.7742,
   144.9578,
   146.9084,
   144.1159,
   147.2462,
   145.5714,
   145.728,
   148.9737,
   150.7274,
   147.0205,
   150.8935,
   146.6826,
   150.89,
   145.0854,
   143.8348,
   144.445,
   145.3362,
   140.0186,
   140.4897,
   150.9803,
   150.0283,
   148.3317,
   140.9948,
   147.6667,
   149.2973,
   148.3685,
   149.2112,
   148.8542,
   141.0911,
   150.1378,
   146.4059,
   150.8805,
   149.4356,
   140.539,
   146.7207,
   149.1188,
   147.3057,
   148.6386,
   150.4286,
   140.9863,
   150.2886,
   145.3045,
   150.8322,
   144.2967,
   149.2405,
   149.3282,
   142.643,
   142.9884,
   148.4255,
   148.6504,
   147.0131,
   148.1742,
   140.6124,
   148.6387,
   145.9711,
   147.4057,
   143.4056,
   147.8335,
   141.4691,
   146.0067,
   146.9722,
   145.3164,
   149.811,
   150.2075,
   140.4622,
   142.5157,
   141.6848,
   148.4327,
   149.8436,
   150.728,
   148.1546,
   141.7742,
   146.6982,
   146.7943,
   150.5305,
   144.4653,
   146.3855,
   146.0135,
   148.588,
   149.546,
   142.9909,
   150.013,
   148.0812,
   147.7031,
   144.7436,
   141.7649,
   148.1191,
   147.5873,
   150.4657,
   148.0121,
   147.3008,
   142.0818,
   148.156,
   141.0536,
   144.5105,
   150.822,
   145.9672,
   145.7404,
   143.2741,
   146.3674,
   147.6845,
   149.2341,
   147.9394,
   149.2193,
   144.6831,
   149.3669,
   147.8545,
   147.5351,
   148.4018,
   149.842,
   150.1596,
   145.3387,
   145.3952,
   148.3147,
   149.581,
   145.5021,
   145.4062,
   142.2338,
   150.1164,
   150.1946,
   148.959,
   148.6101,
   142.7091,
   144.1609,
   145.681,
   143.6935,
   150.496,
   146.9612,
   147.6402,
   140.992,
   150.1698,
   146.67,
   147.9309,
   140.97,
   150.7637,
   141.9851,
   142.1938,
   146.3758,
   145.4723,
   143.304,
   144.8118,
   150.3769,
   140.0279,
   148.0686,
   145.8376,
   149.3844,
   147.4315,
   141.6411,
   144.9511,
   144.8015,
   146.6931,
   148.7448,
   150.6257,
   149.4871,
   139.9056,
   149.3794,
   145.1071,
   150.1375,
   148.4393,
   150.8648,
   149.6328,
   143.8179,
   147.5146,
   148.9358,
   145.006,
   144.6109,
   143.2233,
   145.5864,
   149.1775,
   149.1982,
   140.8392,
   150.6278,
   142.6393,
   142.9517,
   150.3733,
   149.1214,
   149.7862,
   140.2232,
   145.0523,
   141.5198,
   150.5372,
   142.6497,
   149.6005,
   150.8351,
   149.8744,
   143.5339,
   148.3239,
   150.5981,
   144.4565,
   144.1098,
   141.1991,
   143.7088,
   146.1056,
   147.4954,
   146.9889,
   149.3747,
   144.7074,
   143.7346,
   150.7974,
   146.6679,
   150.9316,
   145.1876,
   150.8266,
   143.6657,
   145.2445,
   146.2147,
   149.738,
   150.2573,
   149.4977,
   142.6361,
   139.7875,
   146.9993,
   149.1948,
   150.2406,
   140.8708,
   148.5257,
   145.6168,
   147.2445,
   142.0161,
   150.4693,
   143.9616,
   142.118,
   149.7544,
   148.5982,
   144.1283,
   149.896,
   150.6184,
   147.7522,
   146.3803,
   150.3436,
   147.0794,
   148.7843,
   150.9967,
   146.1958,
   147.7104,
   148.4848,
   149.1014,
   142.0473,
   147.5261,
   147.7686,
   146.1075,
   147.5364,
   144.052,
   143.4408,
   148.9732,
   141.9337,
   142.3841,
   146.9445,
   149.0696,
   146.6676,
   149.3205,
   146.5889,
   143.9147,
   143.8848,
   145.4796,
   148.956,
   146.2494,
   144.514,
   149.5114,
   143.8875,
   145.0963,
   150.9081,
   145.5837,
   148.2705,
   144.7262,
   145.9683,
   149.4731,
   144.9794,
   148.6802,
   144.4763,
   149.2757,
   144.0889,
   141.0375,
   144.145,
   140.5316,
   147.3332,
   148.6406,
   143.8527,
   147.6838,
   149.3847,
   147.3747,
   140.2238,
   150.6956,
   145.2616,
   147.207,
   145.9527,
   140.7344,
   146.9711,
   149.6112,
   143.3257,
   145.7861,
   145.2767,
   148.2733,
   150.5845,
   142.714,
   143.5586,
   149.8816,
   147.8055,
   144.7386,
   145.2121,
   150.6608,
   148.1325,
   143.2803,
   147.5032,
   141.9377,
   146.4826,
   142.8456,
   149.1549,
   149.0094,
   150.4083,
   139.7309,
   147.5529,
   148.4325,
   149.0099,
   144.5505,
   139.6979,
   145.4999,
   146.9525,
   147.3955,
   145.949,
   141.5542,
   144.6199,
   150.4878,
   149.3309,
   141.3684,
   143.7236,
   147.558,
   145.2371,
   144.4474,
   149.6639,
   145.5903,
   145.8848,
   140.9857,
   148.8706,
   150.4698,
   145.3023,
   148.8108,
   144.9855,
   143.5806,
   146.8995,
   144.5812,
   146.1065,
   148.7409,
   143.3765,
   144.252,
   145.698,
   150.4362,
   150.3427,
   148.137,
   145.2208,
   148.5915,
   144.7465,
   145.7399,
   150.3145,
   150.6313,
   142.6809,
   143.0104,
   141.8368,
   148.0519,
   146.4479,
   149.3416,
   147.4862,
   148.3519,
   144.2103,
   146.7448,
   148.4945,
   148.4608,
   147.5212,
   141.3406,
   146.9399,
   142.8801,
   143.2102,
   149.6924,
   143.4659,
   146.4739,
   144.3401,
   147.8267,
   146.1365,
   141.6065,
   142.14,
   146.8609,
   146.4069,
   143.5747,
   146.7537,
   144.064,
   149.005,
   147.5999,
   140.0484,
   146.6212,
   144.2871,
   150.5847,
   147.7332,
   142.5242,
   143.3212,
   144.1197,
   147.6573,
   146.7196,
   146.1896,
   146.7259,
   142.3872,
   139.819,
   149.2977,
   150.9265,
   144.6304,
   146.7867,
   145.7258,
   145.6889,
   147.5045,
   143.8949,
   146.7996,
   150.0384,
   147.2151,
   147.3684,
   145.0702,
   146.718,
   145.4542,
   148.2251,
   150.1143,
   148.9731,
   149.7791,
   146.4566,
   141.5905,
   148.5884,
   148.8169,
   142.8213,
   149.2919,
   150.2819,
   150.8391,
   149.2982,
   150.5444,
   150.942,
   146.492,
   150.1758,
   150.8262,
   141.5237,
   140.089,
   141.3417,
   144.6194,
   141.2286,
   147.5601,
   144.2292,
   149.6054,
   149.8179,
   146.7244,
   146.382,
   149.4184,
   145.0301,
   144.3195,
   141.1923,
   149.2562,
   149.3335,
   146.1951,
   140.8419,
   144.3647,
   142.8574,
   143.4442,
   150.2237,
   144.9413,
   142.0009,
   146.7932,
   145.0337,
   148.4699,
   144.9302,
   145.3699,
   146.6302,
   148.205,
   141.4237,
   148.4766,
   142.7356,
   145.1729,
   141.0587,
   145.6457,
   148.0762,
   148.9248,
   146.6012,
   148.2484,
   146.4475,
   140.4691,
   150.4722,
   145.4952,
   145.832,
   141.43,
   140.5797,
   149.1841,
   142.0946,
   150.6173,
   148.0657,
   146.4756,
   148.5523,
   149.5585,
   146.7371,
   141.6688,
   142.7804,
   148.8299,
   145.8912,
   150.6297,
   145.1128,
   149.3707,
   147.8694,
   147.1922,
   149.5155,
   146.3524,
   148.8242,
   144.5581,
   144.6239,
   149.3677,
   150.6749,
   147.3048,
   150.2089,
   146.9427,
   143.8993,
   147.1059,
   143.8492,
   142.2453,
   144.6143,
   149.6879,
   140.3604,
   144.7083,
   142.6831,
   149.756,
   150.4886,
   143.6894,
   147.76,
   146.0754,
   144.6903,
   150.5037,
   142.9465,
   147.6036,
   145.2355,
   146.5628,
   144.0948,
   141.9799,
   144.455,
   145.6582,
   146.4019,
   142.1689,
   147.178,
   150.1069,
   146.0113,
   147.9153,
   143.9239,
   148.242,
   148.335,
   150.2464,
   140.6525,
   141.4498,
   148.3912,
   141.2178,
   149.1004,
   143.6859,
   141.145,
   147.7906,
   144.9415,
   141.9598,
   144.257,
   143.4954,
   149.5614,
   147.9752,
   141.2493,
   150.9199,
   149.4645,
   148.0818,
   143.157,
   144.9213,
   144.0702,
   150.0891,
   142.0985,
   145.8624,
   146.364,
   150.5341,
   149.4677,
   149.7384,
   141.8485,
   146.9799,
   144.0593,
   145.512,
   147.5531,
   149.2879,
   150.902,
   145.5485,
   150.4033,
   147.4123,
   150.781,
   145.2312,
   145.135,
   142.2012,
   144.2827,
   140.0458,
   148.4937,
   149.9823,
   150.2784,
   143.4017,
   148.657,
   146.5425,
   148.1677,
   143.0005,
   143.2212,
   144.0389,
   150.5538,
   149.9236,
   148.8964,
   144.3778,
   149.7461,
   143.4051,
   145.088,
   145.178,
   147.0436,
   147.8889,
   148.7238,
   150.903,
   144.4442,
   149.0236,
   147.3943,
   150.393,
   145.2966,
   142.6989,
   149.4127,
   145.0081,
   142.7413,
   145.487,
   148.668,
   149.6161,
   143.1044,
   150.6015,
   150.0865,
   144.3984,
   144.379,
   150.1069,
   144.9466,
   150.0028,
   142.6116,
   148.2169,
   150.5756,
   146.1312,
   142.5004,
   146.1592,
   144.2282,
   144.0663,
   150.3373,
   146.5869,
   144.0395,
   146.7073,
   148.3239,
   143.146,
   147.6511,
   145.307,
   144.7819,
   148.9307,
   143.9986,
   147.5944,
   146.0093,
   150.7845,
   149.677,
   144.1046,
   147.629,
   149.9174,
   147.8933,
   148.574,
   142.8937,
   141.397,
   148.6468,
   142.6478,
   146.2342,
   144.2515,
   142.6786,
   145.5677,
   140.7152,
   141.6279,
   142.5743,
   141.8405,
   150.5613,
   145.3083,
   149.3751,
   141.6204,
   149.2647,
   146.3456,
   150.4524,
   150.3221,
   146.3723,
   149.3607,
   141.5706,
   143.6593,
   149.9884,
   149.4266,
   147.503,
   148.24,
   140.5242,
   142.16,
   148.7377,
   140.767,
   145.3666,
   143.8627,
   150.0998,
   150.6083,
   150.6303,
   150.1952,
   147.2687,
   142.8735,
   149.8474,
   147.166,
   142.3656,
   143.4679,
   144.6723,
   145.6457,
   149.9184,
   148.6126,
   147.006,
   143.8536,
   143.9763,
   144.7242,
   148.8069,
   144.8918,
   149.6579,
   145.1097,
   147.4442,
   144.5675,
   141.7559,
   144.5703,
   149.2958,
   145.5074,
   143.925,
   150.9681,
   147.9059,
   145.6952,
   148.2566,
   148.3999,
   144.3356,
   141.4154,
   149.5203,
   143.4412,
   144.0524,
   143.783,
   142.9303,
   149.6956,
   147.8989,
   143.1319,
   144.872,
   142.3171,
   148.8473,
   150.0846,
   144.0084,
   148.1111,
   143.4579,
   145.7301,
   149.5601,
   140.7391,
   147.2199,
   147.2153,
   146.8726,
   150.6125,
   149.367,
   147.7256,
   149.5779,
   147.7926,
   143.6169,
   148.504,
   148.5506,
   144.4778,
   140.2328,
   144.9978,
   140.3488,
   148.3208,
   150.0334,
   149.2613,
   144.8551,
   140.0821,
   145.3045,
   140.6582,
   149.8387,
   143.5888,
   142.2146,
   147.2373,
   147.0413,
   150.0183,
   146.2519,
   145.7048,
   143.2627,
   150.0319,
   142.0967,
   146.3612,
   149.0335,
   140.0205,
   149.5006,
   148.0981,
   149.097,
   150.4821,
   146.2232,
   148.8343,
   145.5561,
   148.9649,
   150.4449,
   146.9281,
   145.0233,
   150.462,
   147.9332,
   147.6444,
   150.8682,
   146.8732,
   146.5118,
   145.861,
   150.3256,
   144.0303,
   144.0468,
   150.5743,
   146.9615,
   141.305,
   148.9803,
   148.9009,
   150.5871,
   150.4578,
   141.0985,
   141.3529,
   146.334,
   146.6547,
   141.9406,
   149.8437,
   147.3545,
   140.633,
   147.7827,
   145.6089,
   149.1654,
   143.9292,
   144.9733,
   145.397,
   143.5295,
   144.8797,
   143.7022,
   143.237,
   150.7793,
   148.9721,
   148.0941,
   145.0659,
   147.2097,
   146.6113,
   148.5425,
   144.437,
   144.9113,
   148.1294,
   150.1921,
   147.9008,
   149.9423,
   144.1572,
   141.6461,
   148.5621,
   149.3763,
   145.7934,
   148.3674,
   140.1125,
   144.1262,
   148.2719,
   142.1789,
   144.8749,
   149.5602,
   149.8649,
   148.7549,
   142.1826,
   140.2295,
   140.9979,
   149.7122,
   143.3921,
   144.349,
   145.5984,
   146.0176,
   145.777,
   147.9162,
   148.9115,
   142.6132,
   148.3489,
   150.7482,
   148.5042,
   139.957,
   147.9715,
   143.5099,
   144.4159,
   150.0369,
   150.5491,
   144.9087,
   144.9067,
   149.5198,
   150.6209,
   147.6651,
   148.336,
   149.0334,
   150.4283,
   150.6118,
   146.0403,
   149.5784,
   148.6275,
   143.7459,
   147.3229,
   145.0114,
   146.7772,
   142.9436,
   143.3483,
   141.8864,
   148.5181,
   141.0255,
   139.8393,
   143.9483,
   146.7025,
   146.9099,
   143.6004,
   146.8709,
   149.6862,
   150.9884,
   145.3094,
   150.6664,
   141.7262,
   144.5856,
   148.6383,
   148.8387,
   146.5722,
   150.1387,
   149.3528,
   150.5697,
   143.388,
   148.9923,
   150.4466,
   148.8442,
   149.7565,
   149.2488,
   148.4508,
   142.3931,
   147.1323,
   149.0056,
   146.9866,
   141.8283,
   146.4516,
   146.5955,
   146.2086,
   150.1612,
   149.8574,
   148.1033,
   148.9038,
   145.995,
   143.9676,
   142.0802,
   146.5428,
   145.7654,
   150.5585,
   146.1877,
   142.1687,
   149.4273,
   145.2421,
   147.4928,
   143.6887,
   149.387,
   142.6043,
   146.2598,
   150.1124,
   144.1927,
   147.7237,
   145.1037,
   150.2121,
   142.4839,
   142.2866,
   148.3507,
   147.8279,
   148.8495,
   141.0479,
   150.8211,
   144.5725,
   144.2208,
   145.2241,
   147.2597,
   145.7752,
   149.5915,
   149.9824,
   141.2925,
   142.0733,
   147.2769,
   143.0921,
   142.455,
   148.2154,
   143.2228,
   150.9838,
   148.3832,
   148.8114,
   150.0894,
   149.4892,
   144.4242,
   145.4883,
   149.7147,
   149.9302,
   150.0914,
   147.0909,
   143.5945,
   147.7901,
   150.9846,
   139.9459,
   145.192,
   148.1548,
   141.5187,
   145.3963,
   149.0736,
   147.2912,
   147.5764,
   150.0217,
   150.3796,
   147.2917,
   149.2608,
   145.2084,
   144.5068,
   146.6991,
   140.4186,
   150.2629,
   150.9034,
   148.0663,
   144.2453,
   147.0907,
   143.3236,
   143.6092,
   149.3736,
   146.7693,
   150.51,
   145.9481,
   145.1595,
   145.9363,
   150.6932,
   142.2074,
   145.3756,
   144.409,
   146.5726,
   145.2432,
   141.8992,
   143.8307,
   145.7373,
   140.2184,
   146.5262,
   139.9425,
   148.1639,
   147.5484,
   140.1929,
   141.6832,
   146.0399,
   148.4165,
   146.9895,
   145.2128,
   148.1231,
   145.2368,
   143.521,
   148.324,
   145.5207,
   147.4499,
   141.1872,
   146.4805,
   148.6618,
   149.8995,
   146.5344,
   140.5102,
   148.0867,
   146.9168,
   149.2906,
   143.234,
   148.0968,
   143.5568,
   143.6463,
   148.9328,
   150.8106,
   147.0168,
   143.8608,
   150.4016,
   150.1466,
   149.2666,
   145.254,
   148.2179,
   143.3566,
   142.9062,
   141.2726,
   142.9034,
   145.3889,
   145.9525,
   146.7366,
   147.2649,
   140.2886,
   143.2454,
   146.381,
   150.0535,
   150.1942,
   145.054,
   148.3999,
   145.4828,
   147.6407,
   144.0248,
   144.7353,
   142.8751,
   150.5737,
   146.212,
   149.7519,
   145.4608,
   150.7521,
   144.953,
   148.5944,
   149.2895,
   148.8629,
   142.7898,
   147.8608,
   147.5221,
   147.5231,
   146.8661,
   142.9744,
   146.3148,
   146.7777,
   142.4057,
   148.5509,
   148.7487,
   144.1373,
   149.2616,
   150.8502,
   143.8266,
   150.8008,
   150.9396,
   147.9968,
   143.2103,
   140.3819,
   149.5633,
   143.1869,
   147.3995,
   140.1657,
   147.4947,
   147.6464,
   146.1546,
   143.7758,
   148.4195,
   147.1588,
   143.7446,
   141.7534,
   143.9374,
   148.9112,
   144.7692,
   143.0065,
   143.5911,
   147.8754,
   143.8773,
   146.7653,
   148.1243,
   141.0517,
   144.7864,
   141.1482,
   150.8326,
   147.4556,
   148.0787,
   141.7994,
   150.2655,
   147.0848,
   149.7648,
   147.0647,
   145.3956,
   148.4898,
   150.8593,
   145.6944,
   147.5068,
   140.4699,
   149.967,
   143.6701,
   149.5587,
   143.2988,
   140.9582,
   149.6797,
   148.7036,
   150.908,
   146.9935,
   147.1939,
   144.3436,
   148.1163,
   140.0591,
   148.096,
   142.5592,
   143.5213,
   140.9709,
   150.3745,
   145.3079,
   144.6639,
   142.8163,
   146.9254,
   148.478,
   149.2495,
   148.812,
   141.0024,
   143.6092,
   150.1955,
   146.3354,
   143.0219,
   145.5758,
   148.3086,
   140.2614,
   149.3488,
   149.8935,
   144.0122,
   148.7049,
   148.633,
   139.6648,
   149.8892,
   141.2254,
   143.5022,
   145.8609,
   145.226,
   144.7254,
   149.1033,
   145.5377,
   144.0251,
   147.7252,
   142.965,
   144.9751,
   150.8967,
   144.6336,
   150.6257,
   145.2047,
   142.3949,
   150.6006,
   149.3715,
   147.2483,
   148.7269,
   147.4863,
   143.595,
   144.6696,
   149.8856,
   149.0553,
   145.0203,
   146.646,
   146.2312,
   147.6038,
   147.787,
   146.0788,
   146.4908,
   144.7179,
   143.1087,
   141.0102,
   147.6252,
   146.0287,
   144.1958,
   147.8545,
   148.6854,
   141.6182,
   140.2745,
   144.9143,
   150.206,
   145.4472,
   145.0219,
   147.5738,
   148.8687,
   149.1529,
   145.6607,
   141.2349,
   145.7973,
   148.5534,
   147.2791,
   147.1396,
   145.8905,
   150.3011,
   140.0078,
   143.1904,
   140.4102,
   148.8138,
   148.531,
   143.8102,
   147.1112,
   141.1234,
   141.4238,
   147.2141,
   149.3035,
   147.9444,
   149.8943,
   145.2587,
   149.1404,
   147.1709,
   145.3934,
   140.694,
   150.9175,
   144.6004,
   146.4401,
   145.2608,
   150.4651,
   146.3422,
   147.1538,
   148.1437,
   148.9521,
   147.4974,
   149.8772,
   148.1551,
   145.5965,
   148.7669,
   150.6472,
   149.0909,
   147.5334,
   146.776,
   149.6212,
   149.6384,
   150.9438,
   143.584,
   144.0536,
   150.3301,
   146.1181,
   142.9733,
   144.5007,
   144.7531,
   147.2761,
   146.9357,
   148.6614,
   150.4504,
   147.5737,
   147.6023,
   143.4117,
   146.6247,
   144.8676,
   144.827,
   148.9083,
   148.2207,
   147.1379,
   141.9273,
   147.7086,
   147.061,
   148.1525,
   147.2549,
   141.9161,
   150.1695,
   149.7701,
   148.9934,
   147.5291,
   146.5472,
   141.4212,
   150.74,
   150.0681,
   145.4826,
   145.5741,
   149.9206,
   149.8238,
   142.5343,
   144.4523,
   149.2761,
   148.7544,
   149.5924,
   150.9425,
   150.8984,
   145.0177,
   148.9643,
   146.5567,
   147.45,
   147.0735,
   147.7802,
   147.0403,
   147.6498,
   150.9355,
   145.1876,
   140.3288,
   146.6656,
   149.211,
   146.8543,
   147.4234,
   150.9034,
   148.0992,
   144.8565,
   145.2165,
   140.4006,
   148.1793,
   146.2295,
   149.6012,
   147.2303,
   146.3157,
   142.1896,
   149.7477,
   143.9496,
   142.1866,
   143.6585,
   141.1592,
   146.0343,
   142.1816,
   149.5013,
   145.212,
   140.3152,
   145.9636,
   150.6159,
   144.2324,
   144.7879,
   146.3472,
   145.4018,
   148.5596,
   150.9092,
   150.2046,
   146.6749,
   143.6142,
   141.7846,
   145.02,
   146.5752,
   150.7268,
   148.5205,
   145.6672,
   150.1049,
   144.9381,
   143.9799,
   145.6392,
   146.3056,
   146.3157,
   144.2963,
   145.3887,
   144.978,
   147.5603,
   149.8234,
   147.3676,
   143.2847,
   145.8457,
   146.0492,
   146.7035,
   141.6278,
   145.4581,
   144.4054,
   146.5793,
   146.3863,
   141.4128,
   140.7291,
   145.9801,
   148.8008,
   144.2743,
   146.5557,
   144.906,
   145.6603,
   144.7139,
   147.777,
   146.5311,
   143.8785,
   143.7186,
   150.0928,
   145.3017,
   149.282,
   143.439,
   149.6737,
   148.0216,
   140.1307,
   144.1559,
   150.0034,
   145.1302,
   149.832,
   150.971,
   143.6961,
   145.7689,
   141.8126,
   148.7636,
   145.8629,
   141.6866,
   148.3495,
   144.934,
   144.9946,
   148.6077,
   145.2353,
   141.3929,
   146.0528,
   142.8839,
   145.6238,
   145.1802,
   139.9007,
   141.6714,
   147.3522,
   145.7123,
   146.8124,
   149.3991,
   148.3056,
   144.6899,
   148.7641,
   145.4518,
   139.6801,
   139.792,
   150.2576,
   146.5917,
   145.8419,
   142.772,
   145.1968,
   145.0546,
   145.9953,
   145.6706,
   143.7515,
   145.6677,
   148.0495,
   141.0815,
   149.0479,
   149.155,
   144.0265,
   148.6972,
   148.0384,
   147.9133,
   148.9982,
   143.6355,
   146.2982,
   145.3879,
   143.7374,
   142.08,
   150.1012,
   150.7955,
   142.2525,
   150.319,
   145.6165,
   148.4216,
   147.2014,
   145.4703,
   142.9111,
   149.9462,
   146.4089,
   145.079,
   147.742,
   146.7928,
   145.3779,
   145.4221,
   148.2515,
   146.6501,
   148.9663,
   149.1285,
   143.9279,
   149.561,
   141.2725,
   142.4877,
   147.4444,
   146.4182,
   145.4368,
   148.5805,
   146.1671,
   148.1118,
   141.942,
   144.7466,
   149.3327,
   145.3439,
   149.3508,
   145.1097,
   143.9239,
   149.8884,
   147.8805,
   148.3623,
   150.2131,
   147.2558,
   144.8561,
   142.2206,
   143.2551,
   150.6558,
   146.1017,
   148.1505,
   141.799,
   145.2085,
   143.6457,
   143.4014,
   141.4997,
   147.8084,
   149.2292,
   142.1437,
   146.0888,
   145.0441,
   149.9103,
   146.1391,
   150.704,
   145.6667,
   149.0771,
   148.1626,
   141.1901,
   143.5904,
   149.9868,
   142.8618,
   149.0278,
   143.1221,
   150.9194,
   145.3822,
   149.4787,
   149.681,
   146.6924,
   150.6231,
   142.8849,
   148.0395,
   143.418,
   141.9117,
   149.3414,
   147.5289,
   150.1895,
   150.6837,
   144.8445,
   142.3101,
   143.8154,
   148.2815,
   146.0341,
   142.5528,
   149.865,
   144.0206,
   148.3036,
   144.2183,
   148.1988,
   147.5109,
   141.5019,
   145.9105,
   148.9723,
   150.4924,
   148.4995,
   142.8279,
   147.0828,
   144.8496,
   140.1971,
   146.3475,
   146.5008,
   150.1187,
   143.5397,
   146.4793,
   149.4889,
   149.0659,
   150.5896,
   141.1081,
   150.3404,
   148.5979,
   150.9054,
   147.294,
   149.1073,
   142.3345,
   140.4465,
   147.9322,
   145.4063,
   150.9916,
   144.8232,
   144.0506,
   142.8884,
   150.6584,
   144.0273,
   148.8572,
   143.3568,
   145.6502,
   148.5037,
   144.8738,
   147.3018,
   139.6839,
   149.4865,
   148.5537,
   150.1566,
   144.3724,
   149.9199,
   149.3043,
   142.876,
   140.0568,
   146.6598,
   148.4754,
   150.8181,
   147.2803,
   145.6301,
   148.8892,
   148.6775,
   146.4646,
   146.1232,
   144.2622,
   148.3835,
   149.1274,
   150.6087,
   149.0742,
   146.3064,
   150.8064,
   145.8247,
   143.6292,
   145.8023,
   143.7702,
   141.5758,
   140.4248,
   144,
   145.4727,
   143.8972,
   144.1344,
   146.3807,
   140.2482,
   147.586,
   146.7789,
   142.4153,
   150.8561,
   146.0929,
   145.7656,
   145.5299,
   150.1458,
   150.149,
   142.1072,
   148.2588,
   144.5315,
   150.2091,
   148.3339,
   143.0088,
   142.5331,
   146.8467,
   146.2489,
   150.6541,
   144.3904,
   140.2162,
   145.2553,
   144.282,
   148.3943,
   143.6681,
   142.9976,
   150.107,
   144.6094,
   145.6567,
   149.9179,
   146.2459,
   148.3244,
   150.9976,
   150.1951,
   146.5011,
   142.9686,
   142.8248,
   148.0286,
   149.0719,
   146.7605,
   144.3096,
   144.8512,
   145.5213,
   140.6066,
   147.8109,
   147.9622,
   150.4384,
   144.8546,
   145.3827,
   148.1685,
   146.5268,
   146.5482,
   145.0377,
   149.3267,
   142.2653,
   149.8707,
   142.1957,
   145.479,
   142.4281,
   148.5226,
   145.4144,
   150.9193,
   149.6789,
   147.9473,
   140.7419,
   147.0124,
   142.3561,
   144.3843,
   147.7411,
   144.173,
   142.6447,
   147.3122,
   150.2776,
   144.3179,
   149.7067,
   141.4758,
   147.8266,
   143.5457,
   146.4476,
   144.6109,
   146.6723,
   148.1445,
   143.5957,
   149.1987,
   140.972,
   145.316,
   149.8599,
   147.014,
   150.8218,
   142.897,
   150.7186,
   142.9597,
   148.7392,
   143.6441,
   140.6696,
   140.0597,
   148.229,
   147.696,
   150.105,
   150.2349,
   142.0397,
   141.2673,
   144.2025,
   146.6449,
   144.2353,
   145.4385,
   150.3494,
   143.1855,
   143.7899,
   149.9023,
   147.7298,
   150.9432,
   142.7717,
   145.0141,
   140.0743,
   146.083,
   146.0118,
   147.9682,
   143.6555,
   141.173,
   147.814,
   150.8063,
   140.1496,
   143.2811,
   150.144,
   149.7496,
   149.8692,
   149.6803,
   146.052,
   142.1742,
   141.4714,
   140.1527,
   149.9576,
   142.9046,
   145.09,
   150.6672,
   143.9718,
   149.8514,
   147.2164,
   140.2363,
   147.8067,
   145.8626,
   146.768,
   141.2615,
   148.4352,
   146.2298,
   149.2825,
   143.6022,
   148.4468,
   145.4421,
   145.3825,
   147.576,
   149.4126,
   149.196,
   139.8517,
   149.1871,
   141.0964,
   143.2993,
   148.2404,
   147.3181,
   141.0546,
   147.1547,
   144.5067,
   144.6393,
   142.9147,
   147.5948,
   141.3694,
   144.228,
   150.5858,
   148.3945,
   148.6448,
   143.4075,
   149.2148,
   148.762,
   144.8041,
   140.8743,
   149.759,
   145.048,
   149.0351,
   150.6156,
   143.9473,
   143.7437,
   141.7709,
   150.1977,
   150.2344,
   148.1717,
   143.5871,
   144.5728,
   143.3099,
   149.7068,
   148.8231,
   144.5669,
   143.8963,
   147.5934,
   150.8366,
   148.1376,
   141.6709,
   144.1128,
   144.6828,
   150.2493,
   145.1335,
   148.3362,
   145.5773,
   142.8829,
   141.9065,
   149.2589,
   145.5865,
   147.26,
   148.2477,
   141.2995,
   148.3121,
   144.6628,
   147.0788,
   148.6033,
   146.312,
   144.2419,
   149.349,
   143.7804,
   148.0473,
   143.0052,
   146.556,
   145.71,
   146.0027,
   146.3196,
   144.2104,
   149.3612,
   145.3325,
   147.4389,
   150.7053,
   147.3837,
   148.9624,
   145.4153,
   142.9764,
   149.5325,
   145.6279,
   150.4803,
   144.1127,
   144.8885,
   149.7048,
   148.1265,
   143.8007,
   143.7058,
   149.8814,
   148.248,
   143.4359,
   143.9046,
   146.0115,
   145.1148,
   141.7731,
   148.4333,
   145.7061,
   149.5335,
   143.9743,
   144.1991,
   141.6245,
   145.662,
   148.5579,
   144.503,
   149.1924,
   150.551,
   145.045,
   144.2009,
   150.2142,
   145.8319,
   144.0815,
   144.9811,
   150.8815,
   150.9826,
   149.4805,
   142.1348,
   142.5848,
   150.1754,
   147.5902,
   149.1567,
   140.1299,
   144.0588,
   144.1262,
   142.8383,
   149.2807,
   150.027,
   147.0309,
   145.2432,
   141.7957,
   143.0626,
   144.8105,
   142.1464,
   145.4739,
   149.2314,
   142.9328,
   143.3899,
   145.2215,
   148.7111,
   146.9651,
   146.7887,
   142.0428,
   149.3719,
   144.4657,
   144.3838,
   147.8189,
   140.2095,
   149.5443,
   150.1558,
   149.838,
   149.4413,
   150.3757,
   142.7003,
   150.4541,
   143.7572,
   144.2915,
   146.8507,
   149.0515,
   143.5735,
   148.0059,
   141.0958,
   148.7595,
   148.8975,
   147.7848,
   142.8961,
   149.6521,
   149.171,
   148.209,
   143.9037,
   143.6608,
   141.3214,
   147.8843,
   142.0188,
   145.9901,
   149.2042,
   150.9547,
   146.5783,
   143.6656,
   150.4026,
   143.5527,
   143.9784,
   142.9844,
   149.6835,
   141.9763,
   150.9665,
   144.0974,
   144.1948,
   150.3379,
   148.8533,
   141.8342,
   148.913,
   147.8827,
   150.5695,
   140.9357,
   141.4457,
   150.3929,
   140.6011,
   149.3284,
   144.0249,
   146.4281,
   143.3623,
   141.9624,
   149.672,
   146.9273,
   149.0597,
   148.981,
   149.2642,
   147.8501,
   147.7572,
   145.7512,
   146.4024,
   149.8429,
   149.338,
   143.8693,
   149.1887,
   144.6856,
   142.6713,
   146.9177,
   143.2226,
   150.2207,
   150.475,
   145.3346,
   143.1923,
   147.3047,
   142.9015,
   148.1056,
   148.3011,
   145.4115,
   147.7587,
   150.6399,
   142.5452,
   144.5392,
   150.8726,
   149.1255,
   142.2879,
   146.4683,
   148.4994,
   145.518,
   149.7711,
   149.4765,
   145.6404,
   141.59,
   141.2784,
   148.6626,
   148.9723,
   147.0212,
   143.8981,
   144.6081,
   142.8452,
   139.9444,
   149.4923,
   147.3931,
   146.6279,
   140.8772,
   143.2707,
   147.2578,
   144.3689,
   147.5369,
   145.1909,
   150.4137,
   140.1774,
   150.2896,
   149.7377,
   145.1431,
   140.0413,
   148.5863,
   150.1626,
   147.2729,
   149.5264,
   149.7131,
   146.6037,
   148.432,
   150.6926,
   150.8048,
   150.0934,
   149.092,
   150.4335,
   149.8906,
   142.0142,
   145.7772,
   146.6809,
   140.5028,
   143.7114,
   141.821,
   141.9597,
   141.6216,
   150.0177,
   149.871,
   146.0463,
   150.1565,
   146.0844,
   142.2176,
   146.7056,
   148.9881,
   146.6648,
   150.3869,
   142.8109,
   146.6405,
   149.016,
   146.2702,
   149.4501,
   147.1913,
   145.8838,
   145.51,
   142.2019,
   146.2033,
   150.106,
   144.9296,
   142.5368,
   143.1075,
   150.4855,
   148.8278,
   147.361,
   146.422,
   147.8364,
   142.2376,
   146.0321,
   147.0927,
   144.6229,
   142.2664,
   147.549,
   150.5625,
   148.7704,
   144.9817,
   148.7268,
   148.3981,
   149.4262,
   150.6967,
   141.8878,
   145.3943,
   148.1275,
   147.8882,
   143.3533,
   141.0164,
   145.1773,
   149.9842,
   148.6489,
   150.8615,
   149.1239,
   147.0803,
   142.5067,
   142.8665,
   147.0549,
   143.9265,
   147.2933,
   147.8632,
   150.3055,
   142.4176,
   145.1734,
   145.4441,
   147.6129,
   148.305,
   144.1882,
   143.6264,
   145.5206,
   150.5183,
   142.0878,
   139.7854,
   146.3004,
   149.2401,
   145.5747,
   150.1792,
   142.5232,
   145.8062,
   147.1394,
   145.3176,
   145.4882,
   143.7033,
   148.2785,
   148.7537,
   141.5016,
   141.3288,
   146.0953,
   139.7553,
   143.5376,
   144.264,
   146.4255,
   147.8062,
   149.7342,
   144.9588,
   147.0075,
   142.997,
   141.1612,
   148.9757,
   147.0029,
   142.1295,
   149.7606,
   147.7059,
   144.3809,
   143.2152,
   150.1805,
   145.4828,
   150.5948,
   150.0497,
   145.0679,
   140.9864,
   150.4668,
   150.6755,
   148.7031,
   146.9003,
   143.1154,
   143.5365,
   141.3261,
   145.4765,
   149.9695,
   140.8233,
   145.8971,
   147.2528,
   148.065,
   143.7679,
   142.4618,
   150.7403,
   147.761,
   150.4319,
   150.2127,
   145.3178,
   149.6066,
   146.6462,
   140.1382,
   148.4334,
   139.7576,
   147.9093,
   150.8467,
   142.1806,
   147.4953,
   145.4525,
   149.7745,
   144.2894,
   149.1998,
   149.7166,
   150.4562,
   148.547,
   143.7921,
   146.2106,
   146.7602,
   144.5257,
   150.5464,
   143.3662,
   146.0353,
   143.2631,
   143.092,
   146.0633,
   150.9805,
   145.779,
   144.9593,
   149.2787,
   146.158,
   148.0444,
   146.0136,
   149.1308,
   145.6269,
   145.6096,
   149.4003,
   148.5641,
   146.1331,
   149.5647,
   147.9116,
   149.3065,
   140.7712,
   147.6214,
   143.7066,
   146.4203,
   150.2712,
   140.1156,
   148.8336,
   146.1497,
   145.576,
   149.3974,
   150.9083,
   144.4624,
   144.1739,
   144.4308,
   150.6421,
   149.6906,
   147.6773,
   144.2166,
   149.6242,
   143.4787,
   145.6967,
   147.4862,
   149.4579,
   150.6062,
   148.3898,
   146.9636,
   143.347,
   150.1508,
   144.8489,
   148.1463,
   148.9866,
   141.4195,
   145.6621,
   146.7261,
   145.9484,
   143.7548,
   145.0899,
   139.8897,
   146.1216,
   145.4567,
   150.8488,
   147.4611,
   140.4495,
   148.0613,
   142.5889,
   149.5213,
   141.7213,
   143.7138,
   146.4495,
   142.2589,
   148.1549,
   147.5965,
   140.6038,
   148.0863,
   147.8449,
   146.3974,
   142.3703,
   149.2844,
   144.3831,
   140.6931,
   140.866,
   144.6869,
   150.7433,
   146.5354,
   148.2086,
   142.5553,
   144.9204,
   146.6998,
   148.8279,
   143.6911,
   144.1942,
   143.2525,
   149.6733,
   144.7588,
   146.5609,
   147.7703,
   148.9018,
   142.7768,
   143.5502,
   146.8149,
   146.7819,
   147.9045,
   141.1293,
   150.4107,
   150.0598,
   148.3214,
   146.4785,
   141.0316,
   141.0119,
   145.0243,
   141.6751,
   149.351,
   142.9178,
   150.3084,
   149.2375,
   145.6244,
   143.6121,
   146.4122,
   147.5151,
   144.2603,
   149.1424,
   141.1044,
   142.058,
   147.5323,
   147.8059,
   150.2166,
   143.3839,
   143.1649,
   150.3567,
   145.4144,
   148.4505,
   146.3337,
   150.3237,
   147.5156,
   147.7447,
   150.9039,
   147.6532,
   148.9436,
   145.1748,
   146.2753,
   150.8016,
   148.6267,
   140.9802,
   146.1682,
   147.792,
   147.2987,
   146.8339,
   146.0719,
   145.1827,
   145.6097,
   149.9059,
   143.4012,
   141.8117,
   149.3477,
   145.0694,
   145.877,
   147.2826,
   144.6288,
   139.7303,
   147.4157,
   147.0394,
   141.8028,
   148.4428,
   147.574,
   149.7802,
   149.9393,
   150.3694,
   149.7626,
   145.4471,
   147.8097,
   143.9047,
   148.0333,
   142.9873,
   144.3569,
   142.4124,
   149.2637,
   145.8412,
   144.8995,
   146.352,
   150.0477,
   143.6888,
   149.9651,
   147.5818,
   140.5796,
   145.3993,
   145.103,
   147.8519,
   146.8085,
   146.9023,
   145.1004,
   147.2402,
   149.9426,
   142.4161,
   143.6484,
   149.1762,
   147.5342,
   150.0129,
   145.2637,
   150.176,
   145.7515,
   145.9527,
   148.4006,
   145.8907,
   150.279,
   145.2931,
   147.0788,
   144.4872,
   142.3251,
   146.6915,
   142.0564,
   145.3245,
   147.5928,
   148.5232,
   140.4501,
   147.0324,
   146.5807,
   147.1843,
   148.8043,
   146.0998,
   149.0166,
   147.7188,
   143.1671,
   141.932,
   149.1094,
   142.9872,
   150.408,
   142.7499,
   147.3646,
   142.9616,
   150.6067,
   146.8862,
   147.3572,
   144.7163,
   146.5702,
   150.3729,
   147.1603,
   143.0616,
   141.8665,
   145.3662,
   149.2483,
   139.8541,
   149.574,
   140.5246,
   149.8728,
   149.5137,
   149.4154,
   150.7379,
   142.0656,
   144.2589,
   144.645,
   148.0154,
   149.9648,
   148.0261,
   144.7828,
   141.5147,
   143.9025,
   144.8395,
   144.2109,
   147.5747,
   146.5318,
   144.8599,
   146.14,
   145.4374,
   145.6434,
   146.2666,
   147.0083,
   148.0845,
   150.4047,
   140.0858,
   148.6958,
   149.4049,
   145.5468,
   148.1563,
   149.8247,
   146.6477,
   144.8324,
   144.6421,
   149.004,
   150.9646,
   149.8455,
   145.2443,
   143.6705,
   142.8581,
   140.8708,
   149.7954,
   148.5237,
   144.9814,
   149.3845,
   148.9562,
   144.723,
   142.7122,
   145.6628,
   142.0528,
   141.6724,
   142.2551,
   145.2121,
   148.2401,
   143.2264,
   140.2592,
   146.3075,
   150.0875,
   147.3594,
   149.4134,
   146.6293,
   144.4172,
   150.6724,
   150.0632,
   143.9902,
   149.6546,
   150.9412,
   141.561,
   142.3996,
   142.2611,
   140.7915,
   144.0021,
   149.2436,
   146.6227,
   150.8793,
   148.2042,
   147.7454,
   144.6896,
   144.5991,
   150.3532,
   142.8933,
   143.1831,
   142.9488,
   144.6482,
   148.5952,
   140.6376,
   140.8765,
   145.2067,
   141.4346,
   149.6037,
   145.041,
   145.3303,
   149.282,
   140.1011,
   147.2939,
   149.692,
   145.4543,
   144.0722,
   148.795,
   149.6632,
   149.4664,
   144.3049,
   149.1834,
   144.4914,
   140.1397,
   145.1773,
   145.3649,
   149.8602,
   148.9228,
   148.9021,
   142.3053,
   150.0042,
   147.7235,
   144.1838,
   149.8319,
   149.4926,
   144.9481,
   145.9952,
   144.8217,
   150.3536,
   146.0728,
   142.7805,
   140.1418,
   144.5448,
   146.2904,
   149.2572,
   144.9619,
   150.6459,
   145.2947,
   147.6592,
   150.1693,
   149.9702,
   141.1518,
   145.2411,
   150.5185,
   148.7173,
   141.5765,
   146.8729,
   150.3425,
   148.9026,
   141.5093,
   148.1305,
   141.5857,
   140.791,
   146.9537,
   144.8357,
   149.4067,
   150.6607,
   141.0921,
   146.458,
   143.0777,
   146.3088,
   149.0698,
   150.839,
   142.3774,
   150.4409,
   148.063,
   146.2505,
   150.54,
   149.9273,
   149.483,
   148.1093,
   144.4405,
   150.7621,
   150.887,
   149.1862,
   147.0008,
   141.344,
   145.6087,
   144.3743,
   149.2041,
   141.3822,
   147.4245,
   144.9384,
   147.9346,
   145.5635,
   149.6821,
   145.6651,
   147.4761,
   143.6081,
   144.7573,
   147.0974,
   150.1993,
   144.8516,
   140.8906,
   149.7963,
   140.4077,
   142.1496,
   148.8615,
   142.9715,
   141.0905,
   148.7988,
   146.3698,
   144.9859,
   142.276,
   140.3625,
   149.7066,
   146.1409,
   150.796,
   150.3892,
   150.1572,
   147.8137,
   148.1351,
   149.805,
   146.6125,
   145.6309,
   149.6538,
   140.4835,
   144.1444,
   150.3972,
   150.4888,
   148.9498,
   141.1894,
   144.5601,
   142.4508,
   147.9436,
   143.4668,
   142.6901,
   145.6742,
   143.228,
   146.6043,
   147.8677,
   142.8923,
   149.4891,
   147.1875,
   150.4716,
   145.161,
   147.0245,
   145.2848,
   142.9585,
   146.8821,
   143.9189,
   143.2704,
   149.6148,
   150.1372,
   145.2373,
   143.3072,
   150.6768,
   149.8081,
   150.6895,
   143.1826,
   143.3459,
   142.6151,
   147.6618,
   150.2805,
   148.6897,
   148.8159,
   147.4442,
   148.0041,
   142.9548,
   143.6486,
   145.0287,
   144.3662,
   150.0226,
   146.4039,
   149.7571,
   144.0025,
   145.6603,
   146.0619,
   145.2497,
   149.778,
   150.0574,
   142.0797,
   142.6199,
   144.3128,
   147.8351,
   150.2833,
   146.1992,
   148.0609,
   150.0719,
   147.0593,
   150.9013,
   144.1794,
   144.5244,
   150.8491,
   142.774,
   146.9137,
   148.2909,
   148.0143,
   141.1222,
   143.3297,
   148.3784,
   141.0469,
   150.9175,
   146.6516,
   141.024,
   149.9424,
   145.2061,
   143.3263,
   145.8138,
   147.7386,
   143.1094,
   144.5444,
   147.9846,
   145.5303,
   142.5487,
   146.02,
   146.242,
   144.7294,
   149.8554,
   141.1881,
   148.9056,
   146.7483,
   147.3426,
   148.3043,
   148.1466,
   142.6787,
   150.1936,
   146.3436,
   141.9251,
   143.2201,
   149.5165,
   148.8434,
   150.2007,
   147.7364,
   147.497,
   148.331,
   146.7789,
   147.3004,
   147.5788,
   148.6858,
   150.3219,
   142.7676,
   146.5179,
   149.6589,
   143.8045,
   143.2603,
   148.0699,
   149.2775,
   148.7417,
   145.7596,
   143.7577,
   142.4052,
   150.5187,
   146.8132,
   148.6501,
   148.4631,
   148.1704,
   146.9657,
   145.4307,
   149.6925,
   142.9384,
   149.8218,
   147.6755,
   149.9017,
   150.8737,
   145.9454,
   149.9039,
   149.2129,
   148.2923,
   142.5883,
   148.2643,
   147.2359,
   143.7701,
   144.4358,
   141.1157,
   144.7204,
   150.6901,
   144.0074,
   141.2885,
   149.6855,
   147.629,
   150.9946,
   144.5007,
   150.8217,
   149.5108,
   148.893,
   143.2376,
   150.2408,
   145.6372,
   148.8895,
   144.3142,
   147.0511,
   141.9985,
   144.8549,
   147.0192,
   143.7041,
   144.5919,
   146.3307,
   150.1819,
   147.5279,
   148.7597,
   144.537,
   146.3434,
   146.1177,
   146.6324,
   141.7367,
   144.0384,
   142.4438,
   142.7159,
   149.6621,
   143.8643,
   145.1366,
   144.5182,
   150.4683,
   144.6031,
   145.4812,
   144.7729,
   145.5475,
   150.7138,
   145.945,
   147.8684,
   148.2313,
   150.5117,
   150.4122,
   147.957,
   144.3492,
   141.0068,
   145.9116,
   145.5592,
   143.6329,
   148.3959,
   145.3306,
   141.3599,
   149.4551,
   150.5964,
   142.9306,
   145.842,
   145.6397,
   149.2391,
   149.2648,
   149.5334,
   144.7879,
   140.799,
   148.0285,
   141.821,
   150.5395,
   146.3541,
   150.3779,
   150.7465,
   148.4257,
   145.8763,
   142.977,
   144.6813,
   143.5284,
   150.7744,
   144.4799,
   143.0405,
   142.9784,
   150.9161,
   142.5874,
   148.4877,
   142.4038,
   148.1968,
   147.1958,
   148.5211,
   149.3074,
   145.489,
   149.1128,
   150.2816,
   146.5954,
   145.483,
   146.1695,
   143.1606,
   148.4197,
   150.773,
   145.1358,
   149.702,
   141.4401,
   141.9092,
   142.9784,
   144.4846,
   149.2388,
   148.7809,
   150.7576,
   150.7188,
   148.8149,
   141.6225,
   146.6005,
   139.7585,
   142.3994,
   144.9017,
   150.1544,
   145.6602,
   143.4452,
   150.8953,
   150.0476,
   149.7879,
   148.0452,
   140.8938,
   145.2605,
   141.5032,
   148.2175,
   148.3512,
   147.4669,
   143.9559,
   144.9219,
   143.8808,
   141.593,
   149.3529,
   149.1516,
   143.8721,
   149.7532,
   142.5325,
   148.7702,
   145.4808,
   150.8318,
   146.5377,
   148.6189,
   146.8126,
   142.769,
   143.065,
   143.9605,
   149.4836,
   145.3223,
   149.3074,
   146.8072,
   149.3118,
   147.7893,
   142.1152,
   143.3705,
   148.7106,
   150.8278,
   148.5291,
   145.5076,
   141.729,
   149.0199,
   145.2948,
   148.7759,
   146.4356,
   149.2115,
   148.972,
   148.1857,
   144.8907,
   144.5873,
   143.9921,
   146.9322,
   148.0592,
   148.1289,
   146.9458,
   142.3927,
   145.0468,
   144.0173,
   149.3831,
   149.3842,
   150.3346,
   146.4941,
   148.8296,
   149.9555,
   143.241,
   148.4417,
   142.5287,
   144.449,
   148.4728,
   149.327,
   147.2756,
   145.1137,
   144.4061,
   149.7531,
   140.9091,
   148.0046,
   144.8555,
   146.3902,
   148.2035,
   150.8359,
   148.3645,
   142.8978,
   141.357,
   146.501,
   141.4717,
   145.0464,
   145.4659,
   147.9619,
   148.2552,
   149.069,
   143.9478,
   143.5599,
   145.9039,
   150.3077,
   144.4714,
   148.0219,
   150.8903,
   149.8594,
   150.1919,
   145.4977,
   149.7083,
   144.5761,
   144.4594,
   139.9664,
   146.9557,
   144.6055,
   150.0979,
   149.7924,
   144.0672,
   142.8004,
   148.9952,
   149.97,
   144.1902,
   144.3086,
   139.7848,
   149.5297,
   147.9158,
   145.0628,
   150.6231,
   150.5324,
   149.2123,
   147.0353,
   146.0749,
   150.9034,
   150.2962,
   147.2753,
   146.3114,
   148.6479,
   149.8418,
   149.973,
   142.8733,
   148.4982,
   144.0709,
   143.3208,
   147.3744,
   145.7582,
   142.9547,
   144.6079,
   147.1585,
   149.5819,
   148.1883,
   148.4279,
   149.5008,
   144.2006,
   142.3317,
   150.8707,
   142.8379,
   149.0546,
   149.4225,
   150.8415,
   150.8364,
   141.2962,
   149.1082,
   147.063,
   150.4328,
   146.365,
   142.2715,
   148.746,
   149.5052,
   150.1778,
   148.186,
   141.7045,
   140.7478,
   149.6701,
   146.4131,
   149.2385,
   148.221,
   144.7324,
   147.2232,
   146.8768,
   144.8268,
   144.304,
   149.4266,
   146.9962,
   147.2805,
   144.2377,
   145.3658,
   142.1819,
   142.7341,
   147.3374,
   143.9612,
   139.8437,
   143.769,
   141.7005,
   139.8203,
   147.2197,
   145.5296,
   150.8696,
   142.7303,
   147.5363,
   147.6894,
   148.6492,
   144.6826,
   150.8668,
   141.4621,
   149.1257,
   149.7975,
   141.5084,
   146.0148,
   150.9973,
   147.0936,
   140.306,
   139.8556,
   148.1505,
   141.9251,
   142.5803,
   147.4153,
   147.2032,
   143.9449,
   145.0541,
   148.8286,
   145.3064,
   150.74,
   140.1352,
   145.5365,
   147.7931,
   149.625,
   148.7041,
   144.4226,
   149.6858,
   150.9244,
   150.8474,
   148.4418,
   146.198,
   147.7022,
   145.0701,
   148.3669,
   142.7279,
   143.2284,
   146.3376,
   146.2829,
   142.0533,
   144.8434,
   145.7933,
   143.7549,
   149.0261,
   147.5955,
   145.0218,
   144.8929,
   144.0071,
   146.0336,
   147.501,
   147.2691,
   149.3368,
   143.4681,
   145.734,
   140.9773,
   150.6057,
   150.9696,
   149.8855,
   145.1713,
   144.5218,
   147.0113,
   145.4712,
   150.4508,
   148.5972,
   150.8766,
   148.3662,
   145.2876,
   140.679,
   144.4976,
   140.8567,
   143.8512,
   150.1438,
   142.2758,
   145.3488,
   147.0784,
   147.2776,
   146.2316,
   140.7108,
   146.6207,
   150.8604,
   147.0063,
   147.2707,
   143.7015,
   140.5568,
   144.5138,
   146.8013,
   148.1114,
   144.6904,
   142.7957,
   140.2805,
   148.4138,
   146.7193,
   146.2139,
   145.2271,
   146.4464,
   147.9812,
   142.4471,
   147.0569,
   148.3614,
   145.5149,
   143.0199,
   141.7703,
   150.2307,
   149.7698,
   150.717,
   142.0444,
   149.9227,
   150.1178,
   143.5589,
   150.8048,
   144.8061,
   148.8747,
   146.299,
   148.2779,
   150.0341,
   147.4532,
   147.8501,
   143.7599,
   141.1855,
   147.0895,
   150.1237,
   147.6156,
   143.1995,
   143.146,
   146.6763,
   145.3607,
   142.6836,
   150.5991,
   144.5158,
   148.4865,
   141.5648,
   148.5846,
   149.3249,
   150.2197,
   146.2992,
   145.6114,
   141.482,
   150.6327,
   140.6191,
   149.4671,
   148.4635,
   140.9998,
   148.1762,
   149.9654,
   141.5586,
   143.5763,
   145.2537,
   147.5201,
   143.6046,
   140.8203,
   144.3508,
   142.7984,
   145.2741,
   144.8915,
   148.3199,
   146.4828,
   150.0097,
   145.7334,
   150.2795,
   150.2658,
   146.0587,
   144.5151,
   146.0603,
   149.9584,
   140.0266,
   146.6794,
   144.8578,
   140.4608,
   148.0553,
   150.018,
   142.5312,
   142.5706,
   145.7116,
   149.0949,
   147.8536,
   146.172,
   146.752,
   148.1451,
   144.1518,
   149.7652,
   144.1947,
   149.8903,
   141.2659,
   144.1937,
   148.8089,
   145.1561,
   150.5612,
   145.923,
   142.0136,
   150.6924,
   148.4184,
   148.52,
   143.3855,
   149.4786,
   148.4868,
   150.259,
   145.3272,
   144.2657,
   145.2801,
   149.71,
   149.3968,
   142.404,
   147.7827,
   146.1013,
   149.5104,
   149.9637,
   146.7514,
   149.783,
   145.5206,
   145.1251,
   149.1647,
   147.9109,
   141.2859,
   150.9181,
   150.5565,
   141.2556,
   149.7472,
   145.2797,
   150.4296,
   148.0229,
   150.9645,
   147.8863,
   150.5198,
   145.0755,
   146.6262,
   142.025,
   149.7298,
   144.1936,
   144.6937,
   148.2244,
   143.6506,
   145.3858,
   141.6543,
   142.6457,
   149.7447,
   148.7686,
   150.468,
   141.5321,
   150.0026,
   150.5219,
   146.5616,
   149.9894,
   147.4729,
   141.0897,
   141.7391,
   144.5441,
   146.6729,
   141.8201,
   149.3033,
   149.9472,
   140.9109,
   149.1897,
   142.2922,
   146.3791,
   148.3188,
   149.1453,
   146.6713,
   147.1684,
   149.2997,
   147.3276,
   150.737,
   149.3483,
   148.2937,
   146.8848,
   147.2197,
   147.8928,
   149.4934,
   148.5384,
   146.0112,
   150.1401,
   149.515,
   149.8872,
   146.0735,
   148.8028,
   141.2757,
   147.2968,
   144.5802,
   147.8753,
   146.259,
   149.8789,
   143.2492,
   142.7793,
   145.0633,
   145.7696,
   145.4252,
   145.9435,
   143.1772,
   142.8164,
   149.6283,
   147.7483,
   143.0003,
   148.6804,
   149.5061,
   145.6518,
   150.0525,
   150.7471,
   150.3684,
   146.565,
   141.5013,
   147.4499,
   144.5826,
   141.1844,
   147.1507,
   147.5267,
   148.4344,
   150.7459,
   148.6999,
   144.0774,
   145.8983,
   150.3967,
   142.3177,
   148.7342,
   144.9754,
   145.4856,
   147.3587,
   150.5367,
   149.9894,
   145.065,
   145.1709,
   147.1091,
   149.2683,
   146.6987,
   149.0477,
   145.017,
   144.2173,
   145.7205,
   147.0996,
   145.3133,
   149.5441,
   140.7918,
   145.1778,
   149.8373,
   145.9079,
   150.6767,
   148.7731,
   147.9227,
   150.8397,
   148.6796,
   147.072,
   146.5485,
   149.6162,
   149.5569,
   140.5316,
   149.0623,
   147.0576,
   150.5102,
   140.7298,
   147.0059,
   149.7483,
   149.7288,
   145.5827,
   145.5153,
   147.7775,
   145.4493,
   147.5396,
   144.8786,
   145.3327,
   149.6964,
   144.5889,
   146.0761,
   145.8886,
   150.346,
   147.8717,
   150.6569,
   142.4699,
   148.1763,
   144.7179,
   150.1218,
   149.469,
   145.9087,
   146.7806,
   150.913,
   148.6035,
   143.1822,
   148.6397,
   150.0482,
   140.2849,
   147.2751,
   145.642,
   145.7152,
   150.5336,
   148.1839,
   150.6839,
   144.867,
   148.1891,
   146.6537,
   147.6683,
   150.1551,
   147.0223,
   150.2318,
   144.727,
   147.2115,
   146.1621,
   141.9217,
   148.2929,
   147.3137,
   144.2226,
   146.2213,
   145.8376,
   148.3929,
   144.693,
   150.9915,
   147.0667,
   148.0251,
   147.6772,
   145.0148,
   145.9554,
   150.6194,
   150.7175,
   144.5165,
   144.2455,
   143.7233,
   148.931,
   141.345,
   141.355,
   145.8618,
   147.0805,
   147.5531,
   146.721,
   149.1785,
   147.117,
   150.2748,
   143.525,
   146.3985,
   146.3037,
   150.702,
   146.8433,
   147.1427,
   141.6946,
   146.2006,
   145.7356,
   146.8916,
   141.5282,
   140.2615,
   148.5915,
   142.7804,
   150.3835,
   148.5184,
   144.5467,
   144.027,
   142.4248,
   142.3373,
   145.0658,
   144.2546,
   144.0742,
   147.2856,
   147.2055,
   143.6216,
   141.1923,
   150.1023,
   142.8077,
   145.7044,
   145.7236,
   150.5539,
   146.5866,
   142.4,
   150.0911,
   145.6411,
   146.4691,
   144.5726,
   150.5421,
   148.7446,
   145.5402,
   142.9463,
   149.3159,
   149.3389,
   144.1163,
   148.9089,
   143.7892,
   149.092,
   148.379,
   145.4424,
   146.2808,
   150.5407,
   148.1059,
   147.5074,
   150.4059,
   147.7699,
   150.3985,
   147.4236,
   145.1861,
   141.875,
   146.4645,
   141.3461,
   146.7411,
   147.828,
   145.0434,
   142.2957,
   141.9647,
   141.2878,
   144.8154,
   150.1051,
   146.117,
   142.3577,
   140.7651,
   145.9061,
   146.0347,
   140.0974,
   149.3099,
   143.0097,
   142.4918,
   143.7716,
   150.3624,
   145.2979,
   148.9289,
   149.7353,
   143.0396,
   147.6829,
   149.4021,
   142.9573,
   150.2662,
   149.499,
   147.3314,
   147.6581,
   145.6002,
   145.4319,
   147.8162,
   148.7042,
   144.0367,
   144.2097,
   141.9942,
   147.9892,
   149.0637,
   146.7332,
   149.3655,
   149.1928,
   150.2469,
   149.6847,
   149.4365,
   145.3649,
   143.648,
   150.2406,
   149.3343,
   144.6676,
   140.3737,
   146.5385,
   148.8976,
   145.508,
   150.62,
   148.9642,
   148.9783,
   149.7695,
   142.0737,
   148.6694,
   141.7455,
   146.7536,
   146.8661,
   144.524,
   150.3396,
   149.2442,
   148.1187,
   150.7805,
   150.7008,
   149.2016,
   148.8047,
   150.3453,
   143.0956,
   150.711,
   141.6292,
   150.1437,
   144.897,
   148.0927,
   147.9218,
   147.0034,
   148.5165,
   150.7038,
   149.3812,
   145.2407,
   143.4158,
   148.5507,
   143.7287,
   145.4849,
   146.5837,
   149.3702,
   150.3576,
   150.9474,
   147.3494,
   145.1844,
   150.4145,
   143.339,
   141.8631,
   147.2115,
   148.4793,
   150.8955,
   142.9183,
   145.5292,
   148.467,
   146.1125,
   149.085,
   143.8161,
   144.5848,
   150.1968,
   144.3223,
   148.3751,
   145.5442,
   149.5948,
   148.6079,
   146.4845,
   148.6198,
   148.6155,
   140.9171,
   148.3868,
   150.9503,
   144.0019,
   144.006,
   143.2694,
   143.5712,
   148.3876,
   143.178,
   150.8007,
   142.9592,
   146.8684,
   148.3914,
   147.9316,
   150.5798,
   140.8237,
   143.3397,
   148.3129,
   148.5862,
   145.2211,
   150.2442,
   150.1471,
   147.1598,
   143.0113,
   146.1896,
   144.8329,
   149.4795,
   149.6467,
   149.156,
   144.3119,
   150.9913,
   143.9549,
   144.0246,
   145.6007,
   145.433,
   149.7169,
   144.4729,
   146.0821,
   148.2583,
   148.7284,
   141.6228,
   150.2399,
   147.7492,
   150.76,
   149.8726,
   145.3212,
   149.8279,
   145.9182,
   145.1616,
   149.8449,
   147.3765,
   149.9228,
   145.0928,
   147.4155,
   149.0825,
   149.7421,
   144.1644,
   142.2523,
   150.3881,
   147.5218,
   149.7348,
   150.9345,
   146.5709,
   148.9477,
   150.6197,
   142.4611,
   149.6892,
   149.8985,
   140.6448,
   145.1895,
   149.3312,
   148.2495,
   148.4381,
   148.55,
   146.597,
   143.6744,
   141.116,
   148.6781,
   145.4448,
   146.9936,
   149.1067,
   145.4185,
   149.0822,
   145.4728,
   147.6514,
   150.537,
   146.5986,
   148.2001,
   148.6586,
   150.8381,
   144.8126,
   150.1958,
   142.2467,
   142.4005,
   141.676,
   142.0836,
   143.075,
   145.8205,
   145.2653,
   142.479,
   146.0427,
   150.7019,
   139.8804,
   144.2306,
   149.342,
   149.9486,
   140.2725,
   141.4178,
   142.2583,
   150.7968,
   150.7961,
   140.16,
   145.4223,
   149.2567,
   149.3951,
   148.4189,
   144.4006,
   145.2255,
   146.4575,
   150.9436,
   150.4208,
   143.4882,
   149.4055,
   145.6887,
   144.522,
   142.7259,
   149.5684,
   140.328,
   146.5417,
   147.8924,
   149.3112,
   143.2451,
   144.9909,
   148.3555,
   141.2649,
   144.7109,
   148.9507,
   150.4571,
   146.2843,
   144.6357,
   150.9102,
   148.7816,
   150.7293,
   147.9847,
   146.0623,
   149.5051,
   143.6336,
   147.0361,
   146.5104,
   148.737,
   144.517,
   140.5039,
   149.1346,
   145.6898,
   148.6097,
   150.3326,
   147.781,
   145.3401,
   141.4424,
   144.187,
   150.9406,
   145.356,
   150.3662,
   149.9298,
   143.0863,
   145.1145,
   143.11,
   145.816,
   147.6326,
   145.0937,
   147.8954,
   145.4302,
   150.2178,
   144.1453,
   148.3546,
   149.7427,
   142.1972,
   146.771,
   144.9686,
   146.4215,
   140.1674,
   150.5763,
   141.8316,
   142.7738,
   150.6878,
   150.4234,
   144.3277,
   146.0786,
   145.8889,
   144.3492,
   146.7456,
   147.0316,
   149.7196,
   149.6966,
   143.2747,
   144.7345,
   142.8942,
   149.2346,
   148.0807,
   139.688,
   146.1695,
   150.5482,
   149.362,
   143.5519,
   144.1622,
   146.7473,
   149.8345,
   149.4455,
   144.972,
   149.937,
   145.6252,
   150.3136,
   146.4708,
   149.1057,
   146.4807,
   149.123,
   150.0257,
   149.3383,
   145.5507,
   149.0733,
   145.9418,
   149.2185,
   141.2065,
   146.5719,
   147.623,
   149.8511,
   149.0457,
   148.167,
   149.0875,
   143.3261,
   145.7395,
   147.1414,
   144.6242,
   148.1041,
   149.9327,
   150.2262,
   150.4036,
   147.0844,
   148.5389,
   148.7185,
   145.5546,
   149.1212,
   150.8362,
   141.1576,
   149.8125,
   146.9004,
   140.4206,
   145.3247,
   144.2667,
   149.869,
   144.4759,
   144.1491,
   149.8231,
   144.1098,
   150.434,
   149.079,
   141.4678,
   149.1811,
   150.6296,
   148.8852,
   150.2381,
   150.3421,
   148.8383,
   145.4596,
   147.4541,
   143.7092,
   146.7311,
   146.0392,
   149.5638,
   145.4326,
   140.6783,
   148.4032,
   141.9784,
   149.2795,
   149.6015,
   146.0388,
   145.338,
   145.6092,
   149.8565,
   149.1333,
   149.9682,
   146.4237,
   150.4873,
   147.6648,
   142.4596,
   142.0096,
   149.4155,
   142.6679,
   146.3774,
   142.9114,
   149.9602,
   144.8454,
   147.378,
   147.3383,
   143.8669,
   143.97,
   148.7416,
   146.2281,
   148.1504,
   142.688,
   145.999,
   148.4501,
   149.9213,
   144.7439,
   142.1047,
   150.9197,
   148.2091,
   150.8063,
   147.4222,
   148.7817,
   149.9912,
   148.3366,
   148.77,
   148.1816,
   144.9436,
   145.4479,
   142.9025,
   149.6298,
   150.1955,
   146.7157,
   142.3777,
   141.6246,
   145.6904,
   146.1461,
   149.6858,
   149.4258,
   141.3447,
   147.1091,
   150.2333,
   149.1829,
   150.3329,
   148.8856,
   150.264,
   148.12,
   147.2363,
   147.5472,
   146.0897,
   143.7801,
   144.2153,
   140.6476,
   149.6541,
   142.7368,
   147.2018,
   145.8179,
   148.3118,
   145.1871,
   149.3044,
   147.6493,
   147.0823,
   144.3603,
   146.0366,
   150.866,
   143.6053,
   145.0473,
   146.4614,
   150.7136,
   150.8224,
   143.8145,
   144.7932,
   145.8217,
   143.6236,
   147.2484,
   149.9185,
   149.6852,
   147.3679,
   145.2113,
   142.3224,
   142.8979,
   147.0196,
   148.3713,
   149.5533,
   148.7765,
   144.076,
   145.4931,
   145.2553,
   143.7017,
   150.8784,
   145.0312,
   150.425,
   146.2355,
   149.2894,
   143.6649,
   139.6549,
   148.4,
   149.9453,
   144.7052,
   147.2555,
   140.7489,
   148.8163,
   145.2834,
   148.5601,
   148.5654,
   150.791,
   149.8615,
   149.7897,
   146.5722,
   150.4563,
   144.5083,
   145.9119,
   146.297,
   140.0887,
   143.6325,
   140.3491,
   145.024,
   145.8048,
   143.9176,
   142.8019,
   150.4221,
   149.1079,
   141.4962,
   140.1776,
   142.5361,
   148.6155,
   149.491,
   147.6633,
   144.3709,
   144.3628,
   149.6263,
   149.3355,
   143.104,
   147.8018,
   149.5136,
   143.7478,
   148.1502,
   149.9374,
   142.2758,
   147.3161,
   150.36,
   149.0333,
   150.0634,
   140.9387,
   150.5833,
   149.5989,
   141.1001,
   149.3752,
   150.9877,
   142.462,
   148.7005,
   149.7308,
   149.0421,
   142.8863,
   145.6753,
   146.5865,
   146.4016,
   147.2655,
   150.2319,
   147.9752,
   148.9819,
   148.6932,
   149.7965,
   146.2475,
   150.187,
   150.4853,
   150.9268,
   143.2245,
   149.7822,
   145.1474,
   148.7964,
   150.782,
   144.0656,
   146.4198,
   146.0585,
   141.9401,
   148.8982,
   148.6648,
   147.051,
   149.8329,
   147.5814,
   150.5002,
   150.624,
   149.5768,
   148.5017,
   139.672,
   148.3034,
   145.8776,
   144.5845,
   145.0333,
   148.5954,
   143.0508,
   145.6274,
   141.0251,
   150.7821,
   145.1665,
   148.6013,
   150.694,
   145.1396,
   150.9788,
   146.7565,
   145.1751,
   143.7977,
   144.6268,
   144.5842,
   149.0588,
   147.9081,
   144.4308,
   147.4437,
   144.3245,
   147.142,
   140.3669,
   149.1203,
   144.4608,
   145.3226,
   146.3809,
   149.5675,
   140.8761,
   145.4734,
   150.0351,
   144.0066,
   142.1194,
   141.7872,
   150.3379,
   141.2797,
   145.3446,
   150.0813,
   148.7245,
   149.4815,
   145.2654,
   146.1659,
   146.8735,
   140.5859,
   141.9753,
   145.0813,
   143.0176,
   145.945,
   150.6649,
   148.9018,
   145.8582,
   148.6931,
   145.1759,
   149.6877,
   144.241,
   147.601,
   145.3762,
   150.9594,
   142.0235,
   147.8911,
   148.1352,
   145.415,
   144.8977,
   147.2167,
   143.2933,
   150.6544,
   141.291,
   148.2644,
   147.3615,
   142.5786,
   146.9585,
   145.6959,
   142.9164,
   150.7178,
   142.5184,
   144.7371,
   147.8839,
   145.2936,
   150.6982,
   144.1217,
   148.7757,
   141.6376,
   146.0239,
   150.3986,
   145.7076,
   149.179,
   147.4168,
   147.6057,
   148.9308,
   146.2214,
   145.6778,
   146.5899,
   147.2402,
   142.4208,
   144.9476,
   149.6372,
   145.2278,
   141.5756,
   147.5169,
   146.3816,
   149.985,
   145.0816,
   140.1801,
   143.9613,
   148.591,
   150.2941,
   144.29,
   147.0915,
   149.649,
   140.1603,
   150.251,
   143.6648,
   145.3716,
   145.3268,
   144.092,
   144.8436,
   149.8604,
   145.7902,
   146.3206,
   145.9869,
   145.3312,
   148.0909,
   145.837,
   149.4252,
   141.5062,
   144.2334,
   144.5623,
   141.368,
   144.0208,
   143.859,
   150.9702,
   144.2866,
   145.5347,
   148.508,
   146.6117,
   145.6738,
   145.1388,
   143.4107,
   142.0308,
   146.2356,
   148.6331,
   142.1629,
   141.8971,
   150.9795,
   145.4393,
   149.1887,
   144.2934,
   142.4109,
   148.0521,
   146.6251,
   143.1691,
   143.4265,
   144.8781,
   143.5949,
   149.8671,
   147.4641,
   141.9891,
   146.7178,
   141.35,
   145.2173,
   148.5532,
   143.0435,
   148.7895,
   142.5964,
   149.0251,
   150.1086,
   150.322,
   145.7139,
   150.9561,
   143.9623,
   146.9798,
   146.3642,
   144.0192,
   146.0715,
   150.798,
   149.5328,
   146.7403,
   144.0566,
   146.4004,
   143.6974,
   142.0104,
   148.8487,
   150.7803,
   150.6117,
   148.7273,
   150.4035,
   145.8388,
   147.7496,
   144.5677,
   144.743,
   144.458,
   150.3874,
   143.1131,
   143.0525,
   144.7269,
   148.3485,
   143.3866,
   145.3824,
   150.8658,
   145.5301,
   146.0464,
   145.6151,
   150.6065,
   148.0416,
   144.2861,
   146.8199,
   145.4019,
   145.6092,
   150.0621,
   148.3717,
   146.5685,
   149.8716,
   144.9485,
   148.7339,
   144.4737,
   143.6857,
   148.3489,
   150.7193,
   145.452,
   143.3071,
   148.893,
   146.1171,
   150.878,
   147.7402,
   144.706,
   146.5861,
   144.7028,
   143.7442,
   146.7112,
   148.7449,
   141.0444,
   150.6226,
   149.2584,
   146.9558,
   147.7262,
   150.3705,
   150.2971,
   149.1113,
   147.7322,
   150.7912,
   147.4033,
   149.4688,
   146.7693,
   145.5433,
   146.9052,
   148.6928,
   146.4127,
   148.9727,
   145.1393,
   145.5664,
   141.6423,
   150.3609,
   144.6767,
   148.816,
   149.934,
   145.5107,
   148.1459,
   141.2946,
   146.1431,
   143.3657,
   145.2624,
   149.7456,
   146.2614,
   150.823,
   150.8524,
   149.4063,
   146.4133,
   142.4155,
   146.9949,
   150.8057,
   141.858,
   147.1257,
   147.0036,
   150.8405,
   145.6184,
   146.0102,
   140.8492,
   144.0287,
   150.6967,
   148.2221,
   146.386,
   149.9416,
   145.4394,
   149.2488,
   143.7415,
   149.2469,
   147.2351,
   147.7078,
   145.5517,
   148.5159,
   147.3725,
   149.6254,
   150.1379,
   144.6909,
   149.6204,
   149.1885,
   150.0556,
   147.1294,
   146.9788,
   145.8675,
   145.6048,
   147.1393,
   144.2567,
   142.7244,
   148.9756,
   149.7631,
   144.2791,
   150.3954,
   147.9793,
   147.298,
   143.6254,
   150.2486,
   146.6406,
   145.7429,
   147.4553,
   147.426,
   150.8737,
   150.3547,
   149.5407,
   149.8722,
   144.0825,
   143.9385,
   143.8013,
   139.8098,
   150.0073,
   149.6711,
   149.5071,
   150.3777,
   144.6205,
   146.3106,
   150.458,
   143.967,
   147.1621,
   140.8813,
   147.7716,
   141.3801,
   143.9477,
   145.3264,
   143.8449,
   150.3065,
   143.4471,
   145.569,
   150.5197,
   145.2644,
   149.4848,
   140.6272,
   144.0377,
   144.2393,
   141.7374,
   145.6432,
   143.5973,
   149.3386,
   148.0381,
   149.2425,
   145.1711,
   144.0673,
   146.0326,
   143.5926,
   149.598,
   143.2329,
   141.377,
   150.5713,
   144.4031,
   142.3214,
   149.354,
   147.2626,
   147.6373,
   140.5305,
   143.6787,
   145.886,
   144.9101,
   150.3247,
   143.5829,
   148.944,
   146.2629,
   147.1114,
   149.6144,
   147.928,
   149.9518,
   147.428,
   148.1001,
   143.3515,
   150.5205,
   145.6931,
   144.4126,
   150.7476,
   141.7641,
   142.9832,
   142.9441,
   143.7942,
   148.6339,
   145.2939,
   150.4553,
   147.8653,
   150.0865,
   143.2226,
   147.8652,
   146.2794,
   144.0896,
   144.6828,
   146.6934,
   144.7461,
   143.7632,
   144.3937,
   150.1298,
   144.3906,
   144.0659,
   150.1994,
   139.8185,
   148.6424,
   140.1779,
   145.0616,
   142.8883,
   143.2732,
   150.7788,
   149.8585,
   150.7511,
   143.6872,
   148.0795,
   146.8781,
   147.4007,
   150.2695,
   148.6268,
   147.4024,
   141.8906,
   144.6081,
   144.4011,
   150.4329,
   150.2155,
   148.5708,
   150.7216,
   142.7912,
   145.1805,
   146.9299,
   144.6396,
   144.805,
   145.7498,
   143.104,
   147.5914,
   144.5717,
   141.9325,
   144.7338,
   150.6177,
   148.6789,
   141.6442,
   145.3666,
   150.9845,
   147.2553,
   149.2668,
   147.4003,
   143.3045,
   145.848,
   145.1446,
   150.6719,
   150.5826,
   144.7795,
   147.6509,
   145.5887,
   149.1267,
   146.4808,
   149.8783,
   149.0306,
   142.4345,
   150.9053,
   141.7585,
   143.9486,
   146.1447,
   140.1832,
   150.341,
   149.1613,
   147.7451,
   144.5654,
   146.8201,
   150.317,
   146.2687,
   147.0582,
   149.8178,
   143.7111,
   146.9841,
   147.848,
   150.6529,
   150.8632,
   143.3054,
   147.5949,
   147.3254,
   148.5603,
   150.7706,
   147.5119,
   143.9971,
   143.9842,
   146.13,
   142.9167,
   148.9218,
   150.3317,
   143.4029,
   149.4472,
   149.3522,
   149.188,
   150.5422,
   150.161,
   150.2672,
   142.4352,
   145.8506,
   144.7386,
   145.3031,
   148.9926,
   150.0002,
   144.9477,
   149.5711,
   148.0575,
   148.0481,
   146.978,
   148.4653,
   150.1608,
   147.6676,
   147.948,
   140.9403,
   145.2293,
   149.0923,
   145.7453,
   145.8383,
   150.6306,
   149.0779,
   149.1226,
   149.7814,
   149.4512,
   143.8832,
   149.4361,
   145.6549,
   148.7876,
   147.7847,
   145.397,
   147.7265,
   143.8058,
   147.1895,
   144.5738,
   144.4768,
   145.8923,
   143.2162,
   140.1913,
   145.3469,
   148.2425,
   150.7784,
   145.2695,
   142.4038,
   146.9893,
   146.659,
   149.7537,
   143.9773,
   148.0309,
   142.8033,
   142.2906,
   146.6354,
   144.6228,
   147.9166,
   149.5289,
   141.9971,
   140.347,
   148.9501,
   148.4007,
   144.8312,
   147.3092,
   141.1252,
   142.8055,
   147.9108,
   150.7846,
   150.4808,
   148.4536,
   143.5888,
   143.2057,
   147.4525,
   147.5184,
   150.8058,
   150.2808,
   145.8086,
   148.3408,
   147.735,
   147.8363,
   150.8529,
   147.7048,
   146.1694,
   143.2709,
   149.8576,
   150.0836,
   148.2909,
   148.3451,
   146.29,
   143.4676,
   144.2727,
   149.1323,
   150.2075,
   147.9768,
   140.0966,
   148.3614,
   146.8801,
   142.4497,
   147.5558,
   146.7533,
   146.5891,
   145.7056,
   147.2745,
   143.4801,
   147.6093,
   147.1774,
   144.4061,
   141.3767,
   146.9977,
   150.4904,
   146.4077,
   148.3083,
   150.1399,
   146.1689,
   149.4089,
   145.5823,
   145.5089,
   147.7782,
   150.471,
   150.6625,
   142.5268,
   150.264,
   144.9785,
   148.5015,
   145.5568,
   139.7497,
   144.4494,
   146.9461,
   143.0633,
   146.3635,
   149.4584,
   144.5357,
   149.9147,
   144.729,
   144.7168,
   145.3895,
   147.2933,
   143.1019,
   144.5452,
   143.6871,
   142.1264,
   144.637,
   144.9413,
   149.855,
   141.6264,
   150.0069,
   148.6982,
   143.711,
   145.6255,
   149.0781,
   148.2506,
   143.9573,
   150.2582,
   140.0647,
   150.6356,
   150.0089,
   145.5198,
   147.3959,
   150.7246,
   146.2883,
   143.7045,
   144.575,
   146.6492,
   150.8626,
   148.9397,
   149.5166,
   144.5577,
   148.7748,
   150.4928,
   142.8845,
   142.6267,
   144.8642,
   146.8195,
   149.1409,
   150.3169,
   145.5864,
   144.5959,
   149.1444,
   149.3916,
   150.2635,
   148.3938,
   143.6668,
   147.4328,
   150.1364,
   141.4419,
   146.891,
   149.2596,
   148.8973,
   149.3665,
   150.7597,
   146.8884,
   149.1712,
   141.9666,
   141.3061,
   147.7039,
   143.9678,
   148.0878,
   145.9625,
   145.5743,
   147.731,
   145.8874,
   148.2056,
   144.5592,
   143.2842,
   147.2555,
   150.1094,
   142.2235,
   148.1869,
   147.1023,
   139.7851,
   150.0116,
   147.6651,
   142.1947,
   150.2103,
   150.2525,
   145.9951,
   145.5442,
   143.204,
   149.7375,
   146.6085,
   144.735,
   147.1859,
   143.7789,
   146.1063,
   142.1526,
   146.3531,
   148.6061,
   145.8962,
   148.8548,
   145.7907,
   147.2618,
   147.8212,
   145.8624,
   147.8318,
   145.4554,
   142.4433,
   141.3377,
   145.2059,
   140.4829,
   143.6566,
   145.7711,
   145.3285,
   143.1657,
   149.9249,
   145.9252,
   148.3179,
   146.4108,
   148.6069,
   145.8273,
   150.7293,
   140.2675,
   141.97,
   147.378,
   146.5217,
   142.5822,
   144.8857,
   146.4531,
   150.5557,
   145.7622,
   147.7389,
   146.6715,
   146.4348,
   147.8948,
   145.7328,
   146.8361,
   150.7578,
   149.9871,
   146.7075,
   145.6247,
   144.6276,
   145.0051,
   146.9989,
   146.2106,
   147.478,
   149.6097,
   141.2178,
   140.4333,
   148.5974,
   149.9604,
   150.8876,
   145.968,
   149.3599,
   148.2316,
   141.2486,
   141.8804,
   143.4213,
   147.5691,
   147.8511,
   149.0461,
   142.1982,
   140.8881,
   148.9028,
   149.1447,
   150.482,
   144.1178,
   142.8471,
   145.2423,
   142.9867,
   147.2281,
   148.6579,
   144.7907,
   147.2139,
   146.8968,
   150.0123,
   147.3956,
   141.9831,
   145.3393,
   149.3404,
   142.9764,
   144.7456,
   147.046,
   144.4979,
   140.579,
   142.2765,
   145.3635,
   140.3231,
   140.9101,
   140.7367,
   147.9871,
   146.8737,
   149.7534,
   140.2488,
   146.2716,
   145.3381,
   147.8724,
   150.2656,
   145.4569,
   148.9181,
   149.5653,
   146.8441,
   149.6272,
   149.6332,
   146.9462,
   145.8903,
   144.1661,
   150.8677,
   147.4455,
   147.4946,
   143.1284,
   140.7127,
   149.096,
   150.5571,
   144.4082,
   145.3664,
   143.1802,
   140.511,
   140.5421,
   148.3391,
   148.9302,
   148.5619,
   149.3456,
   145.9793,
   144.8327,
   148.6004,
   144.338,
   145.9712,
   147.1634,
   148.9378,
   150.0551,
   142.0734,
   146.7815,
   146.0832,
   143.6503,
   142.9258,
   141.2112,
   148.7635,
   149.4759,
   150.935,
   143.7751,
   146.9969,
   147.2242,
   149.836,
   144.6019,
   145.9075,
   141.1756,
   149.8006,
   150.8494,
   147.8398,
   142.8031,
   150.9481,
   144.3409,
   147.6009,
   150.9793,
   145.7118,
   147.8475,
   147.3667,
   142.9865,
   148.2818,
   145.0078,
   149.4483,
   150.1635,
   150.6074,
   147.067,
   149.2567,
   145.9276,
   148.7072,
   140.1567,
   144.5737,
   146.43,
   143.8704,
   143.2826,
   148.4674,
   145.5519,
   148.8178,
   148.4431,
   149.5449,
   141.4051,
   145.179,
   148.4384,
   149.2065,
   148.2323,
   141.7074,
   145.1111,
   146.6085,
   147.2828,
   146.5406,
   147.6595,
   144.4592,
   148.25,
   144.2896,
   150.8596,
   148.968,
   142.7228,
   150.2511,
   150.1027,
   143.9247,
   149.0441,
   145.4417,
   146.2483,
   146.4996,
   149.862,
   146.4047,
   148.9841,
   148.5534,
   143.9189,
   144.7677,
   148.8853,
   145.7389,
   148.436,
   146.2283,
   143.7407,
   143.9925,
   141.6677,
   148.0138,
   145.6986,
   149.6158,
   150.2284,
   144.4793,
   146.3065,
   146.6622,
   149.0995,
   150.8766,
   141.0297,
   147.1303,
   143.2183,
   142.4706,
   145.6939,
   150.5608,
   139.8819,
   143.1836,
   148.3629,
   147.1561,
   150.9467,
   148.2294,
   144.6329,
   142.4367,
   146.5413,
   149.8075,
   149.2247,
   142.2801,
   148.1608,
   149.511,
   143.3965,
   148.9975,
   146.2254,
   143.6558,
   143.2765,
   140.9627,
   147.8716,
   147.513,
   140.6652,
   149.6555,
   142.3945,
   146.161,
   147.6061,
   150.8916,
   145.6952,
   144.9454,
   145.9621,
   142.8405,
   149.0063,
   148.3697,
   148.2237,
   144.4158,
   147.0613,
   148.4218,
   145.4301,
   144.4402,
   146.6189,
   142.3361,
   146.4463,
   144.1225,
   143.6018,
   142.6045,
   141.0985,
   143.7347,
   145.3935,
   140.9404,
   149.6117,
   147.7932,
   150.924,
   150.4632,
   145.4636,
   144.6088,
   144.0056,
   144.5393,
   141.9905,
   145.8443,
   146.4715,
   150.5071,
   140.9013,
   150.6323,
   148.8803,
   143.6837,
   150.0909,
   146.7508,
   144.2926,
   143.898,
   146.2576,
   148.8445,
   141.6024,
   148.7372,
   144.4214,
   150.6389,
   147.0696,
   148.7778,
   147.8686,
   147.0514,
   147.2231,
   150.3957,
   148.0371,
   143.1925,
   147.1666,
   149.2789,
   143.0889,
   150.3476,
   150.4322,
   140.4271,
   147.0447,
   146.8429,
   146.5172,
   145.9938,
   144.5934,
   147.8703,
   148.2452,
   142.9603,
   149.4709,
   148.7606,
   145.3553,
   148.7291,
   147.3538,
   146.5018,
   141.6591,
   150.6718,
   142.803,
   150.6811,
   148.0876,
   145.5976,
   141.3785,
   144.3107,
   148.9902,
   144.2362,
   149.6578,
   147.4723,
   150.9742,
   150.9859,
   149.9261,
   143.7417,
   150.6567,
   146.1067,
   142.5726,
   149.8599,
   150.136,
   143.2751,
   150.3118,
   147.3302,
   150.7158,
   143.4016,
   149.3995,
   149.0587,
   148.3709,
   146.8774,
   150.7962,
   144.6455,
   145.6038,
   146.1754,
   146.4983,
   144.3724,
   139.8767,
   142.4235,
   145.3957,
   144.1407,
   150.0192,
   149.1686,
   147.9767,
   141.7901,
   149.8108,
   149.422,
   146.8118,
   144.2195,
   144.395,
   142.5364,
   150.2666,
   142.5241,
   148.3014,
   149.9827,
   147.9223,
   144.2243,
   147.0708,
   145.3221,
   150.9851,
   145.3245,
   145.2417,
   142.4539,
   146.6775,
   148.5933,
   150.1571,
   150.3877,
   143.9386,
   141.3771,
   147.7379,
   147.2038,
   145.4753,
   150.7077,
   148.1784,
   147.4165,
   150.1323,
   143.0697,
   148.1787,
   149.8182,
   144.8435,
   149.2344,
   146.4212,
   147.9224,
   139.705,
   142.656,
   147.9718,
   144.418,
   143.5949,
   146.3098,
   145.5552,
   150.9083,
   148.7946,
   147.1969,
   149.956,
   150.3975,
   146.5018,
   146.5343,
   150.5403,
   145.2198,
   149.5187,
   150.7493,
   145.2702,
   148.1193,
   148.3178,
   147.307,
   146.8158,
   144.9696,
   148.8503,
   145.1826,
   141.0695,
   143.7573,
   148.8033,
   143.4251,
   145.4896,
   142.425,
   147.2363,
   150.4351,
   147.0363,
   143.1039,
   141.7543,
   144.4316,
   150.9615,
   149.4653,
   145.5512,
   150.2812,
   140.8909,
   146.4009,
   148.447,
   150.5085,
   148.2141,
   141.0948,
   147.4336,
   149.5365,
   146.4705,
   146.0891,
   147.6805,
   146.5823,
   150.9732,
   146.9025,
   149.9579,
   144.3479,
   147.3479,
   146.758,
   146.5821,
   146.3593,
   146.5705,
   149.6177,
   150.9044,
   147.3002,
   144.3768,
   143.9338,
   148.4136,
   148.6018,
   145.8901,
   149.5716,
   150.4298,
   150.5656,
   149.331,
   146.8399,
   144.0918,
   146.5608,
   150.8972,
   148.3008,
   149.6236,
   146.7808,
   150.1863,
   150.4852,
   150.7208,
   144.0679,
   145.329,
   148.4388,
   150.2182,
   141.8986,
   145.4024,
   149.3479,
   145.2887,
   143.3139,
   146.2569,
   149.9761,
   148.0528,
   149.838,
   149.4419,
   150.7117,
   147.4771,
   143.3119,
   148.4449,
   147.9079,
   148.9313,
   150.437,
   148.346,
   144.7961,
   148.9945,
   149.9723,
   149.5064,
   144.7507,
   142.0533,
   148.0134,
   141.5642,
   150.4293,
   150.2738,
   142.7618,
   149.7023,
   149.5712,
   145.8175,
   150.693,
   140.0167,
   150.2508,
   143.9464,
   144.9388,
   150.5618,
   145.2252,
   148.079,
   147.2163,
   150.2767,
   147.2127,
   145.9678,
   148.6219,
   148.5384,
   149.9308,
   147.4479,
   149.0767,
   144.2716,
   148.8181,
   141.5624,
   144.2836,
   146.3475,
   145.1115,
   149.1816,
   141.0978,
   149.7046,
   148.1227,
   139.8663,
   148.9378,
   145.6381,
   150.9581,
   147.2826,
   148.2098,
   147.9592,
   145.6415,
   150.1876,
   146.3753,
   142.5265,
   148.6511,
   148.8015,
   143.1751,
   149.2823,
   142.1966,
   141.1108,
   148.9348,
   144.1056,
   146.8604,
   144.5763,
   148.6543,
   144.3645,
   142.6806,
   144.5179,
   146.1397,
   143.3739,
   148.5037,
   140.5052,
   149.3543,
   148.3813,
   146.0065,
   149.6936,
   142.4466,
   140.8537,
   144.5447,
   147.0367,
   141.9154,
   148.8258,
   143.4136,
   143.6268,
   142.8944,
   149.6197,
   143.5019,
   146.454,
   149.9223,
   144.2358,
   149.2195,
   146.9614,
   143.9767,
   147.5586,
   150.464,
   141.1457,
   149.6926,
   144.1674,
   145.5098,
   149.8738,
   149.6445,
   147.7879,
   142.2056,
   147.536,
   145.522,
   144.2427,
   145.2747,
   146.4895,
   143.7872,
   144.2097,
   147.6561,
   140.7098,
   148.1282,
   142.124,
   148.2332,
   145.8059,
   150.1877,
   149.0494,
   150.9417,
   144.8822,
   150.7627,
   145.2566,
   145.0753,
   147.3216,
   150.6387,
   147.9863,
   147.2489,
   147.2947,
   148.9787,
   150.6066,
   145.3861,
   142.4351,
   146.1797,
   150.4944,
   149.6105,
   145.6717,
   147.8345,
   150.5783,
   146.7727,
   142.5453,
   146.17,
   146.2684,
   150.4089,
   141.6978,
   145.7162,
   148.1433,
   146.5039,
   149.1253,
   146.4589,
   145.6865,
   150.1683,
   147.4593,
   142.5562,
   149.3656,
   150.797,
   141.6738,
   149.9536,
   148.5137,
   141.5371,
   144.2613,
   147.5532,
   145.0903,
   145.551,
   149.7124,
   148.1777,
   146.1176,
   145.2832,
   150.2271,
   147.6443,
   146.9861,
   144.9864,
   143.2001,
   150.3924,
   145.9901,
   149.7787,
   144.2429,
   144.112,
   147.585,
   150.6196,
   147.7594,
   142.6979,
   147.759,
   144.677,
   147.5695,
   143.4629,
   142.5382,
   150.5534,
   150.1317,
   145.2548,
   145.0387,
   148.7266,
   149.6218,
   150.3216,
   148.3327,
   142.9427,
   145.2681,
   141.2391,
   148.0665,
   146.5133,
   150.4062,
   149.1908,
   140.6858,
   142.1589,
   145.0878,
   147.2404,
   148.8867,
   144.1421,
   146.4464,
   146.2981,
   149.2449,
   146.8494,
   150.2036,
   148.3033,
   147.7469,
   145.1901,
   148.2806,
   144.673,
   143.0282,
   146.5397,
   148.9992,
   144.5556,
   141.904,
   148.2959,
   145.9916,
   145.4997,
   142.4878,
   144.316,
   142.4339,
   145.19,
   143.2686,
   143.1225,
   147.7678,
   150.4867,
   145.2226,
   148.8047,
   147.2332,
   141.5907,
   146.0956,
   150.7126,
   150.915,
   150.0983,
   147.4076,
   148.2257,
   150.2012,
   150.7731,
   143.3027,
   145.4415,
   143.4023,
   143.9753,
   147.9423,
   144.3955,
   144.6233,
   147.9932,
   144.0461,
   146.1929,
   144.2419,
   148.3573,
   142.9293,
   146.992,
   145.4606,
   141.5038,
   143.8889,
   147.1339,
   145.6553,
   145.6519,
   147.787,
   148.3714,
   143.527,
   142.1745,
   145.2883,
   148.6023,
   146.3694,
   145.062,
   150.3482,
   149.7546,
   147.0748,
   150.1276,
   145.1258,
   146.2318,
   143.1643,
   149.1557,
   148.8485,
   144.2985,
   145.1196,
   147.9822,
   150.6653,
   150.0441,
   146.3088,
   148.5026,
   149.7157,
   145.2503,
   149.8589,
   146.9402,
   148.3313,
   145.5488,
   150.4636,
   145.5832,
   145.4029,
   148.8975,
   146.1263,
   146.3751,
   149.7502,
   146.4494,
   142.4735,
   150.8461,
   146.6225,
   147.2814,
   149.5607,
   141.6483,
   149.9961,
   150.0245,
   143.3522,
   147.0566,
   147.4419,
   142.9367,
   145.5625,
   150.8512,
   143.574,
   149.7324,
   150.0476,
   144.4685,
   144.1938,
   150.3091,
   147.2977,
   141.2596,
   146.9266,
   147.9569,
   145.7131,
   139.786,
   150.9176,
   142.9605,
   147.7118,
   142.0769,
   148.8257,
   149.5816,
   148.172,
   150.0726,
   149.82,
   150.4044,
   145.6919,
   150.1232,
   150.1485,
   144.0841,
   149.716,
   146.8383,
   146.3909,
   150.8012,
   146.0612,
   141.0926,
   145.4863,
   145.9713,
   141.0942,
   150.5657,
   139.6552,
   146.9634,
   150.5247,
   143.515,
   141.0026,
   142.3193,
   142.3868,
   148.3597,
   148.7003,
   146.4591,
   149.3776,
   146.3476,
   149.0949,
   143.1455,
   147.7868,
   146.8988,
   145.3568,
   148.6075,
   147.4063,
   141.3657,
   150.9865,
   148.6892,
   147.24,
   143.9957,
   139.7595,
   144.5373,
   147.3813,
   148.6164,
   145.4205,
   148.2633,
   145.1335,
   149.005,
   144.7541,
   145.7551,
   148.7198,
   143.0215,
   144.8724,
   144.5351,
   148.7904,
   146.5412,
   145.9363,
   150.7775,
   150.7976,
   148.739,
   147.5967,
   141.3722,
   149.8586,
   145.1149,
   143.6922,
   150.8805,
   144.043,
   149.8984,
   150.2531,
   149.5047,
   150.5525,
   150.0468,
   148.6973,
   150.6371,
   142.942,
   142.2431,
   150.707,
   141.3629,
   144.7438,
   142.8978,
   139.6154,
   142.3519,
   145.0577,
   145.3457,
   146.6663,
   143.7995,
   144.2318,
   150.5504,
   145.5159,
   145.7556,
   143.304,
   145.7241,
   141.4192,
   150.462,
   144.8743,
   149.0005,
   141.6517,
   148.4032,
   142.7008,
   146.1632,
   144.8176,
   148.9701,
   141.5278,
   144.9563,
   141.2168,
   147.9151,
   143.9439,
   149.0589,
   142.9258,
   146.3628,
   143.3924,
   140.9544,
   147.6183,
   149.6019,
   150.3377,
   145.7653,
   147.7389,
   150.1604,
   145.6997,
   149.3173,
   150.7528,
   150.4809,
   145.821,
   147.5871,
   149.22,
   144.0775,
   150.3809,
   149.5532,
   148.8816,
   150.0765,
   148.6113,
   142.9613,
   146.1316,
   143.8405,
   148.3669,
   148.491,
   142.2527,
   149.4258,
   148.8674,
   143.1173,
   150.3025,
   150.5652,
   144.6333,
   150.049,
   149.0807,
   145.6562,
   147.0467,
   147.3857,
   147.647,
   149.9263,
   146.0103,
   150.1386,
   147.8578,
   146.8823,
   141.8115,
   149.4868,
   145.116,
   149.8689,
   149.0436,
   144.5852,
   147.6305,
   142.7192,
   149.6297,
   150.273,
   146.973,
   146.7127,
   147.6085,
   146.4071,
   148.6524,
   148.5745,
   146.0022,
   148.5252,
   148.8266,
   143.7586,
   147.715,
   143.6101,
   142.8788,
   141.243,
   146.8484,
   149.2677,
   150.365,
   145.8845,
   145.759,
   146.1167,
   145.6029,
   140.0628,
   144.1535,
   148.4298,
   150.1849,
   147.369,
   147.0503,
   148.0849,
   146.4942,
   141.4417,
   150.6063,
   146.9532,
   149.7125,
   145.3832,
   144.5694,
   150.9962,
   147.4302,
   150.5736,
   147.0578,
   145.8701,
   143.7158,
   143.4865,
   147.8379,
   143.0768,
   142.6801,
   149.1637,
   148.1553,
   147.4845,
   140.3738,
   145.0846,
   142.0638,
   147.1969,
   145.1686,
   150.2317,
   144.9636,
   145.8004,
   149.2218,
   145.2126,
   149.0452,
   148.0414,
   146.0227,
   142.3701,
   146.7848,
   141.0366,
   150.9538,
   147.1999,
   148.8337,
   145.9544,
   150.1041,
   150.1721,
   146.0164,
   145.4876,
   143.1032,
   149.8282,
   143.5452,
   144.7198,
   144.6259,
   147.1485,
   147.9604,
   146.2174,
   145.8521,
   148.6937,
   142.6447,
   145.968,
   145.2622,
   142.4291,
   143.103,
   146.8342,
   148.0594,
   150.5444,
   142.609,
   145.6608,
   144.8425,
   148.3892,
   150.7045,
   149.9751,
   147.3845,
   144.3116,
   147.1474,
   148.4979,
   145.5762,
   147.4281,
   141.7978,
   142.4786,
   145.3187,
   149.2198,
   148.6551,
   142.1799,
   148.4478,
   141.7541,
   140.6192,
   143.2555,
   145.8379,
   147.7426,
   150.2418,
   144.4124,
   141.966,
   141.8333,
   147.7118,
   146.4388,
   144.1955,
   146.3206,
   146.7299,
   142.8922,
   141.4801,
   146.284,
   150.5146,
   149.1166,
   149.7199,
   146.5749,
   148.5545,
   140.6323,
   149.2846,
   143.8878,
   149.0378,
   144.7363,
   147.5675,
   147.3608,
   148.3677,
   148.8374,
   140.9535,
   144.6784,
   148.597,
   145.3206,
   144.311,
   148.4495,
   142.135,
   142.421,
   150.8605,
   144.3078,
   149.0803,
   147.9235,
   146.0284,
   148.1097,
   150.9745,
   148.4534,
   147.4241,
   148.7692,
   148.091,
   148.6147,
   150.1385,
   150.4871,
   147.04,
   148.0222,
   146.9027,
   145.9333,
   147.7687,
   146.8388,
   140.7613,
   146.2697,
   142.5497,
   148.6472,
   148.858,
   148.0788,
   147.513,
   143.0339,
   145.4449,
   145.4284,
   143.0334,
   144.6528,
   144.8478,
   146.8806,
   141.3869,
   149.7387,
   148.7969,
   140.3962,
   143.3109,
   147.2413,
   143.087,
   142.1899,
   142.9653,
   142.3937,
   142.1255,
   142.5577,
   142.1554,
   148.9859,
   140.6716,
   144.5415,
   146.0001,
   148.8307,
   149.9429,
   146.5788,
   146.0946,
   143.8615,
   144.074,
   142.6945,
   147.4576,
   146.0178,
   149.4757,
   150.7884,
   141.9768,
   144.6701,
   140.5415,
   148.0544,
   148.8237,
   143.3301,
   141.0322,
   145.9382,
   144.0423,
   150.6765,
   146.3178,
   142.769,
   144.4762,
   140.788,
   150.4406,
   145.5624,
   141.7558,
   149.8404,
   148.7259,
   144.8081,
   143.723,
   147.7452,
   149.7095,
   150.5217,
   149.3596,
   148.5997,
   143.4612,
   143.6988,
   145.8023,
   146.1389,
   146.1054,
   150.4941,
   147.1995,
   150.7938,
   150.1767,
   149.5874,
   145.827,
   145.2294,
   145.7624,
   150.0222,
   146.1859,
   144.66,
   148.4183,
   149.534,
   144.9805,
   144.5896,
   150.1601,
   147.8123,
   148.4673,
   146.1091,
   149.4433,
   148.351,
   145.7451,
   145.3477,
   144.9545,
   147.5922,
   142.875,
   140.4755,
   147.5862,
   150.893,
   150.0471,
   147.2572,
   147.662,
   150.7072,
   148.1329,
   150.2738,
   144.317,
   148.6687,
   145.3891,
   149.2307,
   148.5534,
   150.5711,
   140.7631,
   150.8315,
   146.5592,
   140.4474,
   143.8516,
   144.7674,
   145.4684,
   147.167,
   148.8944,
   146.5483,
   147.857,
   144.1841,
   148.6329,
   148.8189,
   150.9833,
   147.9186,
   146.5465,
   146.1481,
   146.0804,
   140.2532,
   149.0049,
   145.0607,
   148.2943,
   143.744,
   149.9849,
   144.723,
   148.384,
   143.7487,
   143.7026,
   141.9681,
   146.9821,
   147.2286,
   143.0581,
   144.4173,
   148.2524,
   142.2382,
   149.2234,
   145.8814,
   145.7032,
   149.0186,
   142.3991,
   149.8642,
   143.0414,
   139.9607,
   146.5973,
   147.1758,
   144.4281,
   147.4736,
   148.3432,
   144.7655,
   147.5381,
   142.6412,
   150.4922,
   147.4215,
   147.3538,
   145.6074,
   150.5244,
   150.3332,
   142.9436,
   142.3479,
   149.8012,
   147.8467,
   147.3712,
   147.0112,
   143.8053,
   143.1993,
   147.9571,
   149.2786,
   148.0461,
   149.6538,
   147.8852,
   141.9032,
   143.2626,
   143.8569,
   149.3389,
   145.5348,
   148.9047,
   148.9733,
   148.1913,
   144.8257,
   144.2002,
   145.4569,
   150.1065,
   150.7955,
   149.7301,
   150.7656,
   141.2357,
   148.6091,
   146.7806,
   149.3601,
   148.5954,
   141.791,
   150.697,
   148.1998,
   149.2218,
   150.8124,
   145.7699,
   147.7298,
   143.5312,
   148.1708,
   147.013,
   149.0854,
   141.1838,
   144.0207,
   145.5671,
   149.7629,
   146.6306,
   149.3603,
   142.1514,
   150.3714,
   142.2893,
   150.5226,
   142.1776,
   145.1667,
   144.4969,
   150.0187,
   145.4016,
   149.809,
   147.055,
   143.686,
   145.6926,
   146.8489,
   149.6212,
   142.9474,
   141.9899,
   150.5785,
   150.3437,
   148.5588,
   148.306,
   144.6426,
   144.9417,
   143.7893,
   146.337,
   150.0706,
   146.2118,
   148.8611,
   146.2076,
   148.1799,
   141.7731,
   145.9725,
   150.4033,
   142.2709,
   150.532,
   145.5827,
   140.5737,
   144.5045,
   146.9256,
   142.042,
   149.0027,
   150.1624,
   142.1251,
   146.2858,
   145.083,
   143.7801,
   149.5595,
   147.4278,
   148.9907,
   145.4143,
   148.655,
   144.3296,
   147.9733,
   142.487,
   149.6683,
   149.2367,
   140.0622,
   148.8732,
   150.8938,
   146.7142,
   145.2728,
   141.1072,
   149.8108,
   142.3553,
   148.675,
   143.8765,
   149.6174,
   145.1328,
   144.0663,
   148.0019,
   149.5792,
   150.9401,
   143.9351,
   143.9931,
   149.4478,
   150.6169,
   147.1413,
   149.9474,
   147.9116,
   150.1871,
   148.167,
   147.7721,
   140.0488,
   144.3156,
   144.9824,
   143.5663,
   148.9417,
   150.0948,
   144.4021,
   145.6897,
   145.4426,
   142.2847,
   146.7823,
   146.5614,
   147.0617,
   147.8851,
   146.2056,
   147.7295,
   149.8623,
   149.9561,
   147.8648,
   144.829,
   146.4384,
   146.5679,
   144.4418,
   147.0093,
   145.3056,
   144.0575,
   149.5361,
   148.1116,
   145.8172,
   144.1626,
   149.2392,
   145.5274,
   145.0077,
   146.1598,
   144.1969,
   148.6988,
   150.3729,
   145.7696,
   145.9662,
   149.5245,
   150.7725,
   145.6752,
   146.0401,
   150.7212,
   141.0484,
   141.3222,
   145.6723,
   148.0629,
   150.6006,
   145.2185,
   145.7324,
   141.9569,
   145.9878,
   149.6405,
   143.6219,
   150.2812,
   149.8373,
   141.7027,
   147.7312,
   145.2596,
   146.3495,
   148.9838,
   144.3908,
   144.4305,
   142.5563,
   145.368,
   145.2096,
   146.8521,
   142.5654,
   140.1075,
   145.9374,
   148.5809,
   148.5209,
   143.1223,
   149.589,
   148.0631,
   150.4532,
   149.8839,
   144.5031,
   149.3544,
   140.7251,
   139.9857,
   142.6021,
   149.2423,
   147.559,
   150.4695,
   150.6416,
   144.2004,
   147.0083,
   143.452,
   148.1826,
   148.4408,
   145.7758,
   144.9206,
   149.352,
   144.964,
   147.778,
   147.8698,
   150.8045,
   143.7582,
   141.6824,
   140.8874,
   150.5089,
   147.2511,
   150.4232,
   141.1539,
   146.7964,
   141.8757,
   143.1843,
   146.2863,
   147.9968,
   150.0109,
   150.1732,
   149.4781,
   149.018,
   150.8123,
   147.0493,
   148.3639,
   150.2782,
   147.2663,
   150.0376,
   150.4103,
   139.9742,
   145.3696,
   146.7235,
   144.0796,
   143.9856,
   145.1237,
   145.2487,
   144.8988,
   144.9055,
   149.5401,
   149.5411,
   144.63,
   145.9364,
   144.2789,
   145.4704,
   141.4616,
   148.6676,
   143.5846,
   144.2474,
   149.5753,
   147.8761,
   145.5966,
   149.6842,
   146.7404,
   145.0063,
   145.4594,
   147.774,
   140.1758,
   147.6292,
   146.0306,
   149.305,
   147.9458,
   146.7501,
   150.481,
   143.6488,
   145.6612,
   147.5207,
   148.9336,
   150.376,
   141.4999,
   149.419,
   141.246,
   145.4616,
   145.3533,
   142.6712,
   142.278,
   148.8629,
   149.8806,
   144.7721,
   146.2172,
   147.5198,
   145.0739,
   148.391,
   144.0383,
   144.7853,
   146.2234,
   144.5516,
   143.8848,
   142.1808,
   145.9288,
   147.1862,
   145.8597,
   149.2497,
   147.8088,
   149.9575,
   146.3012,
   147.1264,
   149.0374,
   143.9381,
   145.0241,
   143.3999,
   148.1298,
   140.3754,
   143.2785,
   144.0353,
   145.1617,
   143.4374,
   146.9457,
   145.5093,
   145.8902,
   143.2024,
   148.1541,
   146.3845,
   149.1154,
   149.7511,
   144.7865,
   146.0375,
   143.8584,
   147.4937,
   149.9916,
   140.168,
   150.9474,
   146.3676,
   141.8246,
   145.8758,
   149.4729,
   150.8023,
   150.3419,
   143.0564,
   142.5524,
   147.1582,
   141.4991,
   147.4162,
   143.1427,
   145.4315,
   145.7591,
   148.5193,
   142.8262,
   148.7425,
   147.17,
   144.4103,
   143.5328,
   150.6941,
   149.3578,
   146.5237,
   143.6234,
   146.3061,
   150.4845,
   150.6794,
   143.3461,
   147.1483,
   148.1293,
   145.1026,
   147.3055,
   143.5654,
   148.9899,
   148.3864,
   141.2539,
   144.511,
   143.4487,
   149.3748,
   148.8555,
   146.8928,
   145.3072,
   147.651,
   149.7067,
   150.6641,
   145.2755,
   148.1807,
   149.4805,
   144.1708,
   150.4711,
   141.7378,
   145.8046,
   148.6887,
   146.5087,
   149.8047,
   142.1444,
   146.5264,
   142.7455,
   147.0818,
   144.7199,
   146.1696,
   150.532,
   150.2537,
   149.861,
   144.0885,
   147.0437,
   144.2272,
   146.8957,
   146.7658,
   146.158,
   146.0524,
   140.9343,
   146.0993,
   150.4955,
   149.454,
   142.549,
   147.5403,
   145.5897,
   150.2578,
   145.8278,
   145.4286,
   149.5285,
   144.8081,
   147.6534,
   141.9852,
   146.3958,
   149.9348,
   149.6487,
   141.3159,
   149.0847,
   144.3242,
   141.0975,
   147.0414,
   148.0897,
   149.6354,
   141.336,
   148.2849,
   150.456,
   150.205,
   143.7643,
   145.5972,
   149.7379,
   144.2899,
   143.1734,
   148.449,
   149.4502,
   146.7277,
   146.3636,
   141.5553,
   150.022,
   143.6668,
   144.0433,
   150.8077,
   147.6419,
   148.4526,
   148.1142,
   149.8152,
   149.303,
   144.7084,
   139.8124,
   148.1711,
   146.5938,
   150.7161,
   148.2836,
   145.0493,
   144.7372,
   143.8658,
   148.8383,
   148.6857,
   146.4411,
   147.6975,
   143.128,
   147.5349,
   150.4557,
   147.1045,
   143.296,
   150.3758,
   149.5144,
   150.3885,
   141.3354,
   143.4891,
   147.4937,
   147.8706,
   148.501,
   141.1166,
   149.2937,
   146.9153,
   144.7704,
   148.9691,
   141.7283,
   144.8836,
   149.2303,
   148.6275,
   140.3592,
   141.019,
   144.4885,
   150.0415,
   150.5969,
   148.6102,
   142.8006,
   144.1103,
   148.2933,
   143.7783,
   145.766,
   147.1164,
   143.1016,
   146.7143,
   143.9483,
   144.1349,
   150.5135,
   148.5816,
   144.6564,
   142.2856,
   141.6457,
   147.4853,
   149.5986,
   141.3607,
   149.3113,
   149.3808,
   144.735,
   145.5652,
   148.5662,
   149.7457,
   149.795,
   145.8155,
   149.8339,
   145.3159,
   147.4949,
   142.4158,
   144.5909,
   149.4831,
   150.3722,
   142.6155,
   142.1852,
   145.5529,
   147.7094,
   144.9639,
   145.4629,
   140.8618,
   149.8152,
   149.1105,
   148.9994,
   144.652,
   146.3056,
   148.4513,
   143.4239,
   143.1046,
   143.606,
   149.0839,
   141.4212,
   148.978,
   141.8981,
   141.9569,
   145.4929,
   142.3737,
   144.5281,
   147.2948,
   146.3919,
   142.2333,
   142.5846,
   145.4585,
   143.8907,
   144.8315,
   143.4162,
   147.2241,
   148.0797,
   147.945,
   143.1029,
   144.1301,
   145.7276,
   147.4491,
   142.1401,
   147.8561,
   149.7409,
   146.8588,
   143.0252,
   149.7825,
   146.8649,
   145.4152,
   150.601,
   150.1385,
   145.184,
   148.7939,
   142.7134,
   147.326,
   149.7648,
   150.0542,
   146.5884,
   147.4526,
   149.8615,
   148.4468,
   150.4667,
   144.68,
   142.5898,
   147.0537,
   149.702,
   141.1585,
   145.741,
   144.5401,
   148.0753,
   141.5398,
   145.9932,
   146.2221,
   143.9323,
   148.4179,
   150.8988,
   149.737,
   146.7274,
   149.0003,
   144.6894,
   148.9388,
   144.2073,
   146.0836,
   144.7329,
   142.8021,
   143.4473,
   148.5406,
   148.9101,
   140.241,
   139.8909,
   150.4071,
   144.9355,
   144.1284,
   147.38,
   146.5937,
   148.112,
   146.4583,
   147.8482,
   141.2977,
   146.3341,
   146.026,
   145.9761,
   146.4856,
   142.9633,
   149.6595,
   148.3672,
   149.973,
   148.6159,
   140.4736,
   141.8378,
   149.4348,
   148.8649,
   149.0734,
   148.1777,
   150.5833,
   146.5094,
   141.5758,
   141.0301,
   139.6922,
   147.1394,
   146.0827,
   145.6574,
   144.2091,
   145.0852,
   148.459,
   146.5354,
   141.4655,
   149.2538,
   144.9714,
   144.0846,
   144.3334,
   149.6344,
   150.6484,
   147.8528,
   148.0783,
   145.4381,
   145.751,
   144.8692,
   140.927,
   148.7658,
   150.6239,
   144.9047,
   142.6061,
   147.7511,
   149.6493,
   144.0777,
   147.3309,
   149.4915,
   148.7333,
   141.0135,
   146.0693,
   147.4193,
   145.9493,
   141.4101,
   146.8098,
   148.5928,
   150.4458,
   141.8232,
   149.9928,
   140.9126,
   145.9032,
   146.7213,
   141.6869,
   149.5382,
   145.5862,
   149.2771,
   148.6078,
   146.5135,
   145.9272,
   143.5842,
   142.9252,
   144.8855,
   150.279,
   141.3836,
   141.3162,
   145.8302,
   149.1425,
   143.1664,
   147.8122,
   146.2071,
   149.6062,
   150.4576,
   148.5943,
   150.8265,
   145.5591,
   148.6589,
   150.5722,
   142.7122,
   147.2969,
   142.2358,
   147.303,
   145.1555,
   144.2693,
   150.6688,
   142.5745,
   146.4739,
   146.5989,
   144.8852,
   141.9832,
   150.376,
   142.6298,
   148.7466,
   149.0273,
   145.7709,
   142.6336,
   148.174,
   148.1664,
   147.4537,
   146.5282,
   150.3266,
   146.5265,
   145.4813,
   146.5036,
   143.8035,
   148.2468,
   145.4746,
   147.0685,
   148.5602,
   141.3031,
   143.486,
   146.8831,
   146.8804,
   146.8337,
   149.0049,
   148.987,
   144.9205,
   146.0087,
   150.288,
   139.9454,
   150.6654,
   147.4246,
   147.1716,
   144.0778,
   146.0674,
   144.7033,
   141.9108,
   143.1795,
   145.9093,
   149.6792,
   148.2551,
   145.2418,
   147.8685,
   149.4477,
   148.8233,
   148.5454,
   146.5072,
   145.9547,
   146.1566,
   145.3718,
   150.6155,
   150.3273,
   142.6959,
   149.7584,
   143.3647,
   150.8156,
   141.2677,
   147.7337,
   149.6509,
   148.7421,
   147.4209,
   149.8259,
   141.6244,
   145.6523,
   142.1566,
   150.8167,
   146.0116,
   149.3098,
   148.5118,
   141.2024,
   148.7963,
   149.7116,
   146.6443,
   146.7799,
   147.3917,
   145.6876,
   150.4234,
   140.2312,
   150.3164,
   139.8175,
   145.574,
   149.6996,
   141.7811,
   148.0395,
   147.4004,
   143.0086,
   149.28,
   146.323,
   144.7235,
   146.4676,
   147.4602,
   150.0694,
   148.3951,
   148.6464,
   148.7981,
   147.0298,
   143.4835,
   150.4064,
   146.4689,
   150.347,
   140.2247,
   149.0587,
   150.2014,
   145.4479,
   142.5968,
   146.3179,
   143.4475,
   145.0852,
   149.4158,
   144.9519,
   146.4119,
   145.6082,
   146.7573,
   141.9719,
   146.7376,
   142.893,
   145.3199,
   150.6626,
   143.9222,
   148.4443,
   146.6473,
   149.0228,
   143.7628,
   150.7524,
   147.2541,
   149.0896,
   144.5342,
   145.1904,
   150.3554,
   141.8889,
   149.6191,
   146.2456,
   149.4003,
   147.7046,
   147.3877,
   142.5209,
   146.732,
   144.1655,
   147.9737,
   145.2482,
   141.6245,
   140.7687,
   147.2843,
   150.4687,
   150.8148,
   148.4186,
   150.0409,
   148.1476,
   147.8497,
   147.649,
   143.3696,
   145.0848,
   146.5103,
   147.5059,
   144.5799,
   142.606,
   146.6165,
   148.1957,
   149.1647,
   147.8211,
   149.6282,
   146.9712,
   149.2784,
   140.0005,
   149.3493,
   150.3902,
   145.1119,
   148.3289,
   150.9089,
   146.2714,
   144.9297,
   141.1481,
   146.7566,
   144.0494,
   149.7484,
   148.7018,
   148.83,
   146.8616,
   142.9841,
   148.6496,
   147.9025,
   145.6964,
   150.1253,
   143.7033,
   147.3238,
   149.9324,
   146.5358,
   148.6691,
   146.7849,
   148.7139,
   144.24,
   142.9253,
   142.3852,
   143.4605,
   150.9265,
   150.9002,
   142.5034,
   145.2768,
   143.543,
   143.9981,
   145.6541,
   146.2342,
   145.4462,
   150.7869,
   142.5388,
   147.2332,
   150.8946,
   145.3901,
   150.0967,
   150.3099,
   150.7084,
   141.1049,
   147.423,
   143.008,
   144.8266,
   146.2087,
   147.0846,
   140.9295,
   148.8517,
   145.3216,
   141.0455,
   147.7359,
   146.7846,
   146.8507,
   144.5188,
   147.879,
   147.6282,
   148.5935,
   147.13,
   147.6691,
   147.1179,
   149.383,
   148.3083,
   150.1004,
   149.7479,
   150.1065,
   144.5129,
   149.7546,
   142.5013,
   146.1475,
   142.0221,
   148.3297,
   143.3984,
   141.5345,
   149.288,
   147.6972,
   140.6289,
   150.8799,
   140.385,
   150.3586,
   142.0505,
   149.0809,
   140.6575,
   144.9981,
   150.7352,
   142.3299,
   148.6818,
   145.0812,
   145.3786,
   142.4614,
   142.7814,
   143.1308,
   148.2796,
   144.9226,
   147.6433,
   148.7668,
   145.4224,
   144.2705,
   145.9507,
   149.3961,
   140.5169,
   149.6861,
   145.0429,
   143.687,
   145.2881,
   150.2857,
   149.3111,
   149.9357,
   149.6421,
   149.4027,
   140.967,
   140.7266,
   149.9067,
   140.6163,
   145.73,
   144.3811,
   143.1914,
   144.0932,
   149.5672,
   145.5525,
   142.7028,
   149.5616,
   147.4496,
   150.085,
   145.5074,
   147.0478,
   142.9752,
   142.6766,
   146.9874,
   145.6897,
   148.0028,
   150.0612,
   149.9317,
   145.6574,
   150.6597,
   147.6272,
   141.4979,
   142.6392,
   149.2753,
   144.9914,
   148.6153,
   142.7814,
   149.4931,
   142.2129,
   149.4542,
   146.4115,
   143.3177,
   146.7813,
   140.9605,
   146.4661,
   148.9121,
   142.2423,
   142.225,
   144.006,
   148.8403,
   144.1943,
   147.5254,
   149.4068,
   147.8521,
   147.4117,
   150.3282,
   143.5882,
   144.4226,
   150.5602,
   149.9581,
   149.7717,
   146.998,
   150.37,
   147.5961,
   150.2071,
   143.15,
   143.9031,
   147.0142,
   145.7541,
   149.1343,
   147.7584,
   142.9643,
   147.1557,
   149.6821,
   146.1921,
   148.6187,
   148.1843,
   145.5577,
   147.6805,
   143.0015,
   147.1689,
   147.9866,
   144.6697,
   143.0473,
   144.9094,
   148.4173,
   143.3603,
   148.6281,
   147.1823,
   145.5294,
   142.173,
   147.3466,
   150.2696,
   147.0271,
   149.329,
   144.6727,
   143.926,
   140.5604,
   147.3746,
   140.5366,
   140.5973,
   143.1195,
   149.833,
   146.0045,
   148.3741,
   144.0036,
   141.7091,
   144.4853,
   149.9337,
   145.8682,
   146.9713,
   150.1171,
   141.7746,
   150.0968,
   149.3179,
   144.4372,
   149.9983,
   147.2972,
   147.2361,
   141.208,
   143.946,
   148.8531,
   150.7694,
   146.5547,
   145.9013,
   142.0008,
   149.6255,
   147.7456,
   148.4476,
   145.2362,
   139.7915,
   148.7107,
   148.5824,
   140.9023,
   147.7345,
   148.6908,
   147.7792,
   145.4249,
   148.1811,
   149.7866,
   140.1744,
   149.2729,
   150.6024,
   141.0387,
   143.9028,
   140.923,
   150.1336,
   150.644,
   147.0686,
   148.1011,
   144.1252,
   148.0746,
   143.2921,
   150.8714,
   142.3038,
   149.0478,
   141.5596,
   140.308,
   146.1273,
   147.0551,
   150.4544,
   148.7141,
   150.8952,
   139.743,
   147.1094,
   140.4814,
   140.3186,
   145.9148,
   150.3619,
   141.4891,
   148.8978,
   149.3528,
   144.8888,
   144.2366,
   148.3718,
   150.4506,
   148.9574,
   142.7218,
   146.9585,
   146.4595,
   140.8558,
   147.5943,
   145.2343,
   145.8527,
   140.6275,
   140.219,
   147.2533,
   142.4728,
   145.8008,
   146.6125,
   148.5954,
   145.8575,
   149.8808,
   142.5877,
   144.9299,
   149.2946,
   144.338,
   148.8166,
   150.761,
   149.2217,
   148.8154,
   149.9913,
   147.3906,
   142.0422,
   149.2903,
   146.0094,
   141.118,
   149.0744,
   145.7483,
   149.529,
   143.9634,
   147.6769,
   149.2477,
   147.1,
   145.8572,
   144.9228,
   139.8391,
   149.1147,
   150.761,
   145.798,
   148.3969,
   149.1107,
   147.6609,
   144.8669,
   148.8023,
   147.9345,
   150.1366,
   150.8069,
   149.4223,
   142.0062,
   146.9829,
   142.904,
   149.6802,
   142.693,
   146.0873,
   146.3931,
   142.1031,
   140.4334,
   146.4078,
   146.4407,
   144.3275,
   149.9803,
   144.5086,
   147.6591,
   147.2198,
   140.7176,
   144.1011,
   147.7826,
   148.5782,
   150.8715,
   142.6259,
   147.03,
   149.676,
   144.7829,
   146.6788,
   145.1341,
   150.8313,
   148.3404,
   146.3336,
   147.6148,
   150.093,
   148.6097,
   149.9926,
   147.7368,
   148.0825,
   142.9761,
   149.6183,
   149.6468,
   145.128,
   147.5351,
   145.3166,
   149.6782,
   150.0061,
   144.2235,
   145.3579,
   150.4081,
   142.5415,
   147.1938,
   149.1176,
   147.7858,
   141.0147,
   148.6103,
   146.8459,
   145.235,
   147.0173,
   146.0436,
   150.9922,
   145.9803,
   148.0981,
   141.0494,
   147.6228,
   142.7088,
   142.1966,
   140.25,
   141.3479,
   147.3209,
   145.9417,
   150.4457,
   149.7433,
   146.4506,
   147.5612,
   142.5206,
   142.1115,
   148.5016,
   147.9365,
   150.979,
   140.8113,
   150.4398,
   146.8617,
   146.9723,
   150.4619,
   148.6292,
   147.947,
   147.6928,
   149.5195,
   148.8296,
   148.9599,
   150.743,
   149.8915,
   149.3315,
   145.0231,
   150.7025,
   144.4559,
   145.6342,
   149.0206,
   149.2641,
   145.9761,
   149.558,
   142.8086,
   150.0096,
   148.9668,
   150.6289,
   145.9773,
   149.2749,
   145.8011,
   144.2956,
   148.513,
   145.7428,
   145.2067,
   147.3051,
   144.4938,
   148.0248,
   149.4582,
   147.8297,
   150.3737,
   143.588,
   148.5537,
   147.8949,
   150.3096,
   145.5343,
   148.2781,
   149.1484,
   142.3935,
   145.7577,
   150.5948,
   145.9377,
   149.903,
   146.5067,
   150.2947,
   145.6641,
   142.4718,
   145.6158,
   142.1384,
   142.0149,
   145.6841,
   145.8313,
   150.0387,
   148.844,
   149.7086,
   150.9553,
   149.9863,
   150.0252,
   142.3532,
   145.2779,
   145.4111,
   147.8616,
   148.5196,
   149.5377,
   145.0253,
   142.8259,
   140.8354,
   145.8122,
   142.6166,
   141.4509,
   149.3146,
   150.6357,
   147.5896,
   141.7463,
   145.214,
   147.3471,
   147.9878,
   145.0864,
   145.0892,
   147.2788,
   146.7142,
   141.8156,
   143.8563,
   143.7985,
   144.6216,
   144.443,
   147.8111,
   143.2871,
   148.2711,
   147.8323,
   147.056,
   144.2973,
   149.6271,
   149.783,
   148.505,
   149.8647,
   140.7367,
   146.6979,
   144.8525,
   147.3459,
   140.3377,
   149.5593,
   141.2898,
   150.7597,
   146.9465,
   143.1633,
   150.3874,
   142.6665,
   148.4033,
   149.7922,
   148.1953,
   143.7001,
   146.262,
   147.4534,
   143.8061,
   145.9492,
   149.414,
   143.6489,
   142.8608,
   148.6892,
   146.8643,
   150.868,
   147.8261,
   145.9906,
   149.64,
   149.9508,
   147.754,
   146.1594,
   150.3766,
   148.4937,
   141.273,
   146.9543,
   140.7759,
   150.3806,
   144.5051,
   148.1219,
   150.0019,
   149.3559,
   141.8343,
   146.7619,
   147.0621,
   140.8371,
   145.7284,
   143.7034,
   150.9939,
   149.7736,
   146.9334,
   147.1952,
   150.9192,
   148.884,
   149.1578,
   141.014,
   146.8502,
   150.8916,
   148.8431,
   146.9792,
   148.57,
   148.9846,
   150.3883,
   144.8742,
   142.9282,
   142.5284,
   148.8756,
   145.8805,
   148.2783,
   145.3776,
   144.7918,
   145.0445,
   146.3712,
   145.6376,
   141.2727,
   149.4101,
   144.2717,
   148.0824,
   145.5492,
   150.6951,
   149.079,
   150.3122,
   145.3578,
   148.2048,
   146.6716,
   145.2406,
   145.4588,
   142.6477,
   141.0273,
   145.48,
   141.5945,
   148.0872,
   145.2076,
   147.6138,
   150.3318,
   143.6149,
   146.0113,
   142.6928,
   147.0289,
   148.1305,
   145.5394,
   146.0104,
   149.4337,
   145.3254,
   150.9297,
   144.7945,
   149.7283,
   141.2113,
   145.1213,
   144.2504,
   145.795,
   147.556,
   146.3429,
   148.9129,
   146.1954,
   142.1141,
   150.1079,
   148.1489,
   142.6041,
   148.0638,
   150.2014,
   144.2384,
   148.9221,
   145.5161,
   148.1179,
   150.4181,
   140.3398,
   147.1255,
   146.6754,
   148.1347,
   148.5622,
   142.9999,
   144.3177,
   150.12,
   147.3218,
   150.432,
   147.1289,
   149.8315,
   150.7105,
   143.0664,
   145.5911,
   145.8339,
   145.7595,
   146.3314,
   144.3493,
   149.749,
   143.0394,
   150.0673,
   142.4577,
   142.6929,
   145.8212,
   145.7661,
   147.2986,
   146.5704,
   150.73,
   147.4224,
   142.8243,
   143.386,
   143.7768,
   150.9061,
   144.4111,
   148.4061,
   145.0793,
   141.0508,
   150.5595,
   146.5468,
   148.7703,
   149.4099,
   150.5478,
   148.6713,
   145.5368,
   142.6993,
   150.5091,
   150.5002,
   145.4406,
   149.8685,
   149.0724,
   141.1225,
   147.8321,
   150.6126,
   146.1846,
   147.3656,
   147.8014,
   146.5909,
   143.3683,
   150.537,
   143.4471,
   145.6746,
   144.4515,
   142.9653,
   142.7046,
   144.2395,
   145.7739,
   144.9981,
   150.2428,
   143.645,
   146.938,
   143.4313,
   140.5391,
   150.7721,
   146.9859,
   142.9998,
   144.7918,
   140.4067,
   145.6202,
   145.3528,
   142.8305,
   143.9833,
   149.6124,
   149.1451,
   148.5539,
   145.7686,
   142.6848,
   150.525,
   140.1769,
   144.4191,
   140.4098,
   145.4274,
   147.9991,
   150.2075,
   150.3197,
   148.7307,
   149.8297,
   150.494,
   147.0545,
   149.5637,
   148.3522,
   149.1099,
   150.7609,
   150.8881,
   150.8811,
   147.7873,
   146.806,
   142.4124,
   145.2053,
   149.0765,
   144.6216,
   146.7314,
   149.4528,
   143.4993,
   143.6069,
   140.7027,
   144.8541,
   141.2875,
   148.5008,
   144.9734,
   143.665,
   149.9597,
   146.3283,
   145.1836,
   149.0753,
   148.2287,
   145.0154,
   144.0747,
   147.5615,
   144.1851,
   150.7662,
   148.5791,
   148.7576,
   146.176,
   145.9385,
   148.4586,
   149.9906,
   142.9199,
   148.5879,
   143.7486,
   148.4271,
   148.4874,
   143.6695,
   149.2629,
   150.6477,
   140.4231,
   147.0638,
   147.2898,
   147.7872,
   146.9371,
   149.1368,
   149.4418,
   145.0186,
   150.2415,
   149.744,
   142.6764,
   148.3569,
   140.0228,
   147.4329,
   141.6082,
   145.544,
   144.5802,
   148.6491,
   143.1772,
   147.5346,
   150.4358,
   149.7618,
   139.9625,
   142.1405,
   149.0988,
   146.1004,
   150.301,
   149.9348,
   148.2195,
   143.9237,
   149.2889,
   143.1152,
   141.0556,
   146.3653,
   146.5306,
   144.2523,
   148.4474,
   143.487,
   146.5371,
   149.774,
   149.7118,
   140.4375,
   149.1173,
   145.311,
   141.0492,
   142.2131,
   144.2653,
   146.3036,
   145.9095,
   148.4267,
   142.2076,
   145.763,
   143.7827,
   142.5631,
   142.7422,
   149.6267,
   146.9702,
   141.2296,
   150.7669,
   150.484,
   140.293,
   147.4642,
   142.718,
   146.0469,
   144.2688,
   146.8689,
   141.7672,
   146.5735,
   148.652,
   141.0908,
   146.6824,
   149.4439,
   150.4189,
   143.9644,
   145.4781,
   149.9173,
   150.9847,
   148.1213,
   150.5697,
   146.723,
   145.417,
   150.2313,
   148.2142,
   148.7135,
   140.2967,
   146.7846,
   150.3203,
   147.4085,
   149.0973,
   140.8086,
   144.9349,
   148.6844,
   146.8569,
   150.1241,
   149.9315,
   150.4325,
   145.859,
   145.7414,
   146.6305,
   145.088,
   148.4744,
   144.7063,
   143.5861,
   142.002,
   146.7235,
   148.1629,
   145.6892,
   140.0186,
   143.9188,
   144.3751,
   143.9573,
   145.0731,
   145.5125,
   140.7306,
   144.1941,
   144.3564,
   142.2547,
   145.1405,
   150.6305,
   145.4376,
   150.0143,
   149.4637,
   141.4467,
   148.4687,
   149.2528,
   148.104,
   141.2762,
   144.4966,
   148.7699,
   149.1199,
   143.4113,
   147.5575,
   149.5751,
   147.9774,
   148.8275,
   149.3604,
   149.9849,
   145.9668,
   146.4166,
   146.1726,
   149.3169,
   150.5293,
   147.2613,
   144.5668,
   140.8392,
   146.3271,
   150.9255,
   141.9817,
   148.7938,
   150.6432,
   142.0744,
   142.6237,
   148.2682,
   140.8719,
   150.2061,
   147.7409,
   145.6013,
   148.6365,
   144.8033,
   148.6849,
   147.2869,
   148.9645,
   148.9972,
   148.7253,
   150.6422,
   147.8304,
   145.4027,
   150.7913,
   143.5006,
   145.157,
   148.5966,
   146.185,
   147.0445,
   150.2403,
   147.6042,
   142.1248,
   149.0567,
   149.0301,
   147.982,
   149.6057,
   142.5879,
   149.6946,
   147.2444,
   148.6546,
   146.1913,
   142.9696,
   145.4669,
   150.3992,
   143.272,
   144.44,
   149.1036,
   145.507,
   150.2169,
   149.4974,
   145.7374,
   150.0418,
   148.1014,
   143.8745,
   141.6024,
   145.4628,
   143.6095,
   148.885,
   146.1372,
   149.9206,
   147.2996,
   147.692,
   148.1527,
   144.7651,
   146.0485,
   150.4425,
   149.5265,
   141.8613,
   140.1649,
   144.86,
   149.8672,
   146.4274,
   149.2803,
   147.8026,
   148.1823,
   150.6293,
   147.3992,
   147.2876,
   142.2416,
   148.6498,
   143.762,
   146.5913,
   143.5841,
   144.0641,
   144.4418,
   140.2664,
   149.245,
   146.3051,
   148.9063,
   150.2615,
   145.3458,
   148.2062,
   145.1131,
   149.4885,
   149.5343,
   140.9757,
   149.7205,
   144.3507,
   145.9391,
   150.6582,
   147.8566,
   149.863,
   146.5292,
   145.6215,
   141.8842,
   146.0431,
   142.9571,
   150.1629,
   149.3406,
   145.1022,
   139.9943,
   150.0263,
   148.1282,
   144.1968,
   148.0265,
   144.5207,
   145.7755,
   145.8065,
   146.4205,
   142.1667,
   146.2308,
   147.1337,
   146.2671,
   145.1094,
   149.2082,
   146.3171,
   147.7311,
   148.2237,
   141.5074,
   146.1177,
   145.8459,
   144.9803,
   146.1301,
   143.8637,
   139.9623,
   142.7178,
   149.6398,
   148.8788,
   143.0207,
   144.1635,
   145.0592,
   141.7587,
   148.4375,
   146.0159,
   147.6934,
   148.421,
   143.8515,
   145.6896,
   148.5198,
   148.5255,
   149.2116,
   141.4955,
   150.8305,
   149.8878,
   148.9391,
   141.5463,
   145.405,
   143.9469,
   147.3804,
   150.8212,
   148.9486,
   148.624,
   150.0312,
   143.2434,
   145.312,
   148.2652,
   146.0562,
   149.5121,
   149.5812,
   148.7402,
   150.7601,
   147.0417,
   144.0437,
   149.365,
   146.5589,
   150.8777,
   143.8641,
   150.2742,
   145.533,
   144.9012,
   148.5059,
   143.398,
   147.1386,
   149.0236,
   146.0237,
   143.7608,
   148.3799,
   145.2449,
   149.6414,
   149.2206,
   147.5249,
   140.3901,
   150.6161,
   145.1903,
   143.02,
   148.8575,
   144.5204,
   142.8688,
   144.6747,
   148.2803,
   144.1259,
   150.2819,
   144.8229,
   144.1331,
   149.518,
   148.5488,
   144.9142,
   145.2162,
   147.3986,
   150.1709,
   143.3133,
   145.6645,
   150.9012,
   147.6594,
   142.4014,
   150.1576,
   149.8356,
   143.1833,
   142.6225,
   150.6377,
   147.7304,
   149.3365,
   144.1113,
   142.9812,
   149.3911,
   150.5129,
   143.0612,
   146.9308,
   149.576,
   149.5799,
   140.1961,
   142.7387,
   150.8396,
   147.7095,
   143.1714,
   148.508,
   150.357,
   149.1682,
   148.9385,
   142.7791,
   146.1319,
   149.7584,
   150.056,
   149.0534,
   150.6509,
   148.5691,
   149.7953,
   150.7436,
   147.4993,
   146.3204,
   148.9606,
   143.1989,
   149.5827,
   143.7213,
   141.0873,
   150.6846,
   150.6143,
   142.1179,
   145.3016,
   143.6286,
   147.596,
   147.0161,
   145.3126,
   144.9188,
   146.2446,
   144.0288,
   150.9123,
   142.3429,
   149.0625,
   143.0875,
   146.3037,
   148.4262,
   150.2005,
   148.1701,
   144.0875,
   142.4408,
   149.1974,
   145.1715,
   146.3568,
   145.1928,
   146.6793,
   149.4539,
   144.7976,
   146.4222,
   144.9145,
   148.8062,
   150.3166,
   148.9372,
   146.7806,
   147.881,
   146.9808,
   141.4971,
   145.7695,
   144.2067,
   143.959,
   145.6086,
   148.3609,
   148.0051,
   150.9968,
   139.7179,
   148.7289,
   144.241,
   145.8156,
   146.3307,
   150.962,
   149.4352,
   144.3999,
   150.6158,
   140.9537,
   145.7808,
   150.0919,
   143.1681,
   148.1755,
   149.7891,
   150.0521,
   143.8537,
   142.5203,
   149.4065,
   146.094,
   144.0491,
   149.7273,
   143.3654,
   148.6666,
   146.7243,
   145.8589,
   149.608,
   150.0074,
   150.7448,
   145.7686,
   149.2546,
   143.9964,
   142.8206,
   150.2247,
   146.3632,
   149.1945,
   143.7701,
   146.1881,
   143.1701,
   148.4283,
   141.9441,
   143.5872,
   144.0145,
   146.2824,
   149.851,
   148.4475,
   149.1158,
   146.6907,
   150.0063,
   145.5625,
   146.9496,
   146.0506,
   150.8898,
   143.9002,
   144.5536,
   147.6514,
   147.9438,
   140.1502,
   148.7187,
   148.6214,
   144.1397,
   142.7917,
   149.6616,
   141.4295,
   149.1338,
   150.6423,
   144.2255,
   148.2716,
   145.4497,
   148.0224,
   144.6884,
   146.3795,
   146.4148,
   149.1872,
   147.7769,
   150.2409,
   149.6991,
   147.6677,
   149.3431,
   143.24,
   146.9967,
   146.4395,
   147.7966,
   146.8934,
   146.03,
   143.655,
   145.5013,
   148.5068,
   141.3333,
   146.7272,
   148.6843,
   145.2405,
   145.9555,
   148.6945,
   149.9536,
   146.989,
   145.3517,
   149.8037,
   146.3158,
   150.9772,
   142.7269,
   145.5744,
   141.623,
   144.9269,
   145.1342,
   147.5611,
   141.2847,
   144.5629,
   149.8057,
   145.9493,
   150.8222,
   140.955,
   141.6059,
   150.6923,
   146.1404,
   147.9575,
   150.2091,
   145.5157,
   147.5822,
   148.6515,
   148.8235,
   145.5494,
   144.7654,
   150.2124,
   145.3933,
   149.1497,
   148.9865,
   149.1182,
   149.9472,
   149.7818,
   147.4684,
   149.2335,
   149.4776,
   148.9759,
   142.5421,
   146.6947,
   148.349,
   149.8165,
   149.3234,
   145.7689,
   150.5704,
   149.3077,
   145.4174,
   150.8859,
   146.7835,
   142.3182,
   141.4401,
   148.3246,
   141.9439,
   148.5732,
   144.5783,
   145.2074,
   146.2061,
   148.095,
   149.6933,
   148.0265,
   146.6071,
   147.9317,
   150.7886,
   146.8944,
   149.415,
   145.2501,
   143.2352,
   144.9639,
   140.9434,
   142.8616,
   149.7321,
   141.262,
   147.6695,
   150.1888,
   149.1843,
   145.2347,
   146.5683,
   146.8074,
   147.2153,
   144.4378,
   148.9746,
   143.1594,
   149.7663,
   144.1609,
   144.5199,
   142.6463,
   143.1347,
   140.8566,
   149.9686,
   150.3372,
   149.0976,
   141.656,
   145.2913,
   147.8928,
   147.2643,
   149.2519,
   149.7247,
   150.908,
   148.0078,
   145.2979,
   150.805,
   143.0031,
   142.279,
   142.9585,
   149.0167,
   143.9764,
   146.6475,
   148.0625,
   144.6571,
   139.9415,
   143.2744,
   150.5643,
   147.2578,
   145.0336,
   144.5647,
   141.5412,
   149.9822,
   145.2349,
   147.795,
   144.2834,
   145.442,
   143.0964,
   148.929,
   146.023,
   144.4026,
   148.2003,
   150.801,
   141.5775,
   145.3055,
   146.2503,
   144.5247,
   140.5491,
   149.7589,
   143.438,
   146.1627,
   140.885,
   150.9823,
   150.2668,
   148.8087,
   142.1727,
   148.1674,
   142.9942,
   150.9985,
   144.2397,
   149.1175,
   146.1326,
   144.6168,
   150.4642,
   148.5919,
   148.0976,
   143.3028,
   144.5781,
   142.7718,
   143.1098,
   150.1454,
   150.1214,
   149.1816,
   140.0316,
   146.4599,
   142.4629,
   150.036,
   143.2249,
   150.9544,
   142.5627,
   149.8142,
   146.6852,
   146.9063,
   143.4482,
   149.5975,
   146.2243,
   146.2627,
   145.7458,
   143.0368,
   149.9556,
   144.1967,
   149.0783,
   140.621,
   141.6355,
   143.5677,
   144.7419,
   141.501,
   146.6458,
   146.9353,
   148.9349,
   144.0496,
   141.0522,
   145.545,
   150.2091,
   141.1932,
   150.5139,
   149.8903,
   148.8126,
   146.412,
   148.6145,
   149.1713,
   143.9139,
   148.3274,
   148.5119,
   148.0071,
   147.1716,
   150.073,
   145.3777,
   147.856,
   142.1894,
   146.4465,
   148.2149,
   144.3828,
   145.4534,
   148.291,
   140.6496,
   148.4984,
   145.8063,
   148.6556,
   141.7087,
   149.8372,
   140.7892,
   150.309,
   148.7638,
   145.1292,
   142.5201,
   144.3418,
   145.3212,
   144.7977,
   145.1473,
   147.3532,
   149.4075,
   140.7714,
   149.3609,
   144.4834,
   143.7406,
   141.7356,
   147.4044,
   143.7512,
   149.218,
   147.5082,
   145.9727,
   147.0185,
   149.0069,
   149.0969,
   142.3109,
   149.7678,
   148.7287,
   147.3221,
   149.4596,
   150.2406,
   142.6723,
   140.2473,
   149.8265,
   141.8231,
   146.9851,
   148.8987,
   148.8918,
   144.5902,
   147.4737,
   150.6582,
   147.0351,
   143.2038,
   149.7106,
   143.6954,
   147.2751,
   146.4237,
   144.4776,
   147.6798,
   145.3206,
   146.7543,
   149.6775,
   150.9652,
   145.6767,
   148.9843,
   145.1859,
   141.6852,
   148.9861,
   140.1598,
   146.8902,
   150.4566,
   148.977,
   146.6009,
   148.0344,
   147.7257,
   150.986,
   149.9158,
   146.2655,
   148.5175,
   149.9996,
   146.3202,
   148.1942,
   145.7993,
   140.5115,
   150.6584,
   142.9198,
   146.5667,
   146.9091,
   150.5173,
   145.3032,
   150.2338,
   150.9167,
   144.0007,
   144.5683,
   147.3028,
   149.5164,
   150.3735,
   141.3523,
   145.4537,
   150.6159,
   143.8128,
   150.8072,
   144.6825,
   146.2508,
   149.4645,
   144.3511,
   150.9942,
   146.4634,
   150.4712,
   142.6237,
   141.5283,
   145.3468,
   146.8605,
   148.9135,
   145.4498,
   146.2601,
   146.6936,
   144.4257,
   149.5094,
   149.9199,
   142.1252,
   149.301,
   150.0838,
   147.6262,
   144.5974,
   149.7195,
   140.7345,
   140.8337,
   141.7577,
   150.3257,
   149.4223,
   150.5961,
   149.8717,
   144.2802,
   141.076,
   150.0057,
   143.8502,
   146.8108,
   150.3403,
   146.8415,
   148.9015,
   144.8609,
   147.7475,
   148.424,
   140.695,
   150.7327,
   149.7161,
   143.5495,
   149.6866,
   144.3382,
   143.9097,
   147.231,
   149.3203,
   143.5388,
   149.0407,
   144.0417,
   146.6719,
   147.4265,
   144.4596,
   149.7739,
   144.0411,
   150.4134,
   141.1751,
   148.5567,
   146.7138,
   150.7822,
   146.0638,
   143.8973,
   142.6555,
   146.1822,
   149.7504,
   150.3434,
   143.3422,
   146.5714,
   145.9139,
   150.9077,
   148.4316,
   148.541,
   148.2189,
   147.3638,
   147.1687,
   144.0351,
   148.5921,
   141.0134,
   148.4077,
   141.7839,
   147.524,
   144.0262,
   149.9804,
   144.7433,
   149.7734,
   148.8966,
   143.7687,
   141.7227,
   146.735,
   142.2461,
   144.3414,
   146.7443,
   146.7114,
   148.8726,
   145.3066,
   147.8342,
   147.6803,
   150.7199,
   149.4421,
   142.5471,
   146.1891,
   148.8805,
   146.0721,
   141.3364,
   149.8046,
   141.566,
   149.2961,
   144.3827,
   146.5226,
   144.5138,
   143.9197,
   143.8943,
   140.8787,
   150.5921,
   149.4814,
   146.4406,
   142.3224,
   149.6379,
   139.9974,
   142.0331,
   147.3615,
   141.4782,
   144.4123,
   148.3057,
   141.1118,
   150.647,
   146.6541,
   149.3124,
   144.0922,
   145.7736,
   141.8451,
   146.1026,
   149.9811,
   144.5917,
   146.7306,
   150.1319,
   144.9143,
   141.1149,
   148.6459,
   148.1275,
   144.0671,
   150.0934,
   147.0764,
   142.2961,
   150.3749,
   144.4276,
   140.0527,
   145.9011,
   147.2863,
   149.4905,
   145.4343,
   145.7442,
   141.3849,
   150.3189,
   146.0758,
   148.6263,
   142.0615,
   141.8877,
   145.4178,
   142.7878,
   145.9431,
   142.9032,
   144.9681,
   146.9272,
   141.4235,
   144.2641,
   148.53,
   149.2934,
   146.5079,
   147.8849,
   147.8636,
   147.3639,
   147.5168,
   149.1,
   142.8151,
   143.8521,
   150.0904,
   147.2276,
   150.1033,
   143.529,
   148.3799,
   141.2708,
   147.0142,
   150.7344,
   147.2506,
   144.6263,
   143.1882,
   144.4268,
   145.2777,
   141.9899,
   147.6972,
   146.202,
   144.6478,
   145.1092,
   147.6522,
   149.7578,
   148.7358,
   148.4389,
   146.3594,
   149.1945,
   140.6271,
   147.8641,
   149.413,
   148.6741,
   150.1177,
   150.3094,
   141.9497,
   142.9781,
   143.4475,
   142.5812,
   145.3403,
   147.3158,
   150.2213,
   141.1306,
   149.5372,
   144.7636,
   148.3738,
   149.1635,
   147.7903,
   145.9776,
   150.2272,
   142.8214,
   145.7294,
   143.5154,
   143.3399,
   143.9062,
   141.3164,
   150.0436,
   148.3728,
   150.0153,
   145.6279,
   145.8832,
   146.4476,
   149.5572,
   141.7113,
   142.6935,
   144.618,
   148.7448,
   143.2467,
   149.8002,
   148.7203,
   148.5475,
   145.5267,
   143.1436,
   145.851,
   148.05,
   147.414,
   146.9513,
   145.9794,
   146.2188,
   149.1061,
   148.4527,
   148.6677,
   140.8678,
   150.9089,
   145.7896,
   141.8729,
   144.166,
   150.8182,
   143.1639,
   148.5119,
   148.25,
   150.7225,
   143.4721,
   146.1869,
   148.5656,
   150.5455,
   145.1887,
   144.3379,
   150.3704,
   150.8845,
   150.6708,
   145.6634,
   142.956,
   148.9679,
   148.5766,
   146.8059,
   145.7597,
   148.4113,
   146.3896,
   147.9937,
   148.2776,
   146.1258,
   147.6954,
   149.3452,
   149.3855,
   146.3109,
   147.66,
   141.9412,
   145.8709,
   145.5069,
   148.0558,
   142.3279,
   150.5174,
   148.8639,
   147.2507,
   148.541,
   150.9531,
   148.0091,
   149.9836,
   148.8329,
   146.677,
   150.6363,
   149.3856,
   147.6385,
   143.1278,
   149.8016,
   145.2537,
   150.4363,
   148.7306,
   147.7746,
   146.7659,
   141.9896,
   139.6486,
   146.6992,
   148.2302,
   141.894,
   149.4178,
   144.795,
   149.6098,
   141.1651,
   146.2382,
   148.7725,
   150.3813,
   145.9543,
   149.6044,
   150.8525,
   146.652,
   141.3707,
   147.9322,
   143.4883,
   142.7424,
   145.6815,
   145.018,
   147.8528,
   143.9089,
   144.8131,
   150.687,
   146.4678,
   141.5456,
   147.4857,
   145.2505,
   142.1548,
   146.0309,
   147.3632,
   147.8275,
   149.2441,
   144.1856,
   144.2629,
   147.6978,
   150.5951,
   143.0926,
   148.0912,
   150.977,
   145.2272,
   149.7833,
   147.0597,
   146.9356,
   141.5296,
   149.5509,
   140.4156,
   143.6242,
   149.9719,
   147.5435,
   142.2466,
   145.2644,
   143.8372,
   147.9701,
   146.7102,
   150.2266,
   148.9734,
   150.7394,
   145.5948,
   149.2077,
   145.8282,
   149.9762,
   145.4133,
   148.6633,
   142.6592,
   149.7674,
   144.8877,
   145.0971,
   145.606,
   150.7008,
   142.9529,
   150.7711,
   149.9287,
   147.8931,
   143.6669,
   145.1452,
   145.3074,
   144.5753,
   146.3438,
   149.4582,
   145.27,
   147.8289,
   143.8921,
   148.2577,
   147.7891,
   141.7568,
   150.9829,
   148.638,
   146.4044,
   149.4172,
   141.7305,
   144.0468,
   145.8926,
   145.9633,
   142.2226,
   146.2884,
   142.8612,
   150.6876,
   139.9261,
   150.9812,
   145.8572,
   150.7186,
   150.1687,
   145.1881,
   147.5121,
   140.3597,
   147.8977,
   145.3398,
   150.9481,
   148.1214,
   150.9042,
   143.4178,
   146.9119,
   147.7938,
   144.1646,
   147.5968,
   139.729,
   144.2539,
   149.3692,
   147.0517,
   145.2254,
   150.1166,
   145.8028,
   144.0892,
   149.9888,
   146.8804,
   149.9283,
   149.6228,
   146.4205,
   145.1146,
   147.5969,
   146.977,
   148.1275,
   148.6783,
   141.9575,
   144.7519,
   146.6258,
   144.9935,
   147.1753,
   144.7563,
   143.3234,
   147.9598,
   144.709,
   141.9873,
   144.6535,
   143.0794,
   143.6028,
   145.2931,
   143.6705,
   147.4706,
   146.6096,
   142.4905,
   149.4706,
   148.2799,
   147.0248,
   144.8242,
   142.175,
   145.4975,
   142.3537,
   148.7616,
   148.2595,
   149.4433,
   146.0803,
   145.8602,
   148.111,
   141.412,
   149.039,
   147.4582,
   145.3569,
   144.8741,
   146.0069,
   141.6874,
   150.5764,
   150.4342,
   144.9249,
   146.9615,
   149.8378,
   150.377,
   147.6319,
   147.5967,
   143.7861,
   149.3283,
   146.4134,
   149.8711,
   149.8719,
   141.928,
   144.6815,
   141.6002,
   140.6817,
   144.5615,
   140.6069,
   147.2807,
   146.5613,
   140.9635,
   141.941,
   140.386,
   143.4893,
   142.4116,
   150.0162,
   141.4553,
   143.4566,
   142.3562,
   150.8588,
   139.9867,
   145.1532,
   150.4939,
   148.2217,
   141.0873,
   143.6644,
   144.758,
   143.9153,
   140.6758,
   145.9889,
   149.0117,
   145.2695,
   146.4675,
   147.7838,
   148.488,
   147.6131,
   144.9833,
   150.8817,
   148.9843,
   141.9374,
   148.8868,
   142.9906,
   144.7036,
   145.0117,
   148.118,
   144.8894,
   150.0929,
   149.4534,
   143.0386,
   140.0615,
   146.8934,
   142.2625,
   145.1696,
   149.1067,
   144.0726,
   146.8865,
   141.0185,
   141.8528,
   150.6556,
   142.6439,
   148.1997,
   143.6888,
   144.3425,
   145.5158,
   149.1606,
   150.4578,
   150.0628,
   141.3434,
   143.2425,
   149.8602,
   147.3045,
   144.8399,
   149.9148,
   140.8173,
   150.9078,
   142.7289,
   150.9588,
   148.8358,
   146.7153,
   140.4953,
   148.9288,
   140.9026,
   146.6258,
   146.2852,
   150.644,
   148.2238,
   150.1299,
   149.5279,
   148.8992,
   148.9711,
   143.2729,
   150.1557,
   141.7595,
   139.9478,
   147.3719,
   150.8383,
   144.6271,
   146.8732,
   140.8185,
   147.3389,
   147.353,
   150.2311,
   147.8237,
   145.4979,
   147.4053,
   147.1106,
   149.9105,
   147.2865,
   149.9448,
   142.0333,
   144.0968,
   149.2824,
   150.438,
   147.1879,
   145.1479,
   144.7938,
   140.3822,
   143.8682,
   144.7632,
   148.7183,
   140.481,
   146.5851,
   147.5062,
   140.8257,
   142.169,
   143.4405,
   143.3618,
   150.451,
   148.0513,
   145.278,
   149.807,
   147.5601,
   144.1317,
   141.8526,
   145.3638,
   149.5541,
   148.3198,
   144.3518,
   146.5357,
   146.5272,
   139.8575,
   150.8588,
   146.4094,
   149.3272,
   142.8661,
   148.0651,
   147.1094,
   144.9099,
   144.6371,
   146.6803,
   150.194,
   147.444,
   144.6435,
   146.862,
   146.9523,
   142.2907,
   146.311,
   148.3515,
   146.0964,
   144.8527,
   148.6065,
   143.5515,
   145.714,
   144.0654,
   150.212,
   149.0285,
   145.2772,
   143.8225,
   142.9155,
   146.2025,
   141.163,
   145.9165,
   143.9956,
   147.6727,
   145.9898,
   147.0301,
   144.0718,
   149.4521,
   144.6532,
   146.63,
   147.5265,
   146.5184,
   147.6576,
   144.6625,
   143.1587,
   147.2007,
   147.537,
   141.977,
   148.2453,
   146.1563,
   145.7949,
   141.4486,
   148.4474,
   142.2435,
   148.5278,
   145.9337,
   149.5244,
   146.5191,
   144.6287,
   148.1453,
   140.9751,
   142.505,
   148.8875,
   142.1043,
   148.9013,
   146.3496,
   140.8838,
   147.1667,
   143.5362,
   150.052,
   145.7153,
   147.5951,
   140.5738,
   147.522,
   146.8183,
   143.1649,
   145.6004,
   142.4657,
   149.4443,
   149.6598,
   149.8784,
   141.4928,
   141.0164,
   150.3141,
   145.8219,
   146.2089,
   144.0022,
   145.9358,
   144.325,
   144.197,
   141.2476,
   150.463,
   150.7906,
   143.9545,
   150.7716,
   148.8901,
   142.6225,
   145.0487,
   144.777,
   150.2611,
   150.6349,
   143.2139,
   148.0838,
   146.1417,
   146.0476,
   148.1567,
   150.7026,
   141.489,
   150.3864,
   144.2302,
   145.694,
   147.4027,
   150.8681,
   144.374,
   146.6033,
   142.591,
   141.5981,
   144.9086,
   141.9607,
   148.8167,
   142.9088,
   148.7503,
   145.4373,
   143.2659,
   142.7586,
   144.2976,
   146.0286,
   149.0619,
   147.6808,
   150.0071,
   145.2393,
   149.439,
   150.8783,
   146.3643,
   149.2129,
   140.8648,
   149.2768,
   147.1678,
   150.5764,
   148.3628,
   149.3845,
   150.682,
   144.8714,
   146.217,
   148.4728,
   147.9074,
   141.462,
   150.6506,
   140.0638,
   150.8684,
   145.0181,
   150.8193,
   144.5366,
   145.6931,
   146.4623,
   147.8227,
   150.8081,
   144.9379,
   149.4383,
   150.6587,
   148.5665,
   145.0835,
   146.9062,
   149.4046,
   147.8835,
   142.7856,
   145.8893,
   150.7373,
   150.5366,
   142.6498,
   141.251,
   146.0657,
   150.2447,
   145.8502,
   141.9995,
   145.2722,
   145.0102,
   149.8673,
   150.9525,
   146.1964,
   143.5845,
   150.8798,
   146.228,
   148.3759,
   145.0357,
   142.2331,
   150.6603,
   150.3171,
   147.3215,
   150.2165,
   141.0078,
   142.4136,
   150.6056,
   148.2031,
   147.2486,
   141.5366,
   147.4875,
   147.6971,
   146.215,
   148.5121,
   147.7259,
   149.5469,
   148.961,
   142.0297,
   141.5456,
   140.6359,
   149.463,
   146.8273,
   143.3826,
   141.7636,
   143.7859,
   145.427,
   144.91,
   146.5627,
   146.0046,
   142.8051,
   144.4869,
   150.3837,
   144.1741,
   149.3303,
   142.5615,
   147.7907,
   142.1088,
   150.0999,
   141.589,
   140.9216,
   150.3614,
   148.5011,
   143.7652,
   147.8784,
   145.2796,
   144.767,
   141.749,
   140.9261,
   143.4877,
   142.5785,
   148.4085,
   141.2094,
   150.3452,
   144.9084,
   148.2025,
   144.6787,
   145.5829,
   143.7996,
   149.2591,
   142.0039,
   150.965,
   142.6253,
   149.9504,
   139.946,
   150.3067,
   150.7128,
   149.8865,
   143.9495,
   147.2605,
   143.5836,
   147.272,
   149.8177,
   145.4258,
   145.2908,
   147.1129,
   146.1807,
   150.9271,
   144.6471,
   142.3012,
   147.0244,
   142.6488,
   149.1433,
   144.6561,
   145.7996,
   150.7174,
   147.6497,
   147.5116,
   146.2147,
   148.7747,
   145.6879,
   148.9793,
   145.1205,
   140.4029,
   150.2324,
   147.6103,
   145.9992,
   148.5524,
   144.9889,
   145.6591,
   146.1183,
   144.6139,
   149.3495,
   147.9144,
   150.5889,
   150.5219,
   149.9516,
   147.6466,
   145.1932,
   146.2265,
   149.6461,
   140.7722,
   148.0564,
   143.8931,
   140.6772,
   148.5327,
   150.7869,
   146.1517,
   148.0209,
   147.3273,
   143.3189,
   145.3787,
   149.0274,
   147.9368,
   148.0617,
   147.0598,
   147.2433,
   148.5599,
   146.3505,
   149.9904,
   148.2122,
   143.1021,
   147.293,
   148.2245,
   142.3837,
   145.209,
   149.9954,
   145.9099,
   147.2209,
   141.2103,
   147.3722,
   148.0086,
   145.8977,
   145.3857,
   145.576,
   148.1024,
   147.4285,
   149.4601,
   140.0508,
   147.6922,
   147.0303,
   146.4331,
   142.411,
   146.7776,
   146.4825,
   146.3973,
   146.7332,
   143.422,
   146.6673,
   143.5269,
   147.0954,
   149.1048,
   146.4311,
   148.0587,
   150.1928,
   145.9696,
   148.7733,
   150.389,
   148.8741,
   143.5919,
   143.7956,
   142.9688,
   144.4444,
   146.477,
   147.6591,
   150.6042,
   150.974,
   147.9819,
   141.244,
   141.7795,
   146.1277,
   149.6937,
   147.4022,
   147.4333,
   147.2542,
   150.6877,
   145.6229,
   147.323,
   149.3513,
   142.0499,
   147.138,
   148.5799,
   146.6183,
   145.4214,
   140.0706,
   144.8724,
   144.7637,
   148.5788,
   149.0044,
   147.345,
   148.8364,
   149.119,
   145.4793,
   142.6323,
   141.3413,
   140.1757,
   140.496,
   147.7047,
   140.5665,
   145.4579,
   143.1448,
   143.2319,
   145.6197,
   149.8755,
   140.4544,
   145.8967,
   142.5901,
   142.0534,
   140.8247,
   147.501,
   150.7989,
   147.7915,
   140.8954,
   140.4476,
   149.8628,
   150.4501,
   148.5376,
   145.2103,
   145.0406,
   149.6123,
   144.1494,
   148.2875,
   148.1223,
   150.5647,
   146.8913,
   145.7676,
   148.8389,
   144.0091,
   145.4984,
   142.199,
   140.7288,
   150.0632,
   147.9525,
   143.7568,
   142.9539,
   142.9444,
   148.1802,
   142.9965,
   142.6874,
   150.2053,
   148.7891,
   144.5926,
   142.4359,
   146.0096,
   150.7037,
   147.0439,
   144.5672,
   146.3915,
   150.876,
   149.2639,
   147.9933,
   145.6092,
   148.4424,
   149.3383,
   144.7137,
   141.2884,
   148.544,
   140.0735,
   148.7354,
   148.0302,
   148.3984,
   143.5509,
   145.5683,
   149.6459,
   149.4127,
   149.533,
   144.221,
   144.0431,
   144.7309,
   144.1893,
   144.1815,
   142.2836,
   141.8513,
   145.7943,
   146.8105,
   146.6968,
   144.5406,
   149.5006,
   144.1964,
   144.8206,
   146.6558,
   150.1785,
   149.2318,
   144.5138,
   145.1645,
   149.7879,
   145.7142,
   141.1313,
   150.9242,
   141.0836,
   146.0856,
   140.1562,
   145.3039,
   147.0784,
   142.0771,
   148.459,
   150.3854,
   144.9324,
   146.4102,
   143.877,
   145.6418,
   141.1953,
   140.3036,
   141.5496,
   141.9963,
   141.1217,
   146.2733,
   150.1754,
   145.1833,
   140.6467,
   143.5798,
   150.1847,
   150.1446,
   149.7303,
   146.2815,
   146.2432,
   140.443,
   141.8033,
   149.7257,
   150.4074,
   145.4637,
   147.0982,
   141.5782,
   148.8117,
   140.8483,
   145.5997,
   147.2743,
   147.6596,
   144.2853,
   149.3477,
   148.2694,
   145.303,
   148.8592,
   146.8388,
   145.5284,
   143.1043,
   149.7245,
   146.1401,
   146.2043,
   145.5335,
   144.8044,
   149.7795,
   144.7694,
   145.709,
   146.9851,
   144.8006,
   140.2531,
   144.9732,
   141.2352,
   149.7663,
   142.4276,
   145.415,
   147.7023,
   145.1231,
   142.2265,
   148.1285,
   148.223,
   144.8132,
   149.528,
   147.2539,
   147.1499,
   144.4188,
   146.2067,
   146.3275,
   149.4348,
   142.6966,
   142.6556,
   142.5867,
   143.813,
   145.5015,
   142.1874,
   146.5707,
   146.931,
   150.6348,
   145.3728,
   146.5753,
   146.0366,
   150.9991,
   140.3386,
   146.7516,
   149.2941,
   146.7975,
   148.9623,
   144.0571,
   143.8515,
   143.6973,
   144.6626,
   143.2231,
   142.124,
   144.9405,
   147.6386,
   149.3939,
   148.4366,
   145.3426,
   148.0425,
   145.4754,
   146.135,
   141.144,
   144.5888,
   143.2166,
   143.4802,
   147.5739,
   148.2723,
   147.6978,
   143.128,
   148.0196,
   147.8318,
   145.6463,
   143.2564,
   142.9602,
   147.7243,
   145.8723,
   149.4016,
   143.2077,
   150.6532,
   144.0239,
   139.952,
   144.7853,
   147.5581,
   150.1717,
   149.6212,
   140.7436,
   149.6232,
   149.7444,
   145.1631,
   145.849,
   149.1764,
   149.3511,
   149.9593,
   143.8796,
   144.8025,
   143.9918,
   150.4693,
   140.0484,
   145.3491,
   141.0188,
   149.7792,
   146.8933,
   147.1589,
   148.9875,
   143.5842,
   146.9737,
   145.8769,
   142.2071,
   141.3749,
   145.6308,
   143.2204,
   146.707,
   150.1665,
   145.2619,
   144.3861,
   141.2703,
   148.7144,
   149.8013,
   148.1221,
   144.0872,
   143.2107,
   142.7739,
   148.943,
   144.7353,
   141.4929,
   146.8025,
   142.1158,
   150.3847,
   150.1685,
   144.3341,
   143.141,
   145.9539,
   147.307,
   150.3682,
   140.9668,
   150.9417,
   149.6565,
   147.1746,
   144.0505,
   143.8549,
   144.7224,
   143.6651,
   143.7482,
   143.9123,
   150.7802,
   148.517,
   149.5737,
   143.1932,
   148.3021,
   140.9414,
   149.9096,
   148.357,
   142.9617,
   148.3397,
   142.6936,
   144.1298,
   148.5497,
   148.4975,
   146.2017,
   147.0315,
   149.1412,
   141.6173,
   150.3266,
   143.3718,
   146.8603,
   150.0125,
   147.0097,
   140.924,
   140.1288,
   144.7037,
   149.2,
   145.3597,
   142.0125,
   147.3426,
   146.8737,
   145.9654,
   150.495,
   144.9648,
   150.9298,
   144.3829,
   146.4995,
   150.2795,
   147.2898,
   140.5145,
   150.1973,
   143.4003,
   144.0152,
   144.5894,
   146.2786,
   143.7601,
   146.8503,
   147.0139,
   144.2621,
   148.1127,
   149.7922,
   148.0284,
   144.0434,
   142.6096,
   144.9832,
   150.9302,
   145.7163,
   148.7411,
   150.3725,
   144.7154,
   150.4312,
   143.9408,
   150.3013,
   149.5985,
   149.1429,
   145.764,
   147.6291,
   146.9135,
   149.0043,
   147.7354,
   148.3424,
   144.2771,
   149.8517,
   141.5316,
   140.8158,
   149.7949,
   148.3959,
   141.6185,
   148.2006,
   147.9299,
   148.6376,
   143.8307,
   140.9937,
   144.2479,
   140.7201,
   148.0488,
   147.2171,
   143.6135,
   148.2765,
   145.1586,
   143.499,
   148.3598,
   149.2415,
   148.4153,
   145.7364,
   143.4177,
   150.6954,
   145.9144,
   148.5882,
   143.4757,
   146.0646,
   141.239,
   150.4127,
   148.7983,
   148.9036,
   150.6377,
   147.8037,
   141.0455,
   143.6245,
   144.6369,
   149.6927,
   145.3023,
   148.9803,
   145.6995,
   150.7138,
   148.5627,
   148.8578,
   144.3219,
   142.3509,
   142.1966,
   146.6224,
   144.9627,
   145.4871,
   147.5542,
   145.6775,
   147.1776,
   150.2817,
   150.0912,
   148.824,
   147.2534,
   146.4721,
   146.7495,
   144.0475,
   149.0937,
   144.932,
   150.9071,
   146.209,
   147.458,
   146.0879,
   150.9731,
   145.9111,
   149.3495,
   150.7731,
   149.1197,
   145.0534,
   140.793,
   142.14,
   141.5282,
   147.3715,
   146.6873,
   145.4923,
   149.6354,
   142.8661,
   148.1518,
   147.19,
   141.5795,
   149.0655,
   143.4118,
   145.7193,
   149.1924,
   143.2017,
   147.3989,
   147.2358,
   147.7304,
   145.2004,
   149.7504,
   141.109,
   147.2682,
   144.628,
   147.5714,
   146.8321,
   145.5541,
   144.8264,
   145.8737,
   150.2689,
   139.6504,
   148.4629,
   148.8938,
   148.5151,
   145.5685,
   144.1414,
   149.9509,
   145.1008,
   145.1619,
   143.4647,
   150.8168,
   140.72,
   144.8415,
   144.9789,
   148.0212,
   148.665,
   149.2241,
   150.3923,
   142.7106,
   146.387,
   150.3512,
   149.9893,
   140.7276,
   144.9805,
   147.6783,
   149.7477,
   147.0743,
   144.981,
   147.1583,
   144.6914,
   141.3076,
   150.7194,
   149.1201,
   148.4584,
   146.874,
   145.39,
   145.369,
   141.8492,
   150.684,
   148.926,
   148.6312,
   145.8882,
   142.9896,
   146.1737,
   145.6219,
   145.281,
   149.1163,
   143.5109,
   146.8332,
   147.4046,
   147.5158,
   149.3664,
   145.767,
   144.9281,
   146.867,
   142.2023,
   149.2054,
   147.9714,
   140.5609,
   149.4858,
   145.5817,
   147.2212,
   144.1232,
   140.6803,
   150.6069,
   145.7452,
   141.5983,
   149.1753,
   145.7139,
   140.9131,
   145.9134,
   149.4448,
   148.5866,
   143.0572,
   148.4982,
   146.7688,
   144.9078,
   146.5395,
   141.0743,
   148.1832,
   150.2003,
   145.0465,
   145.7834,
   142.0374,
   141.3769,
   145.3145,
   150.2631,
   144.3411,
   150.074,
   145.387,
   150.8586,
   147.1574,
   144.0078,
   146.4139,
   145.0276,
   145.8028,
   140.6123,
   146.755,
   147.595,
   143.274,
   146.2163,
   146.8911,
   140.0904,
   148.5679,
   148.5944,
   148.0459,
   146.1393,
   148.1745,
   149.5937,
   145.3152,
   148.8211,
   143.9678,
   148.7984,
   143.0351,
   144.585,
   142.9971,
   144.3115,
   150.9733,
   147.2133,
   141.7579,
   145.9543,
   147.3565,
   148.8339,
   142.7258,
   143.2198,
   145.9995,
   141.481,
   143.8012,
   140.5665,
   141.3163,
   149.3307,
   147.5082,
   150.4189,
   148.9938,
   146.6432,
   144.1073,
   150.9434,
   144.6454,
   142.5932,
   145.3766,
   148.8765,
   150.6237,
   148.3149,
   150.5923,
   149.2418,
   146.44,
   146.5812,
   150.0007,
   150.1827,
   149.5733,
   150.5408,
   146.833,
   146.1761,
   147.1724,
   143.3042,
   144.6757,
   150.6904,
   145.167,
   146.2962,
   143.45,
   143.0443,
   141.8821,
   150.7413,
   143.2936,
   148.1838,
   147.1512,
   150.8278,
   144.9764,
   150.5452,
   146.2605,
   150.2369,
   142.3221,
   149.4314,
   146.0231,
   150.8094,
   149.5362,
   150.3772,
   143.7287,
   140.9662,
   143.6436,
   146.5719,
   148.2422,
   148.2756,
   146.1502,
   140.0064,
   145.9261,
   146.5197,
   145.2403,
   144.3132,
   147.7746,
   145.319,
   145.5233,
   140.294,
   144.0389,
   149.5962,
   150.7458,
   145.3685,
   147.1006,
   144.6135,
   147.9456,
   148.0306,
   147.8786,
   149.5147,
   150.8707,
   147.0948,
   147.9154,
   144.369,
   144.2981,
   142.7049,
   143.619,
   140.8024,
   149.8852,
   147.823,
   143.5513,
   148.0214,
   148.7549,
   149.2137,
   148.8146,
   141.6508,
   143.5264,
   144.2808,
   150.2449,
   145.1524,
   146.9691,
   146.647,
   150.3082,
   143.6339,
   147.2002,
   148.8645,
   146.3349,
   142.6536,
   146.2015,
   148.8078,
   144.7208,
   149.8378,
   150.2494,
   143.494,
   146.5843,
   149.5926,
   143.3887,
   148.2609,
   143.3435,
   147.6027,
   146.7319,
   144.8966,
   146.4534,
   147.2789,
   150.9459,
   148.1099,
   148.8558,
   150.0538,
   144.1676,
   143.3916,
   150.5512,
   143.1668,
   146.9518,
   141.5978,
   147.1229,
   148.4836,
   149.8491,
   150.8796,
   150.7884,
   140.1013,
   149.0857,
   150.698,
   148.7883,
   145.9609,
   141.6849,
   144.4005,
   143.6751,
   143.0963,
   143.5496,
   149.4253,
   147.0908,
   142.6671,
   145.31,
   147.4287,
   148.7144,
   150.5697,
   149.3651,
   142.9548,
   148.1796,
   150.6026,
   141.5008,
   142.0925,
   149.4149,
   146.4478,
   141.7851,
   150.7049,
   143.9344,
   146.742,
   145.888,
   145.8973,
   146.8356,
   142.9623,
   146.5089,
   145.1415,
   144.6536,
   146.0189,
   148.9473,
   149.535,
   141.427,
   143.0643,
   148.8071,
   141.7806,
   147.7144,
   150.6122,
   145.2435,
   148.5793,
   146.1687,
   147.5621,
   142.9975,
   139.9667,
   146.7383,
   150.019,
   148.564,
   145.6464,
   149.2786,
   149.592,
   145.2413,
   150.327,
   141.1748,
   148.6398,
   148.336,
   148.3244,
   147.7419,
   150.7953,
   146.0909,
   148.7176,
   146.3494,
   150.0765,
   146.2767,
   148.3728,
   145.7477,
   144.6064,
   150.6715,
   150.3647,
   147.8404,
   145.2216,
   145.5769,
   148.6516,
   144.9676,
   149.928,
   140.9104,
   144.6631,
   143.3827,
   146.6516,
   145.825,
   146.6553,
   145.0969,
   150.6318,
   140.0729,
   147.9011,
   147.5279,
   139.8779,
   146.0058,
   147.9295,
   149.9082,
   146.9694,
   139.8932,
   147.5671,
   150.5777,
   142.0812,
   149.3678,
   142.4433,
   147.3117,
   140.2419,
   149.4925,
   148.4287,
   150.5426,
   150.3813,
   143.7808,
   141.3153,
   146.0283,
   149.3873,
   149.663,
   149.9974,
   143.9516,
   150.7175,
   145.0048,
   150.4094,
   141.8632,
   149.2677,
   149.8296,
   149.0978,
   148.2277,
   147.8388,
   145.5375,
   150.2065,
   149.9372,
   150.2298,
   146.0901,
   150.5187,
   145.7292,
   140.9518,
   147.8592,
   148.4395,
   145.5157,
   142.3891,
   145.454,
   148.789,
   147.8258,
   146.7948,
   150.2662,
   149.5222,
   146.1983,
   148.5262,
   141.1763,
   146.966,
   144.0766,
   148.2236,
   150.9789,
   143.3867,
   146.9722,
   141.6701,
   140.7544,
   141.8116,
   144.4628,
   147.6894,
   148.0263,
   146.463,
   145.6511,
   145.8219,
   149.4634,
   141.4304,
   145.6507,
   146.5585,
   149.9825,
   147.8826,
   143.3507,
   148.4233,
   146.4676,
   146.8057,
   150.7357,
   142.0139,
   146.7322,
   148.7338,
   146.0725,
   148.0958,
   145.4141,
   150.17,
   144.4653,
   144.742,
   144.7285,
   148.3797,
   146.7007,
   144.8705,
   143.7714,
   148.032,
   145.0392,
   149.4006,
   148.8053,
   147.2359,
   145.1307,
   141.9234,
   147.5579,
   149.8551,
   140.4032,
   149.3902,
   145.2096,
   141.9186,
   143.0491,
   150.9941,
   142.6138,
   145.2148,
   143.1662,
   150.2656,
   147.1974,
   148.2336,
   144.865,
   149.6315,
   145.4466,
   148.4637,
   145.5266,
   143.6278,
   144.9135,
   141.9144,
   147.7222,
   150.183,
   146.9434,
   145.9269,
   148.8503,
   143.1449,
   140.0275,
   141.4862,
   149.5466,
   149.9031,
   148.8883,
   142.8828,
   148.2255,
   150.2507,
   147.9526,
   148.3538,
   142.2948,
   144.8156,
   150.6148,
   143.9951,
   150.4706,
   142.7267,
   144.1992,
   142.4894,
   150.0812,
   145.9088,
   149.9632,
   144.1941,
   146.8873,
   148.2438,
   145.1024,
   146.9649,
   149.5877,
   142.681,
   143.628,
   144.8477,
   145.1099,
   145.6667,
   144.0125,
   142.3158,
   146.4554,
   149.2051,
   144.7066,
   146.2167,
   140.853,
   150.5631,
   146.0574,
   150.2059,
   148.5079,
   142.0981,
   144.5383,
   140.2893,
   145.0408,
   143.9636,
   145.4604,
   148.463,
   142.1014,
   149.3206,
   145.936,
   143.4727,
   146.5164,
   147.8632,
   148.0025,
   149.791,
   147.602,
   149.3464,
   144.7866,
   150.8444,
   150.8236,
   146.6496,
   145.1727,
   150.7719,
   149.2872,
   148.7921,
   147.3118,
   144.3755,
   147.2084,
   142.5417,
   142.1129,
   148.9425,
   144.1919,
   144.1345,
   146.6832,
   140.8387,
   148.754,
   147.9098,
   147.8521,
   147.9842,
   149.7749,
   147.3161,
   145.3477,
   147.7106,
   149.8001,
   149.0644,
   149.7765,
   145.6537,
   148.3049,
   144.3529,
   143.4729,
   147.6142,
   145.5154,
   149.6586,
   143.4864,
   144.1314,
   141.3105,
   147.0246,
   150.0148,
   146.6819,
   148.8875,
   145.934,
   148.0325,
   145.9002,
   140.7435,
   147.6797,
   150.9596,
   149.8237,
   146.9253,
   146.8655,
   141.7969,
   147.1971,
   149.122,
   148.0519,
   145.5401,
   149.4723,
   144.3601,
   150.8132,
   147.1503,
   142.617,
   145.8181,
   149.2508,
   146.2998,
   147.4877,
   144.3613,
   148.7441,
   149.7641,
   143.95,
   145.4011,
   141.6739,
   142.4687,
   149.4451,
   146.1079,
   146.6213,
   140.7331,
   146.3602,
   148.1398,
   150.7033,
   150.2435,
   148.6547,
   144.4113,
   150.7523,
   147.7512,
   149.969,
   150.3561,
   141.7952,
   145.2822,
   147.6719,
   148.2594,
   145.3862,
   145.1341,
   145.1817,
   140.8413,
   148.2749,
   147.5543,
   147.1528,
   144.6175,
   149.1718,
   146.8798,
   150.8029,
   149.6007,
   150.7757,
   148.3134,
   144.647,
   147.4969,
   147.0472,
   150.4259,
   150.5379,
   140.1813,
   148.5044,
   149.5813,
   150.5958,
   148.4451,
   142.86,
   148.3606,
   145.4586,
   146.2692,
   141.6353,
   150.9789,
   144.432,
   148.2526,
   149.0411,
   141.9027,
   149.5244,
   150.3174,
   149.7938,
   148.508,
   148.7221,
   150.5621,
   150.7554,
   146.3593,
   149.1187,
   141.7116,
   144.4999,
   145.9138,
   145.611,
   143.3155,
   149.6121,
   145.3453,
   140.6642,
   146.2594,
   148.0554,
   150.1825,
   145.4589,
   140.1682,
   146.2175,
   143.8423,
   140.5655,
   140.344,
   147.9447,
   140.6556,
   147.4798,
   145.2735,
   143.983,
   148.3266,
   140.3772,
   148.5785,
   146.0328,
   144.9724,
   146.3246,
   150.8714,
   146.1035,
   147.929,
   150.7414,
   142.3854,
   149.5402,
   149.6619,
   148.8729,
   148.71,
   149.1181,
   144.5035,
   141.396,
   140.7387,
   149.5226,
   140.5324,
   146.6009,
   148.6087,
   150.8447,
   150.365,
   147.9621,
   144.1028,
   142.4014,
   143.2748,
   146.0129,
   147.8603,
   150.3284,
   150.9349,
   146.8197,
   149.4744,
   150.8574,
   144.2339,
   150.0699,
   146.6318,
   144.0112,
   148.6886,
   141.8697,
   146.2181,
   143.8079,
   146.1604,
   150.3585,
   144.5398,
   145.3605,
   148.1043,
   147.6579,
   150.074,
   141.6386,
   146.5847,
   146.1827,
   145.8344,
   147.262,
   143.2776,
   150.7061,
   149.1369,
   149.6608,
   144.2658,
   147.6771,
   146.988,
   146.3665,
   145.4295,
   145.7591,
   149.096,
   147.3101,
   149.4438,
   141.9246,
   141.0475,
   149.4537,
   149.7727,
   149.5993,
   144.644,
   150.6527,
   146.5907,
   141.9643,
   150.4625,
   140.3862,
   149.6656,
   145.2143,
   140.9293,
   141.2421,
   147.7531,
   143.0232,
   144.1399,
   148.1206,
   142.9021,
   150.2016,
   148.6163,
   150.4359,
   142.6694,
   142.6185,
   144.4509,
   145.801,
   148.7272,
   148.4172,
   140.9647,
   144.1716,
   145.6799,
   144.4989,
   145.4987,
   146.6824,
   150.9319,
   145.326,
   142.4484,
   145.6341,
   147.2291,
   147.2118,
   146.8919,
   145.3891,
   149.0914,
   143.5908,
   144.2899,
   140.3733,
   141.1987,
   144.3412,
   149.4924,
   146.8486,
   148.3045,
   145.3699,
   149.4697,
   148.0444,
   147.3015,
   141.8514,
   147.9299,
   147.5172,
   148.4437,
   150.7483,
   149.2207,
   144.4627,
   150.9852,
   147.9838,
   144.0783,
   144.1758,
   145.006,
   144.9203,
   149.3409,
   145.6238,
   146.0917,
   145.1422,
   145.1749,
   146.8667,
   150.2132,
   149.2989,
   142.4218,
   148.89,
   147.3125,
   148.44,
   147.4167,
   141.3226,
   147.3461,
   141.6977,
   148.8277,
   148.725,
   147.1651,
   149.9159,
   150.5215,
   147.0002,
   148.7064,
   147.8099,
   147.4375,
   149.7977,
   144.6035,
   148.4098,
   144.4142,
   146.8095,
   147.7467,
   149.1655,
   148.052,
   150.492,
   150.5589,
   143.9995,
   147.252,
   145.7515,
   143.2703,
   148.2414,
   144.7262,
   150.435,
   149.325,
   144.9053,
   144.1411,
   142.4604,
   150.9413,
   144.6414,
   147.7573,
   148.4537,
   147.8912,
   149.4945,
   147.9259,
   146.4597,
   150.82,
   145.921,
   140.9793,
   144.4621,
   146.2245,
   150.0619,
   148.9813,
   149.9969,
   147.0787,
   149.7747,
   142.0671,
   147.7788,
   144.8851,
   140.7659,
   143.0028,
   139.722,
   147.6866,
   143.7946,
   148.09,
   145.4845,
   150.1865,
   144.4671,
   149.8264,
   148.7857,
   144.5679,
   143.4783,
   146.5522,
   147.9865,
   146.7513,
   147.379,
   148.7159,
   145.6278,
   146.7341,
   140.3624,
   148.1337,
   149.524,
   149.9038,
   143.3176,
   147.7297,
   145.0646,
   149.5574,
   149.2926,
   143.313,
   149.9901,
   146.5172,
   144.2314,
   149.4991,
   147.6124,
   149.8752,
   148.2226,
   142.1543,
   143.7076,
   146.6309,
   150.501,
   149.2207,
   148.995,
   145.491,
   147.6346,
   141.4577,
   145.0311,
   141.6691,
   145.9538,
   148.3688,
   144.4329,
   139.7787,
   148.666,
   141.8032,
   147.0091,
   150.7925,
   145.7218,
   144.7362,
   146.981,
   147.1116,
   149.8263,
   146.698,
   148.4509,
   146.4577,
   144.9037,
   149.4079,
   147.4359,
   146.6912,
   150.1628,
   150.4707,
   150.7339,
   144.4188,
   141.8911,
   148.6113,
   149.0663,
   146.7056,
   144.9002,
   146.6661,
   149.4866,
   140.8434,
   143.4066,
   146.3642,
   143.3822,
   147.5495,
   143.0567,
   144.5795,
   146.4028,
   147.5173,
   145.8704,
   150.5525,
   150.4631,
   141.6751,
   143.7058,
   150.73,
   144.5219,
   146.5937,
   144.7856,
   141.9259,
   144.2511,
   150.0735,
   147.9654,
   149.3439,
   140.3765,
   149.2682,
   139.659,
   150.9217,
   144.6203,
   142.3232,
   145.0462,
   143.6397,
   146.6752,
   146.5349,
   144.3926,
   146.3507,
   148.8371,
   141.812,
   143.4488,
   147.2668,
   147.3415,
   148.7008,
   145.1788,
   148.2364,
   149.0095,
   150.7184,
   139.7504,
   149.8657,
   143.0082,
   147.7972,
   149.3727,
   150.839,
   148.2771,
   147.0909,
   140.0223,
   150.3844,
   150.6409,
   149.191,
   146.1218,
   149.1947,
   146.3233,
   149.9101,
   144.4489,
   141.0114,
   149.7143,
   149.8077,
   145.6125,
   140.4329,
   146.0658,
   141.8466,
   146.2998,
   142.5142,
   145.0858,
   144.0655,
   144.6735,
   148.2319,
   146.634,
   144.3263,
   146.6325,
   150.0155,
   146.2935,
   145.2912,
   148.6544,
   148.5079,
   148.9694,
   140.806,
   150.835,
   144.4607,
   149.4503,
   149.883,
   146.5863,
   140.2977,
   143.045,
   148.4791,
   146.852,
   149.0541,
   148.8442,
   143.0878,
   148.7447,
   150.6451,
   148.4763,
   150.0764,
   147.9127,
   149.2888,
   146.2825,
   143.2815,
   149.7036,
   146.3223,
   143.5286,
   146.1481,
   150.5756,
   145.5876,
   148.1652,
   141.4079,
   143.026,
   150.423,
   148.0411,
   144.0916,
   147.3266,
   145.8277,
   146.2198,
   143.8885,
   147.994,
   142.759,
   145.4363,
   142.5235,
   145.2804,
   149.0856,
   150.6828,
   146.0575,
   143.483,
   143.5355,
   145.9906,
   142.7161,
   144.9354,
   147.681,
   146.2919,
   146.2499,
   146.7912,
   145.5568,
   147.9069,
   149.757,
   147.6273,
   145.9672,
   146.0567,
   148.1525,
   146.7284,
   146.0878,
   149.2984,
   147.8772,
   148.9317,
   150.6233,
   140.7206,
   150.5759,
   146.0267,
   150.8153,
   150.4665,
   150.6096,
   145.5467,
   149.2313,
   144.5944,
   149.8375,
   144.5373,
   149.9956,
   150.9382,
   144.4253,
   146.6882,
   144.501,
   150.523,
   141.7363,
   144.3894,
   145.8147,
   150.3269,
   149.8693,
   149.0011,
   144.0772,
   149.6214,
   144.4822,
   141.1886,
   145.3935,
   144.6191,
   148.8138,
   144.7321,
   147.0684,
   145.5781,
   145.926,
   147.3574,
   144.8329,
   149.6357,
   148.1539,
   149.3894,
   145.9285,
   149.5739,
   147.1156,
   148.3834,
   148.53,
   145.6312,
   143.7911,
   146.5577,
   146.8287,
   142.9329,
   145.8795,
   148.7342,
   147.3826,
   146.1286,
   147.5515,
   148.5085,
   147.9691,
   141.5889,
   148.4307,
   145.4819,
   147.8586,
   143.8815,
   149.3473,
   146.6936,
   149.8959,
   145.1348,
   149.4057,
   149.3656,
   149.4116,
   145.247,
   146.7498,
   147.2298,
   142.9166,
   150.9699,
   144.1142,
   139.9137,
   150.7895,
   144.7987,
   143.055,
   150.3117,
   145.9087,
   149.0558,
   142.5891,
   147.2785,
   145.2434,
   147.7362,
   145.9204,
   149.8873,
   148.2756,
   148.5883,
   140.5555,
   143.8111,
   147.5136,
   141.7533,
   148.2962,
   144.1903,
   148.9534,
   143.8432,
   149.8873,
   145.4381,
   149.129,
   141.8226,
   149.5706,
   147.7949,
   147.0844,
   150.1848,
   146.2965,
   148.4976,
   143.1231,
   147.1981,
   148.8597,
   149.4817,
   149.3451,
   147.9842,
   144.4691,
   142.5189,
   148.0873,
   141.4659,
   148.7985,
   144.0238,
   141.0452,
   140.6545,
   140.1262,
   148.8186,
   143.2823,
   150.4264,
   145.3527,
   141.3731,
   144.2604,
   147.2272,
   150.2498,
   150.5106,
   144.3687,
   147.0152,
   147.3943,
   149.6675,
   143.2359,
   145.8869,
   148.417,
   145.6898,
   146.8826,
   148.2352,
   146.2649,
   146.1676,
   144.1521,
   150.7401,
   145.6313,
   144.652,
   143.105,
   145.7044,
   148.0718,
   149.334,
   143.7463,
   149.9851,
   140.4985,
   149.7978,
   149.79,
   149.727,
   145.6252,
   150.6349,
   147.1197,
   143.189,
   145.7577,
   142.8235,
   145.4704,
   143.2594,
   148.5345,
   146.3711,
   149.584,
   142.2623,
   148.3221,
   148.0487,
   141.5223,
   149.7872,
   145.0329,
   149.6864,
   149.158,
   146.1117,
   149.7911,
   145.1241,
   147.754,
   144.7174,
   150.454,
   148.1616,
   150.659,
   143.6312,
   147.6743,
   146.3779,
   150.811,
   148.1359,
   149.4469,
   147.4269,
   140.1997,
   150.1845,
   142.575,
   150.3126,
   147.1761,
   149.9572,
   147.5449,
   142.4061,
   148.71,
   149.1888,
   146.3757,
   142.5417,
   144.8316,
   141.3623,
   149.344,
   149.9132,
   145.5813,
   150.8917,
   147.9784,
   148.9524,
   148.8907,
   144.9237,
   149.8377,
   145.1626,
   142.5951,
   147.6342,
   145.8376,
   141.4315,
   148.1249,
   140.602,
   143.8539,
   146.8224,
   150.2279,
   148.1954,
   149.5127,
   148.8797,
   145.2445,
   146.3719,
   149.9055,
   144.1766,
   141.36,
   149.2981,
   146.8753,
   144.5596,
   144.9935,
   147.2579,
   146.6522,
   145.3522,
   150.2768,
   147.2514,
   144.2461,
   149.6843,
   150.5726,
   145.4777,
   149.5514,
   145.3923,
   150.3022,
   150.6932,
   142.8578,
   147.0547,
   150.2881,
   141.4317,
   142.7917,
   149.0114,
   144.6532,
   148.7586,
   145.4188,
   146.5746,
   143.0345,
   146.8556,
   146.7748,
   149.0025,
   145.373,
   149.1195,
   147.1928,
   150.6257,
   145.3064,
   146.4428,
   143.9113,
   145.9592,
   146.4613,
   141.118,
   150.1898,
   146.3071,
   143.2905,
   148.2749,
   150.8499,
   145.6328,
   142.9091,
   148.3932,
   148.4811,
   145.6293,
   150.4233,
   146.1283,
   142.4689,
   146.9682,
   144.8666,
   142.6445,
   146.7514,
   145.5105,
   143.6312,
   145.6177,
   149.4688,
   148.6115,
   145.7108,
   148.9303,
   149.3029,
   149.5807,
   146.1394,
   141.9448,
   142.2014,
   150.0663,
   149.3078,
   145.9547,
   149.5108,
   143.5111,
   148.6977,
   141.2337,
   140.5917,
   144.2805,
   149.9102,
   148.1742,
   143.5187,
   146.7333,
   143.2693,
   145.1049,
   150.2676,
   146.4754,
   141.6946,
   148.6812,
   144.0743,
   150.2797,
   143.5092,
   150.3927,
   145.4678,
   145.2459,
   148.9714,
   145.0457,
   147.7988,
   141.4028,
   144.2807,
   140.101,
   144.9133,
   150.6637,
   146.155,
   144.2617,
   142.7122,
   147.619,
   150.0636,
   144.7579,
   144.8261,
   141.0085,
   145.71,
   146.5734,
   150.0386,
   142.7468,
   143.018,
   149.1255,
   147.4935,
   150.0574,
   142.1153,
   147.9045,
   141.2972,
   147.2838,
   140.486,
   148.9461,
   143.6533,
   145.6028,
   144.9721,
   150.8764,
   147.9489,
   141.0512,
   146.233,
   140.2262,
   147.2626,
   149.1949,
   147.8275,
   146.6874,
   147.3426,
   144.7585,
   146.3154,
   143.9709,
   147.8203,
   143.7117,
   150.2135,
   149.8214,
   142.8437,
   146.7404,
   147.5619,
   147.7597,
   150.1157,
   150.7442,
   140.8116,
   150.856,
   141.2519,
   144.0936,
   146.5307,
   148.4614,
   141.7355,
   144.3027,
   149.776,
   141.3606,
   148.5485,
   147.735,
   145.2639,
   149.1544,
   146.3297,
   148.3662,
   150.0587,
   146.4599,
   147.0357,
   140.1937,
   145.5083,
   143.9487,
   142.6448,
   148.106,
   142.8535,
   145.3557,
   143.378,
   149.4069,
   145.9372,
   148.1081,
   142.0672,
   149.5965,
   146.6613,
   145.6858,
   141.2977,
   147.7134,
   144.5769,
   150.813,
   149.6515,
   150.5548,
   146.4494,
   144.0999,
   150.1726,
   145.3551,
   147.1646,
   150.1074,
   145.8346,
   148.3186,
   140.8152,
   146.8033,
   148.9616,
   150.5967,
   149.5914,
   142.7802,
   150.2586,
   149.7713,
   149.1588,
   150.2336,
   143.4822,
   144.6809,
   144.8353,
   144.1236,
   144.1561,
   143.3407,
   150.3169,
   147.4533,
   139.8057,
   147.1004,
   143.9996,
   146.9053,
   146.3463,
   148.9777,
   144.1675,
   143.8191,
   150.1385,
   148.4452,
   142.1049,
   149.0121,
   147.7561,
   141.1518,
   147.898,
   142.0092,
   148.3182,
   145.9609,
   144.5931,
   141.0887,
   142.9092,
   147.496,
   148.6216,
   149.0825,
   150.1654,
   148.143,
   146.2832,
   139.8417,
   150.6846,
   150.1377,
   141.4103,
   144.0338,
   148.0708,
   145.3839,
   145.7722,
   150.742,
   148.6773,
   146.7309,
   144.1912,
   150.3171,
   144.4406,
   147.1535,
   146.3844,
   144.7585,
   145.2534,
   147.2358,
   149.4887,
   150.4065,
   146.1951,
   150.1386,
   145.9406,
   145.2175,
   148.2481,
   141.4602,
   144.9041,
   142.5069,
   149.2102,
   145.1008,
   149.3438,
   150.6154,
   145.9145,
   141.0695,
   146.123,
   148.3571,
   150.4241,
   147.8415,
   147.0659,
   143.9461,
   143.4872,
   145.3324,
   146.7213,
   141.4253,
   141.6762,
   147.9316,
   150.3895,
   144.4809,
   148.792,
   145.9753,
   150.5169,
   141.5379,
   143.5986,
   143.4049,
   148.5682,
   144.656,
   146.7191};
   Double_t Graph0_fy1[20253] = {
   1827.81,
   1881.799,
   1961.919,
   2108.729,
   1854.718,
   2013.308,
   1921.205,
   2108.064,
   1788.096,
   2079.525,
   2141.953,
   1903.709,
   1909.875,
   2093.145,
   1843.975,
   2101.103,
   1967.923,
   2101.472,
   1902.277,
   2099.772,
   2104.575,
   1839.106,
   1846.031,
   2080.623,
   2111.477,
   2099.876,
   2006.429,
   1827.824,
   1817.436,
   1806.647,
   1949.362,
   1869.574,
   1988.676,
   1896.62,
   1905.607,
   1845.898,
   1862.422,
   1941.166,
   1983.641,
   2145.777,
   2116.395,
   1880.888,
   1797.832,
   1799.448,
   2068.511,
   1781.951,
   1899.748,
   2030.421,
   2036.862,
   1918.454,
   2049.855,
   2053.161,
   1855.088,
   1961.547,
   2092.895,
   2028.898,
   2142.088,
   2051.018,
   1978.703,
   2093.035,
   1894.66,
   1872.292,
   2061.689,
   2111.714,
   2117.659,
   1856.008,
   2033.679,
   2039.383,
   1874.709,
   1791.146,
   1838.03,
   1972.711,
   1880.259,
   2145.709,
   1837.347,
   1917.472,
   1883.339,
   2107.956,
   1926.802,
   1782.685,
   1969.24,
   2010.833,
   1940.457,
   2118.081,
   1841.98,
   1944.893,
   1905.26,
   1785.824,
   2074.392,
   1844.206,
   1890.221,
   1908.551,
   1847.142,
   1820.797,
   1867.653,
   2071.841,
   1859.886,
   1958.565,
   1965.548,
   2011.718,
   2027.862,
   2093.477,
   2054.804,
   1792.774,
   2022.743,
   1958.771,
   1963.104,
   1783.41,
   1999.021,
   2088.761,
   1967.355,
   1809.653,
   2142.113,
   1865.628,
   2120.241,
   1935.244,
   2057.877,
   1949.984,
   2010.045,
   1971.307,
   2034.106,
   1879.058,
   1796.446,
   1791.761,
   1815.545,
   2097.455,
   2091.547,
   1854.74,
   1786.762,
   1941.133,
   2097.955,
   1994.027,
   2136.979,
   2024.592,
   1934.461,
   2139.632,
   2099.271,
   2098.006,
   2010.306,
   2137.183,
   2105.243,
   2149.83,
   1793.637,
   1813.22,
   2056.921,
   2133.859,
   1829.637,
   2093.847,
   1988.541,
   1988.541,
   2010.159,
   2026.983,
   2066.378,
   1838.414,
   1884.373,
   1997.691,
   1827.28,
   1942.061,
   1910.962,
   1967.888,
   2009.031,
   2133.4,
   2057.873,
   1790.163,
   1862.104,
   1941.963,
   1785.23,
   1883.888,
   1992.062,
   2113.805,
   1930.057,
   1787.554,
   1786.289,
   1939.175,
   2030.753,
   2145.888,
   1950.926,
   1884.195,
   1980.116,
   2072.025,
   1802.611,
   1939.419,
   1994.735,
   1910.917,
   1940.903,
   1940.563,
   2049.963,
   1882.524,
   1800.395,
   2095.056,
   1994.818,
   1784.815,
   1896.732,
   1917.169,
   1781.156,
   1892.945,
   1832.707,
   1897.686,
   2070.379,
   1967.544,
   2120.329,
   1780.291,
   2018.85,
   1970.314,
   1989.589,
   1955.306,
   1884.096,
   1963.403,
   2041.403,
   1798.685,
   1869.473,
   2025.468,
   2069.397,
   1780.473,
   2029.094,
   1791.965,
   1899.496,
   1904.924,
   1824.199,
   2136.512,
   1969.618,
   1998.499,
   1809.837,
   2139.964,
   1855.194,
   2077.262,
   1830.122,
   1880.817,
   2005.636,
   1993.102,
   2054.538,
   1838.7,
   1821.401,
   2012.117,
   1967.154,
   1914.48,
   1812.4,
   2143.828,
   1947.674,
   2115.569,
   1825.595,
   1865.992,
   1852.5,
   1852.5,
   1884.389,
   1950.007,
   1942.033,
   2046.535,
   1896.123,
   1958.107,
   2017.042,
   2054.886,
   2103.448,
   1968.186,
   1780.507,
   2065.984,
   1839.374,
   1788.468,
   2053.278,
   2021.723,
   1878.042,
   1848.569,
   1792.801,
   2116.419,
   1908.608,
   2148.199,
   1903.6,
   2112.351,
   1904.386,
   1804.179,
   1836.967,
   1828.622,
   2041.174,
   1956.829,
   2046.328,
   2027.631,
   1975.97,
   1784.669,
   1925.583,
   2125.142,
   1877.93,
   1799.275,
   2029.235,
   2034.457,
   1786.568,
   1882.996,
   1807.26,
   1988.949,
   2089.285,
   1862.527,
   1989.136,
   2088.977,
   2007.784,
   1802.763,
   1803.172,
   2083.85,
   1895.095,
   2044.569,
   2070.889,
   1997.611,
   1894.577,
   2001.08,
   1971.874,
   1996.904,
   1802.548,
   1920.604,
   2139.664,
   1811.351,
   2058.941,
   2071.282,
   1781.865,
   1812.937,
   1817.632,
   2076.111,
   1953.681,
   2066.294,
   1987.69,
   1825.184,
   1810.617,
   1884.642,
   1932.574,
   2030.211,
   1923.398,
   1855.873,
   2098.304,
   1809.298,
   1868.24,
   2045.503,
   1798.717,
   1810.455,
   2052.849,
   1803.608,
   2146.76,
   1783.66,
   2072.552,
   1940.105,
   1926.224,
   1930.529,
   1929.235,
   1785.443,
   1968.832,
   2060.452,
   2008.093,
   1919.074,
   2023.799,
   2095.185,
   2007.741,
   1972.579,
   1821.229,
   1842.358,
   1861.915,
   1821.588,
   1914.406,
   1847.562,
   1842.991,
   1912.199,
   1915.857,
   1797.421,
   2133.893,
   1936.526,
   1798.033,
   1913.587,
   1887.478,
   1903.973,
   1793.14,
   2000.978,
   2005.825,
   1794.758,
   1988.521,
   2008.77,
   2026.978,
   2122.471,
   2124.432,
   1800.191,
   1876.092,
   1952.153,
   1936.065,
   1791.303,
   2031.565,
   1922.279,
   2038.958,
   1790.462,
   1801.85,
   2125.689,
   2148.841,
   1874.438,
   1846.934,
   2004.358,
   1962.984,
   1950.483,
   1965.149,
   1812.331,
   1926.287,
   1854.562,
   1963.262,
   1943.158,
   2088.699,
   1959.362,
   2082.387,
   1916.356,
   1934.51,
   2112.905,
   2028.49,
   1897.428,
   2001.044,
   1820.322,
   2041.343,
   1790.131,
   2087.191,
   2105.408,
   2048.57,
   1969.019,
   1900.575,
   2012.806,
   1915.16,
   2080.78,
   1810.685,
   1860.877,
   1953.206,
   1966.825,
   2104.804,
   2045.473,
   1968.357,
   1841.678,
   1905.62,
   1893.966,
   2102.655,
   1833.319,
   1833.082,
   2027.684,
   1847.593,
   2148.219,
   2072.293,
   1919.361,
   1805.409,
   2066.95,
   1925.986,
   2087.436,
   2014.354,
   1911.454,
   1851.366,
   1850.88,
   1790.649,
   1880.377,
   1802.713,
   1826.835,
   1886.233,
   1836.434,
   1828.108,
   2041.447,
   1806.516,
   2052.227,
   1872.494,
   1941.303,
   1884.854,
   1839.085,
   1821.374,
   1888.169,
   2067.078,
   1822.439,
   2044.095,
   1784.276,
   1835.089,
   1885.678,
   1994.053,
   1811.168,
   1971.488,
   1910.162,
   2079.026,
   1927.391,
   1977.089,
   2053.461,
   2045.158,
   1895.146,
   2093.443,
   1860.113,
   1841.744,
   1810.478,
   1855.68,
   1790.669,
   1782.159,
   2084.575,
   1875.784,
   1847.724,
   1846.746,
   1820.196,
   1882.029,
   1818.275,
   2035.634,
   1828.63,
   1811.04,
   1959.102,
   2034.464,
   1974.184,
   1882.171,
   1902.526,
   1796.819,
   1876.643,
   1889.941,
   2077.143,
   2026.821,
   1980.41,
   2000.013,
   1899.817,
   1783.785,
   1936.872,
   1903.909,
   1798.014,
   1871.094,
   1843.195,
   1894.14,
   1790.476,
   1940.988,
   2011.25,
   1973.086,
   1867.367,
   2015.215,
   2004.163,
   1852.603,
   1901.542,
   1796.372,
   2026.296,
   1853.995,
   1921.838,
   2113.547,
   1842.219,
   1810.957,
   1885.712,
   1832.073,
   1829.518,
   2099.896,
   1967.646,
   1787.988,
   2137.793,
   2091.51,
   1847.435,
   1844.566,
   1885.948,
   2037.636,
   2022.469,
   2015.239,
   1801.365,
   1924.205,
   1801.494,
   1958.395,
   1810.325,
   2052.684,
   1807.38,
   1979.004,
   2056.909,
   1831.677,
   1872.275,
   2046.329,
   2144.634,
   2064.044,
   1816.151,
   2123.165,
   1966.755,
   2006.542,
   1946.732,
   1793.852,
   1836.043,
   1869.02,
   1908.848,
   2107.448,
   2000.34,
   1800.144,
   1781.363,
   2121.387,
   1868.302,
   1780.604,
   2055.663,
   2048.432,
   1783.994,
   1868.449,
   1945.725,
   1800.795,
   1973.284,
   1921.826,
   1941.898,
   2037.355,
   2094.338,
   1797.555,
   2063.157,
   1801.676,
   2067.505,
   2099.02,
   2079.349,
   1909.201,
   1830.256,
   1852.111,
   1850.227,
   1832.768,
   1821.164,
   1884.497,
   1803.032,
   1802.127,
   1960.589,
   1809.288,
   1925.752,
   1911.91,
   1954.193,
   1999.215,
   1814.881,
   1890.63,
   1871.468,
   1983.468,
   1962.425,
   2037.807,
   2024.46,
   1801.654,
   1980.576,
   2136.175,
   1904.56,
   2105.318,
   1809.772,
   1797.667,
   1900.912,
   1854.834,
   2010.113,
   1911.104,
   1787.217,
   1901.599,
   2059.414,
   2048.994,
   1818.967,
   1810.791,
   1819.094,
   1913.043,
   1913.043,
   1931.494,
   1784.445,
   1945.94,
   1843.639,
   1921.828,
   1827.172,
   1862.203,
   2107.893,
   1843.009,
   1873.344,
   1887.593,
   1909.903,
   1801.452,
   2015.921,
   2096.091,
   2031.033,
   1980.609,
   1781.432,
   1928.746,
   1798.303,
   1974.121,
   1951.971,
   1977.256,
   1805.756,
   2139.123,
   1944.101,
   1944.101,
   1980.915,
   2074.848,
   1948.68,
   1987.321,
   1896.689,
   1830.65,
   2070.408,
   1990.191,
   1959.479,
   1887.975,
   1811.695,
   2111.766,
   1811.025,
   2059.742,
   1847.108,
   1844.715,
   1789.496,
   2053.152,
   1992.464,
   1916.926,
   1841.871,
   1793.991,
   1954.722,
   1813.689,
   2114.438,
   1999.838,
   1957.683,
   2087.687,
   2023.538,
   1810.605,
   1838.214,
   1891.607,
   1917.587,
   2143.726,
   2016.721,
   1818.298,
   1842.621,
   2055.027,
   1783.769,
   1904.888,
   2040.401,
   1838.489,
   1916.359,
   1886.729,
   1918.451,
   1968.71,
   2079.598,
   2003.732,
   2074.303,
   2007.261,
   1994.085,
   2098.657,
   1996.469,
   1801.078,
   2045.626,
   1902.958,
   2056.483,
   1941.928,
   2061.286,
   2070.964,
   2028.78,
   1870.841,
   1890.188,
   1786.865,
   1987.593,
   2092.731,
   2038.525,
   2110.943,
   1838.182,
   1883.531,
   2044.164,
   1918.613,
   1800.207,
   1814.36,
   1902.064,
   1801.972,
   1866.415,
   1966.865,
   1783.851,
   1887.106,
   1909.599,
   1931.602,
   1799.747,
   2019.7,
   1992.679,
   1888.393,
   2063.835,
   1923.081,
   1965.031,
   1827.867,
   1950.508,
   1950.508,
   1869.682,
   2009.301,
   1820.415,
   2140.743,
   2125.496,
   1872.348,
   2109.34,
   1850.314,
   1960.909,
   1964.868,
   2144.714,
   1852.606,
   1840.698,
   1848.159,
   1865.751,
   2010.813,
   2070.608,
   2081.136,
   1940.175,
   1852.964,
   1834.911,
   1784.836,
   1803.122,
   2076.875,
   1955.466,
   1934.538,
   2091.001,
   1935.582,
   1944.245,
   1976.812,
   1905.813,
   1809.605,
   2061.973,
   1948.483,
   1825.665,
   1917.617,
   2143.691,
   1788.764,
   2059.222,
   1795.918,
   1813.799,
   2063.521,
   1781.968,
   1851.367,
   1794.544,
   2064.987,
   1799.819,
   2018.191,
   1928.187,
   1878.378,
   2141.256,
   1845.496,
   1919.61,
   1832.623,
   1987.772,
   1852.585,
   1791.443,
   2048.127,
   1961.105,
   2064.494,
   1982.416,
   2012.062,
   2039.608,
   2057.054,
   1959.684,
   1875.225,
   1984.278,
   1838.697,
   1782.45,
   1932.235,
   1913.318,
   2006.839,
   1804.318,
   1961.391,
   1880.539,
   2078.716,
   2025.261,
   1952.682,
   1792.259,
   2067.323,
   1946.903,
   1836.503,
   1846.367,
   2112.348,
   2054.536,
   1898.556,
   1943.543,
   2027.099,
   1817.691,
   1831.937,
   1975.445,
   1860.793,
   1976.312,
   1897.33,
   1954.316,
   1807.628,
   1971.98,
   1894.949,
   1957.349,
   1938.634,
   1810.026,
   1893.824,
   1887.888,
   1914.456,
   2102.042,
   1996.451,
   1906.246,
   1906.246,
   2117.839,
   1971.888,
   1825.018,
   1806.086,
   2022.615,
   2114.043,
   1885.953,
   1923.601,
   2098.112,
   1890.305,
   2053.867,
   2084.798,
   1928.166,
   1886.738,
   2054.229,
   1965.267,
   1798.111,
   1793.087,
   1873.025,
   1873.025,
   1814.888,
   1994.679,
   2119.218,
   2022.956,
   1836.116,
   1894.191,
   1941.993,
   2069.169,
   2031.796,
   2043.497,
   1872.389,
   2057.846,
   1793.535,
   2069.209,
   1802.265,
   1859.24,
   2036.873,
   2081.173,
   1781.701,
   2085.691,
   1799.775,
   1784.51,
   2011.326,
   1892.92,
   1962.732,
   1884.02,
   1990.057,
   2070.45,
   2070.45,
   1784.919,
   1942.627,
   1933.332,
   2128.982,
   1843.452,
   1851.706,
   1893.626,
   1893.626,
   2020.479,
   2116.775,
   1925.296,
   1946.758,
   1889.265,
   2033.552,
   2073.082,
   1958.078,
   2071.207,
   1947.764,
   1889.516,
   2102.295,
   1865.522,
   1791.597,
   2016.36,
   1887.075,
   1933.164,
   2113.305,
   2136.401,
   2075.426,
   2043.709,
   2041.829,
   1992.414,
   1825.572,
   1789.07,
   1898.017,
   1798.724,
   1850.754,
   1886.06,
   1932.51,
   1876.092,
   1838.702,
   2087.172,
   1812.866,
   1926.283,
   2008.997,
   1901.85,
   2114.559,
   2071.893,
   2128.574,
   1798.317,
   1849.141,
   1896.788,
   2045.784,
   1849.671,
   1987.888,
   1855.946,
   1839.343,
   1891.251,
   1789.691,
   1834.864,
   1937.975,
   2056.317,
   1875.246,
   1958.963,
   1976.572,
   2128.221,
   1822.455,
   1798.053,
   1811.247,
   1829.463,
   2051.348,
   2024.021,
   1873.942,
   1803.173,
   2023.283,
   1857.393,
   2025.22,
   1890.895,
   1980.208,
   1916.251,
   1814.352,
   1914.972,
   2095.392,
   2130.313,
   1949.018,
   2019.16,
   1780.843,
   2085.073,
   1781.7,
   1823.501,
   1882.939,
   2116.461,
   2106.779,
   1913.473,
   1900.571,
   1792.171,
   2044.305,
   2023.195,
   1806.825,
   2056.553,
   1787.027,
   1848.946,
   1940.689,
   1956.192,
   1951.36,
   2132.828,
   1876.802,
   2093.627,
   1924.688,
   1811.688,
   1844.162,
   1892.834,
   1795.805,
   1981.1,
   1994.538,
   2092.954,
   1838.284,
   1787.516,
   1969.155,
   2078.367,
   1906.422,
   1799.49,
   1939.268,
   1933.897,
   1912.715,
   1820.868,
   1872.906,
   1994.755,
   1979.511,
   1996.762,
   1819.925,
   1887.147,
   1928.846,
   2131.747,
   1817.974,
   2017.793,
   2027.567,
   1820.535,
   1781.139,
   2022.234,
   1866.649,
   1850.025,
   2124.011,
   1891.171,
   1826.227,
   2098.531,
   1802.541,
   1952.398,
   1848.269,
   1953.551,
   1940.903,
   1982.921,
   1973.348,
   2145.51,
   1780.208,
   2067.322,
   1930.419,
   1991.64,
   2012.749,
   1923.351,
   1803.099,
   1803.099,
   1791.348,
   2081.408,
   1816.489,
   1842.73,
   1826.405,
   1900.115,
   1867.957,
   1801.327,
   1860.933,
   1858.376,
   1895.316,
   1902.808,
   1900.607,
   2029.247,
   1814.894,
   2050.396,
   1949.234,
   2058.213,
   1836.425,
   1821.764,
   1848.547,
   1861.59,
   2025.229,
   1973.711,
   2096.941,
   2021.936,
   1814.34,
   2050.906,
   1800.129,
   1991.569,
   1843.512,
   2021.977,
   1786.932,
   1968.959,
   1909.073,
   1894.933,
   1933.001,
   1866.34,
   2078.153,
   2006.451,
   1791.425,
   2108.938,
   2026.804,
   2059.213,
   1900.735,
   1865.916,
   1955.632,
   1805.058,
   1990.981,
   1990.981,
   1862.831,
   1958.14,
   1867.823,
   2022.44,
   1948.906,
   2149.675,
   1846.891,
   1864.182,
   1988.479,
   2145.232,
   1923.014,
   1846.771,
   1966.385,
   2073.504,
   1933.283,
   1988.54,
   1857.852,
   1824.61,
   1815.657,
   1851.813,
   1926.394,
   1868.764,
   2012.747,
   1825.526,
   1847.723,
   2086.547,
   1833.043,
   2023.988,
   2004.71,
   2013.604,
   1797.131,
   2018.955,
   1917.372,
   1815.503,
   1827.373,
   1837.047,
   2024.124,
   1977.394,
   1902.92,
   1953.742,
   2096.476,
   2040.111,
   1953.733,
   2098.663,
   1979.411,
   1929.039,
   2138.574,
   1854.245,
   1963.284,
   1809.144,
   1780.569,
   1787.663,
   1918.173,
   2059.447,
   1819.661,
   2030.522,
   1975.711,
   1781.329,
   2014.03,
   1966.298,
   1966.213,
   1850.173,
   2059.962,
   1853.902,
   2005.004,
   1966.566,
   1847.502,
   2129.695,
   2123.159,
   1887.112,
   1967.361,
   1840.021,
   2113.035,
   1931.241,
   2138.822,
   1894.656,
   1940.59,
   1792.802,
   1795.965,
   1899.195,
   1829.16,
   1878.37,
   1976.276,
   1782.772,
   2142.066,
   1937.126,
   1870.594,
   1943.427,
   2141.283,
   1832.361,
   1921.228,
   1838.564,
   1792.406,
   2048.734,
   1949.71,
   1953.997,
   1808.115,
   1857.946,
   2043.741,
   1973.192,
   1894.798,
   1839.009,
   1853.85,
   1874.17,
   1780.853,
   1867.21,
   1906.244,
   1945.743,
   1841.653,
   1999.431,
   2097.999,
   1783.451,
   1905.292,
   1846.408,
   1958.021,
   1951.255,
   1873.893,
   1910.901,
   1877.903,
   1793.08,
   2131.323,
   1917.327,
   2082.623,
   1976.081,
   1890.848,
   1890.848,
   1784.583,
   2133.765,
   1885.879,
   1782.282,
   1888.024,
   1893.597,
   1853.572,
   2022.36,
   2093.017,
   1788.046,
   1904.011,
   1945.56,
   1783.288,
   2138.907,
   2092.286,
   1894.614,
   1788.412,
   2008.408,
   1931.376,
   1829.751,
   2129.857,
   1839.876,
   1950.943,
   1905.416,
   1823.75,
   1932.503,
   1860.962,
   2020.734,
   1984.319,
   1804.455,
   2056.855,
   1795.798,
   2003.156,
   1807.922,
   1979.69,
   2068.44,
   1904.509,
   1909.322,
   2052.906,
   1804.025,
   1979.296,
   1797.431,
   1831.78,
   1899.351,
   2112.853,
   1926.006,
   1942.398,
   1948.41,
   1994.982,
   2066.987,
   2056.67,
   1855.109,
   1855.109,
   1853.789,
   1834.005,
   1813.99,
   1929.95,
   1980.674,
   1918.23,
   1837.231,
   1901,
   1808.602,
   1990.625,
   1855.386,
   1947.864,
   2075.758,
   1828.049,
   1840.274,
   2137.594,
   1780.258,
   2065.736,
   1803.711,
   1902.107,
   1793.926,
   1861.349,
   2087.909,
   1803.154,
   2112.254,
   1983.38,
   1785.365,
   1845.549,
   1785.112,
   1785.112,
   1853.977,
   2002.635,
   1816.062,
   1899.07,
   2074.595,
   1816.616,
   2044.882,
   1782.842,
   1905.885,
   1832.635,
   1893.458,
   1808.883,
   1929.063,
   2147.774,
   1852.555,
   1922.419,
   1835.016,
   2132.501,
   1827.606,
   1837.733,
   1952.479,
   1853.762,
   1803.446,
   2074.772,
   2038.265,
   2138.669,
   1858.279,
   2022.336,
   1860.336,
   2030.729,
   1916.451,
   1786.138,
   1793.577,
   1849.94,
   1904.914,
   1801.751,
   1830.163,
   1884.343,
   1912.576,
   1913.692,
   2071.999,
   2045.891,
   2137.404,
   1819.642,
   2076.881,
   1839.09,
   2001.006,
   1827.125,
   1923.313,
   2054.713,
   1973.801,
   2099.597,
   1822.722,
   1822.842,
   1962.139,
   2099.464,
   1784.406,
   1866.137,
   1781.268,
   1802.913,
   1842.392,
   1854.711,
   1847.541,
   2066.636,
   1793.771,
   1797.133,
   1969.581,
   2071.32,
   1857.862,
   1791.965,
   1974.618,
   1866.896,
   2137.616,
   1852.055,
   1930.28,
   1937.83,
   2139.521,
   1986.063,
   1818.265,
   2109.329,
   1913.949,
   1803.346,
   1833.19,
   1846.139,
   1810.506,
   2068.104,
   1947.981,
   1897.821,
   1897.821,
   2076.931,
   1876.413,
   2001.519,
   1863.401,
   1880.482,
   1933.828,
   2040.397,
   2029.518,
   1856.206,
   2034.207,
   2004.471,
   1834.959,
   1919.963,
   1827.504,
   1823.3,
   1831.651,
   2074.146,
   2065.196,
   2142.869,
   1928.431,
   1970.975,
   1865.12,
   2137.971,
   1890.847,
   1794.283,
   2064.648,
   2117.004,
   1822.54,
   2000.647,
   1785.497,
   1964.522,
   1983.006,
   1844.388,
   2044.736,
   1789.076,
   1907.521,
   1780.257,
   1795.088,
   2086.562,
   1784.685,
   1798.621,
   1821.432,
   1840.123,
   1780.836,
   2129.269,
   2031.026,
   1833.033,
   1938.428,
   2098.858,
   2064.774,
   1939.04,
   1846.552,
   1802.543,
   2028.158,
   2146.739,
   1942.671,
   1899.616,
   1899.616,
   1966.877,
   1845.122,
   1816.143,
   1800.55,
   1872.445,
   1851.847,
   2087.032,
   1797.094,
   1832.253,
   2056.275,
   1839.276,
   2014.483,
   1898.937,
   2079.543,
   1963.32,
   1885.395,
   1874.91,
   1783.326,
   1862.648,
   1977.729,
   2146.881,
   1850.284,
   2044.433,
   1975.577,
   2143.545,
   1914.871,
   1862.767,
   1862.767,
   1812.596,
   1802.859,
   1802.462,
   1904.554,
   2006.792,
   1845.17,
   2007.184,
   1905.208,
   1824.48,
   1993.95,
   1812.813,
   1797.141,
   1793.179,
   1798.754,
   1829.461,
   1783.962,
   2013.742,
   1800.005,
   1808.564,
   1953.312,
   1991.608,
   1868.27,
   2104.376,
   1784.658,
   2013.151,
   2047.422,
   1879.565,
   2116.307,
   2119.076,
   1807.71,
   1804.195,
   1943.778,
   1791.73,
   1971.813,
   1851.287,
   1855.216,
   1889.06,
   2026.749,
   1935.779,
   1810.407,
   1784.682,
   1801.957,
   2050.487,
   2057.413,
   1975.117,
   1860.804,
   2075.343,
   1846.33,
   1860.169,
   2015.511,
   1872.144,
   2095.848,
   2083.954,
   1891.396,
   1896.131,
   1816.149,
   2003.206,
   1783.93,
   1881.517,
   2043.018,
   2133.236,
   1886.505,
   1812.628,
   1839.076,
   1791.021,
   1832.7,
   1904.468,
   1912.12,
   2031.384,
   1876.025,
   1891.176,
   2085.282,
   2014.788,
   1955.939,
   1925.171,
   1925.498,
   1982.457,
   1849.709,
   1930.505,
   1816.573,
   1900.282,
   2074.666,
   1916.243,
   2135.345,
   1939.77,
   1921.434,
   2118.612,
   1883.349,
   1877.444,
   1785.038,
   1858.57,
   1931.863,
   1928.158,
   1928.158,
   2143.442,
   2107.016,
   2114.41,
   1888.088,
   1975.281,
   1813.525,
   2119.056,
   1789.8,
   1944.551,
   2032.836,
   1984.53,
   1883.123,
   1883.501,
   2147.627,
   1890.888,
   2042.03,
   1925.273,
   1874.262,
   2041.039,
   1940.726,
   2062.552,
   1818.056,
   1795.12,
   1944.433,
   2115.279,
   1792.332,
   1913.482,
   1837.178,
   2082.817,
   2147.501,
   1956.607,
   2129.96,
   1840.374,
   2058.485,
   1788.051,
   2084.301,
   1849.739,
   1873.206,
   1897.55,
   1826.257,
   1927.977,
   1953.405,
   1837.456,
   2110.237,
   1975.266,
   2033.497,
   1997.504,
   1903.486,
   1785.631,
   2036.887,
   1784.068,
   1851.406,
   2033.216,
   1910.746,
   2080.957,
   1795.078,
   1790.791,
   1869.481,
   2020.445,
   1942.812,
   2002.57,
   1782.679,
   1871.267,
   1899.236,
   1814.786,
   1873.893,
   1919.469,
   1867.606,
   1944.493,
   1857.77,
   1804.588,
   1953.736,
   1953.736,
   1898.03,
   1847.649,
   1871.739,
   2139.167,
   1866.906,
   1866.906,
   1844.445,
   1792.243,
   1994.886,
   1794.469,
   1783.977,
   1953.01,
   1848.386,
   1881.589,
   1876.662,
   1902.46,
   2018.281,
   1926.245,
   2108.678,
   1851.042,
   1975.254,
   2061.635,
   1883.231,
   1912.475,
   1838.811,
   1813.02,
   2030.346,
   2036.034,
   2075.467,
   2053.725,
   1822.137,
   2083.765,
   2126.987,
   2085.667,
   1828.587,
   2070.516,
   1799.275,
   1829.029,
   2005.791,
   1904.01,
   1903.486,
   1827.131,
   1862.046,
   1943.72,
   1788.608,
   1832.43,
   1783.723,
   2056.211,
   2146.32,
   1816.626,
   1834.478,
   1832.162,
   1894.826,
   1806.242,
   1849.845,
   1906.457,
   1842.604,
   1800.598,
   1784.172,
   1987.326,
   1916.717,
   1797.848,
   1840.357,
   1924.855,
   1924.855,
   2103.531,
   1815.766,
   1797.96,
   1934.916,
   1920.853,
   1785.079,
   2061.892,
   1806.609,
   1794.9,
   1810.267,
   1795.647,
   2083.115,
   1813.024,
   1881.05,
   1790.852,
   2132.183,
   1834.98,
   1916.321,
   1843.446,
   1933.835,
   1860.25,
   1793.318,
   1823.502,
   1832.673,
   2135.481,
   1790.869,
   2088.907,
   1807.221,
   1957.027,
   2144.74,
   2016.513,
   1927.716,
   1895.476,
   1815.997,
   1821.133,
   1878.405,
   1892.654,
   2091.529,
   1789.764,
   2096.768,
   1999.54,
   1969.618,
   1822.009,
   1893.931,
   1866.528,
   1785.138,
   1842.066,
   2089.181,
   1819.932,
   1819.932,
   1816.1,
   2040.165,
   1783.156,
   2105.854,
   1810.09,
   2136.313,
   1940.637,
   2116.231,
   2092.581,
   1990.544,
   1787.655,
   1823.112,
   1892.728,
   1892.728,
   1827.132,
   2053.518,
   1965.005,
   1781.578,
   2021.793,
   1796.338,
   2003.222,
   2131.073,
   2051.469,
   1798.615,
   1780.35,
   2050.691,
   2135.369,
   1872.954,
   1873.035,
   1876.824,
   1874.647,
   1915.394,
   2001.022,
   1878.91,
   2087.184,
   1832.037,
   1920.012,
   2017.677,
   2023.892,
   1798.425,
   2073.052,
   2029.17,
   1885.592,
   2037.134,
   2065.05,
   1848.38,
   2091.656,
   1834.145,
   1890.957,
   1865.592,
   1788.945,
   1811.307,
   1884.667,
   1889.141,
   1808.233,
   1812.285,
   1944.406,
   1850.228,
   2105.703,
   1854.265,
   1784.064,
   1826.672,
   2053.511,
   2022.726,
   1838.083,
   1972.669,
   2013.141,
   1970.102,
   1787.577,
   1967.218,
   2069.611,
   2071.943,
   1866.595,
   1846.773,
   1836.999,
   1861.584,
   1887.298,
   1937.075,
   1993.639,
   1973.485,
   1874.918,
   1874.591,
   2050.357,
   1840.344,
   2010.594,
   1977.248,
   1952.59,
   1845.568,
   1952.92,
   2019.615,
   1820.052,
   1786.38,
   1820.575,
   1954.006,
   1941.303,
   1954.738,
   1799.444,
   1878.872,
   2106.16,
   1971.049,
   1801.938,
   1884.501,
   1874.334,
   1893.58,
   1780.678,
   2043.94,
   2105.938,
   2001.265,
   2052.71,
   1886.911,
   1868.183,
   1901.243,
   1925.611,
   1925.611,
   1925.123,
   1862.918,
   1884.428,
   1930.059,
   2078.568,
   1873.707,
   1990.715,
   1838.764,
   2128.871,
   1950.513,
   1863.554,
   1948.589,
   1884.504,
   1937.763,
   1965.395,
   1855.742,
   1809.957,
   1937.365,
   1884.295,
   1853.128,
   1853.128,
   1780.278,
   2104.424,
   1877.836,
   2031.494,
   1825.188,
   2065.947,
   1975.93,
   1975.93,
   1854.106,
   2036.595,
   2022.348,
   1976.271,
   1855.381,
   1946.16,
   1904.366,
   1818.928,
   1884.407,
   2084.646,
   1935.144,
   1996.747,
   1932.291,
   1842.556,
   2026.207,
   1890.193,
   1890.193,
   1832.397,
   1840.411,
   2024.329,
   1810.83,
   1913.957,
   1800.148,
   1807.537,
   2070.26,
   1859.068,
   2013.925,
   1799.989,
   1803.014,
   1908.5,
   1940.9,
   2126.432,
   1810.231,
   1904.291,
   2087.508,
   1847.192,
   1887.058,
   1809.749,
   1933.114,
   2043.083,
   1808.956,
   1795.382,
   2077.741,
   1802.261,
   1843.112,
   2114.545,
   2007.581,
   1930.154,
   1819.092,
   2072.349,
   1870.552,
   1971.492,
   2040.055,
   1879.992,
   1838.009,
   1950.634,
   1915.198,
   2110.289,
   1998.008,
   2053.896,
   1854.248,
   1784.861,
   1862.506,
   1799.418,
   2078.372,
   1886.294,
   1904.443,
   2056.662,
   1981.02,
   1948.511,
   1928.118,
   1993.235,
   1785.218,
   2098.638,
   1875.668,
   1792.959,
   2048.164,
   1867.466,
   1854.757,
   1931.796,
   1839.388,
   1970.325,
   2001.034,
   2067.337,
   1835.269,
   1876.654,
   2112.795,
   1888.18,
   1813.702,
   2097.506,
   2004.346,
   1897.648,
   1920.988,
   2053.914,
   1876.579,
   1906.751,
   1932.93,
   2070.254,
   2030.814,
   2048.046,
   1978.098,
   1867.101,
   1794.747,
   1890.627,
   1780.097,
   1872.581,
   1984.418,
   1808.05,
   2106.881,
   2051.924,
   1899.499,
   1860.863,
   2128.278,
   1814.615,
   2100.702,
   1857.958,
   1830.782,
   1881.567,
   2042.845,
   1878.946,
   2107.499,
   2083.542,
   1902.216,
   1903.303,
   1874.995,
   1989.03,
   1798.147,
   1854.963,
   2142.345,
   1961.407,
   1967.933,
   2063.344,
   1948.161,
   1875.642,
   1873.492,
   1811.28,
   1870.525,
   1838.42,
   1874.895,
   1958.825,
   1862.003,
   1872.148,
   2093.22,
   1888.507,
   1949.528,
   1921.933,
   2095.688,
   1859.151,
   1997.383,
   1855.33,
   2088.689,
   2091.293,
   1863.83,
   1928.889,
   1792.092,
   1784.242,
   2038.739,
   1810.43,
   2014.52,
   1927.185,
   1785.425,
   1881.597,
   2123.427,
   1882.623,
   1970.874,
   1942.89,
   2009.761,
   1802.824,
   1794.577,
   2120.918,
   1963.457,
   1803.734,
   1978.095,
   1902.216,
   2131.818,
   1800.669,
   2141.086,
   1835.067,
   1800.808,
   1878.38,
   2119.72,
   1892.331,
   1879.235,
   1977.306,
   1977.306,
   1829.677,
   1947.721,
   2123.608,
   1784.7,
   1997.911,
   1950.957,
   1922.895,
   2108.324,
   1814.963,
   2024.865,
   1884.884,
   1818.298,
   1924.575,
   2017.944,
   1823.963,
   2092.022,
   1859.914,
   1911.462,
   1985.209,
   1830.258,
   1885.983,
   2040.862,
   1934.904,
   2097.654,
   1903.96,
   1991.815,
   2106.174,
   2064.773,
   1792.543,
   1888.737,
   1888.737,
   1990.33,
   2016.808,
   1963.772,
   2000.026,
   1980.987,
   1896.323,
   1889.374,
   2083.61,
   1952.456,
   1935.742,
   2062.719,
   2031.853,
   2044.931,
   1855.663,
   2023.797,
   1968.31,
   2112.817,
   2116.971,
   2105.284,
   2092.023,
   1966.454,
   2002.837,
   1886.968,
   1991.139,
   2122.087,
   1825.84,
   1955.198,
   1992.375,
   1979.185,
   2051.969,
   1817.315,
   2008.813,
   2090.3,
   2086.387,
   2005.714,
   1874.419,
   1869.472,
   1791.481,
   2028.311,
   1814.472,
   1974.938,
   1934.151,
   2019.607,
   1859.716,
   1914.542,
   2080.336,
   1855.181,
   1867.992,
   1942.909,
   2003.7,
   1877.781,
   1951.062,
   1799.481,
   1860.252,
   1808.241,
   1780.641,
   1842.938,
   1972.449,
   1883.845,
   1788.858,
   1841.449,
   1838.984,
   1810.119,
   2092.188,
   2116.529,
   1837.851,
   2017.165,
   1915.491,
   1929.307,
   1809.486,
   1910.107,
   2099.992,
   1783.418,
   1903.679,
   1915.334,
   2063.568,
   2037.739,
   1859.722,
   1895.942,
   1833.264,
   1787.071,
   1894.184,
   1894.184,
   1791.17,
   1904.571,
   1797.225,
   1870.731,
   1826.528,
   1805.019,
   2052.843,
   1836.387,
   2144.781,
   2008.749,
   1786.955,
   2062.986,
   1918.545,
   1963.497,
   1945.219,
   2137.157,
   1887.091,
   1789.654,
   2136.199,
   1909.632,
   1785.333,
   1863.709,
   2088.979,
   2106.144,
   1855.118,
   1817.743,
   1964.891,
   2084.461,
   2072.614,
   2078.939,
   1894.45,
   1893.46,
   1826.23,
   2064.016,
   2005.974,
   1978.164,
   1911.042,
   1872.038,
   2030.206,
   2078.531,
   1933.904,
   1850.681,
   2108.337,
   1834.377,
   2007.378,
   1790.862,
   2079.406,
   1944.466,
   1914.667,
   1845.052,
   1835.956,
   2087.4,
   1803.316,
   1979.851,
   1783.399,
   1936.916,
   1796.14,
   1956.216,
   1944.945,
   1911.38,
   1874.583,
   1929.653,
   2149.163,
   1877.558,
   1861.254,
   1896.26,
   1912.366,
   2114.87,
   1848.939,
   1906.57,
   2023.331,
   1823.397,
   2148.601,
   1788.304,
   2054.32,
   1958.9,
   1809.086,
   2060.775,
   1828.554,
   1965.13,
   2000.813,
   1885.329,
   2005.048,
   2074.827,
   1930.248,
   2075.07,
   1987.689,
   2067.571,
   1860.636,
   1799.142,
   2076.946,
   1997.413,
   1829.108,
   2066.198,
   1793.1,
   2080.171,
   1819.561,
   1979.46,
   1801.067,
   1794.646,
   1832.571,
   1909.647,
   1896.16,
   2001.12,
   2020.094,
   2046.103,
   1907.146,
   1979.417,
   2119.16,
   1982.345,
   2078.006,
   2142.414,
   1936.232,
   1837.394,
   2035.556,
   1919.079,
   1924.613,
   1930.839,
   1809.364,
   1796.811,
   1873.76,
   1890.265,
   2056.47,
   2091.145,
   2004.841,
   1949.601,
   2034.34,
   1916.892,
   2019.431,
   1799.459,
   1813.929,
   1980.23,
   1980.23,
   1996.038,
   1857.714,
   1834.49,
   2061.056,
   2055.479,
   1920.442,
   1836.717,
   2106.131,
   1951.394,
   1845.57,
   1913.032,
   1932.785,
   1964.803,
   2023.831,
   1889.105,
   2112.061,
   2072.273,
   2131.668,
   2121.058,
   1787.9,
   2110.3,
   1934.199,
   1882.841,
   1854.42,
   2058.601,
   2054.395,
   1915.559,
   1991.201,
   1848.946,
   1949.177,
   1787.12,
   1809.616,
   1970.323,
   2022.456,
   1831.685,
   1784.542,
   1903.138,
   1800.446,
   2046.412,
   2039.286,
   2085.884,
   1812.756,
   1831.974,
   2093.621,
   2078.985,
   1981.031,
   1956.483,
   1854.669,
   2122.441,
   1964.787,
   1938.106,
   2003.898,
   1907.321,
   1953.436,
   1854.082,
   1880.292,
   2095.537,
   1894.286,
   1911.277,
   2013,
   1928.166,
   1832.401,
   1891.103,
   1926.673,
   1956.557,
   1904.499,
   1864.281,
   1922.753,
   1840.406,
   1908.524,
   1993.438,
   1999.728,
   2002.229,
   1846.12,
   1814.806,
   1863.76,
   1863.76,
   1955.833,
   1851.269,
   1904.075,
   1871.012,
   1792.496,
   1966.786,
   1809.094,
   1877.919,
   2122.957,
   2016.18,
   2016.18,
   2016.18,
   1901.182,
   2063.016,
   1998.851,
   1874.91,
   1820.395,
   1822.354,
   1803.904,
   2051.295,
   2064.444,
   1843.223,
   2046.952,
   1835.385,
   1782.947,
   2047.418,
   2111.879,
   2017.308,
   1904.705,
   2001.285,
   1964.986,
   1852.232,
   1788.942,
   2139.626,
   1823.489,
   1905.01,
   1855.198,
   1803.59,
   1954.7,
   1854.771,
   2009.372,
   1838.639,
   1858.077,
   2018.213,
   1783.875,
   2036.953,
   1958.375,
   1984.786,
   1868.52,
   2095.204,
   2093.577,
   2021.141,
   1830.478,
   2006.505,
   1943.134,
   2077.055,
   2105.406,
   1900.143,
   1846.862,
   2063.153,
   2106.904,
   2040.967,
   2110.492,
   1943.506,
   1862.952,
   1928.509,
   2017.895,
   2009.154,
   2134.149,
   2046.12,
   1867.888,
   1788.595,
   1893.296,
   1886.557,
   1813.443,
   1835.308,
   1784.22,
   1780.127,
   1817.649,
   1927.98,
   1874.308,
   1923.795,
   1941.786,
   1789.4,
   2147.877,
   1789.223,
   1789.223,
   2075.429,
   1867.928,
   1995.128,
   1801.005,
   1864.087,
   2072.139,
   2137.23,
   1821.081,
   2090.018,
   2005.54,
   1810.604,
   1915.619,
   1837.485,
   1821.967,
   1999.21,
   1799.785,
   1885.989,
   2098.027,
   2061.721,
   2114.572,
   1994.651,
   2026.277,
   1953.928,
   2137.793,
   1859.092,
   2065.375,
   1887.822,
   2144.397,
   1879.214,
   1882.417,
   1964.012,
   1807.602,
   1999.411,
   1829.994,
   2075.842,
   1787.881,
   1832.874,
   1829.712,
   1923.345,
   1955.215,
   1958.106,
   2068.885,
   1838.133,
   1949.106,
   1799.494,
   1986.417,
   1951.112,
   1923.578,
   1860.839,
   1844.197,
   1835.132,
   1819.061,
   1796.75,
   2075.186,
   2020.688,
   2080.277,
   1812.72,
   1987.257,
   2066.886,
   1889.681,
   1850.282,
   2140.228,
   1954.295,
   2009.17,
   1955.657,
   2108.511,
   1858.246,
   1874.008,
   2024.458,
   2068.056,
   2031.859,
   2054.929,
   1967.597,
   1787.336,
   2124.877,
   1808.848,
   1990.584,
   1830.572,
   1819.438,
   1905.988,
   1784.613,
   2091.867,
   1993.479,
   1799.779,
   1794.914,
   1916.473,
   1793.09,
   2094.59,
   1893.963,
   1834.511,
   1965.334,
   1844.605,
   1830.248,
   1836.349,
   1912.557,
   1899.717,
   2088.015,
   1939.089,
   1947.625,
   2049.447,
   1859.027,
   1795.194,
   1841.759,
   1974.598,
   1971.915,
   2050.888,
   1991.663,
   1937.635,
   1819.999,
   1845.178,
   1925.352,
   2120.708,
   2048.205,
   1973.371,
   2014.562,
   1986.358,
   1929.888,
   1788.35,
   1984.231,
   2042.477,
   2144.704,
   1780.978,
   1866.036,
   1803.539,
   1917.945,
   1947.539,
   1973.818,
   1923.099,
   1797.028,
   1972.787,
   1945.069,
   2125.61,
   2070.807,
   1843.112,
   2067.588,
   1824.257,
   2010.79,
   1800.457,
   1932.636,
   2095.083,
   1999.627,
   1856.92,
   1929.314,
   1929.314,
   1908.261,
   1831.7,
   1977.151,
   2101.389,
   1852.3,
   1877.94,
   1840.432,
   1928.221,
   1860.079,
   2074.156,
   1963.204,
   2089.425,
   1873.643,
   1804.861,
   1909.584,
   1875.383,
   1973.116,
   2023.864,
   1980.935,
   2132.38,
   2109.012,
   2128.489,
   1935.591,
   2090.956,
   1878.207,
   1958.658,
   1891.91,
   1898.779,
   1809.456,
   2110.553,
   1887.98,
   1813.662,
   1818.247,
   1818.247,
   1930.43,
   2012.437,
   1808.479,
   2027.704,
   1885.364,
   2017.041,
   1977.745,
   1928.057,
   1921.665,
   1886.975,
   1912.175,
   2107.739,
   1786.109,
   1960.203,
   1789.838,
   2057.247,
   1830.253,
   1989.032,
   2100.752,
   2025.62,
   2073.325,
   1781.89,
   1854.98,
   1848.537,
   1790.629,
   1976.465,
   2042.071,
   1943.901,
   1797.963,
   2033.406,
   2005.275,
   2034.757,
   1962.784,
   1821.724,
   1876.74,
   1858.315,
   2038.896,
   2040.74,
   1787.745,
   1865.31,
   2034.337,
   1846.28,
   1780.647,
   1982.65,
   1942.701,
   1850.787,
   1892.754,
   1863.071,
   2001.326,
   1834.926,
   2058.135,
   1978.902,
   2053.866,
   1859.776,
   2120.478,
   1996.894,
   1817.464,
   2122.877,
   1862.918,
   1782.409,
   1847.901,
   1813.62,
   1800.07,
   2133.276,
   2002.944,
   1858.725,
   1915.384,
   2041.266,
   1826.018,
   1909.034,
   1929.643,
   2086.674,
   1786.114,
   1809.369,
   2102.15,
   1828.162,
   2039.518,
   1786.938,
   2130.145,
   1958.477,
   1906.896,
   1852.78,
   1964.448,
   2083.701,
   2052.122,
   1823.685,
   1960.848,
   1909.798,
   1785.972,
   1784.549,
   1785.664,
   1780.632,
   1798.529,
   2033.513,
   1965.547,
   1820.148,
   2077.755,
   2115.277,
   2051.615,
   1943.99,
   1982.255,
   1943.532,
   1896.846,
   1788.131,
   2076.035,
   1862.641,
   1827.89,
   2132.109,
   1891.922,
   1792.037,
   1812.265,
   1943.852,
   1943.852,
   1863.34,
   1978.421,
   2022.829,
   2141.092,
   2079.094,
   1804.658,
   1794.922,
   1783.278,
   2084.307,
   1848.419,
   1930.535,
   1813.262,
   1784.709,
   1814.015,
   1809.877,
   1805.309,
   1786.653,
   2035.758,
   2098.843,
   2005.62,
   1918.905,
   1822.729,
   1869.719,
   2055.729,
   2041.773,
   1977.92,
   1934.215,
   1906.633,
   2099.36,
   2084.275,
   2103.671,
   2019.602,
   1935.941,
   2104.563,
   1836.712,
   2128.709,
   2007.958,
   1793.321,
   1919.038,
   1865.774,
   2120.667,
   1820.896,
   1810.75,
   1816.249,
   1990.605,
   1900.011,
   2020.762,
   1801.015,
   1821.815,
   2126.809,
   1928.252,
   1784.684,
   2023.211,
   2055.122,
   1812.924,
   2078.864,
   1973.894,
   1837.372,
   2092.653,
   1958.031,
   1983.583,
   1976.617,
   1950.328,
   2046.352,
   1928.675,
   1836.065,
   1780.187,
   2099.275,
   2076.701,
   2035.531,
   1833.161,
   2122.119,
   1815.09,
   1952.383,
   2121.187,
   1795.62,
   1796.454,
   1841.559,
   1914.87,
   1811.376,
   1868.813,
   1817.562,
   2029.366,
   1890.106,
   1796.487,
   1922.16,
   1848.218,
   1868.955,
   1797.386,
   1787.408,
   1986.921,
   1865.236,
   1928.077,
   1790.225,
   2053.692,
   1989.985,
   1938.888,
   1891.361,
   1847.897,
   1844.395,
   1877.487,
   2005.092,
   1963.989,
   1802.434,
   1910.375,
   2016.063,
   1826.643,
   2032.062,
   2074.83,
   2033.791,
   2084.764,
   2029.714,
   1834.568,
   1926.709,
   1975.807,
   1909.016,
   1803.875,
   1977.757,
   1891.451,
   2130.08,
   1811.97,
   1783.554,
   2089.68,
   1826.108,
   1787.04,
   1881.983,
   1812.097,
   2088.295,
   1828.588,
   1925.379,
   1934.465,
   2129.033,
   1852.589,
   1846.636,
   1951.5,
   2108.388,
   1887.647,
   2116.271,
   1997.77,
   1799.915,
   2116.821,
   2063.614,
   1896.241,
   1801.714,
   2042.13,
   2091.057,
   1806.96,
   2069.685,
   1811.836,
   1982.368,
   1943.208,
   1971.992,
   1908.491,
   2002.156,
   1935.557,
   1829.903,
   1850.631,
   1985.966,
   2044.304,
   2023.579,
   2108.709,
   2016.751,
   1975.195,
   1875.564,
   2034.592,
   1831.491,
   2087.403,
   1822.237,
   1897.029,
   1989.169,
   1864.588,
   2108.573,
   1903.252,
   1917.585,
   2094.102,
   2066.914,
   2098.431,
   1816.143,
   2101.184,
   1889.039,
   2063.308,
   1858.298,
   1946.396,
   2087.656,
   1947.766,
   2087.891,
   1859.755,
   1793.819,
   1794.1,
   2098.404,
   2056.374,
   2003.979,
   1893.951,
   2045.559,
   2113.314,
   2088.675,
   2016.771,
   2049.927,
   1928.088,
   1860.265,
   2137.895,
   1939.598,
   2010.723,
   2142.664,
   2069.84,
   1989.017,
   1981.385,
   2023.719,
   1910.175,
   1864.323,
   1846.824,
   1836.212,
   1852.59,
   1819.123,
   1843.659,
   1878.865,
   1785.564,
   1879.021,
   2149.656,
   1800.155,
   1969.521,
   1923.305,
   2144.985,
   1835.544,
   1935.976,
   1935.976,
   1942.138,
   2040.604,
   1842.995,
   2148.962,
   1894.829,
   1969.026,
   2133.638,
   2017.919,
   1836.427,
   2123.131,
   1954.426,
   2055.513,
   1869.163,
   1892.364,
   1892.364,
   1815.468,
   1939.922,
   1949.934,
   1828.742,
   1889.491,
   2023.003,
   1935.197,
   1782.821,
   1830.96,
   1864.407,
   1930.086,
   1879.891,
   1997.127,
   1849.991,
   1791.72,
   1949.549,
   1938.528,
   2045.598,
   1967.254,
   2005.774,
   1801.884,
   1784.631,
   1885.976,
   2053.99,
   1790.898,
   1811.536,
   1912.983,
   1945.583,
   2042.869,
   1789.667,
   2064.149,
   2040.181,
   2146.002,
   2077.967,
   1840.519,
   2078.219,
   2122.176,
   1803.656,
   1907.272,
   2012.596,
   2106.043,
   1967.19,
   1796.793,
   1970.065,
   1848.246,
   1785.244,
   2147.201,
   2046.386,
   1827.638,
   2045.36,
   2081.557,
   2056.797,
   1989.248,
   1821.49,
   2121.116,
   2026.759,
   1790.185,
   2114.965,
   1841.324,
   1910.522,
   2117.724,
   1936.809,
   1938.712,
   2034.753,
   1885.395,
   1850.398,
   1998.03,
   1878.852,
   1864.802,
   1793.854,
   1981.776,
   1889.291,
   1908.206,
   2031.846,
   1959.741,
   1947.192,
   1879.795,
   1836.622,
   2105.385,
   2066.696,
   1814.884,
   1894.605,
   1979.911,
   1902.332,
   1927.881,
   1804.678,
   2100.74,
   1865.834,
   1906.324,
   1880.781,
   1942.045,
   1842.948,
   2054.899,
   1865.046,
   1865.046,
   1854.035,
   1868.367,
   1789.111,
   1898.962,
   1833.986,
   2017.292,
   1868.492,
   2013.844,
   2011.375,
   1900.742,
   1844.505,
   2121.072,
   2024.256,
   2114.224,
   1860.938,
   2107.893,
   2029.222,
   1818.952,
   1973.935,
   1973.935,
   1927.758,
   1963.739,
   2073.936,
   1984.584,
   1872.141,
   2007.427,
   2060.09,
   1835.119,
   1847.855,
   1978.509,
   1963.369,
   2039.732,
   2146.376,
   1951.466,
   1961.999,
   2015.939,
   1786.537,
   1786.537,
   2111.473,
   1801.16,
   1801.16,
   1981.746,
   1896.686,
   1919.574,
   1901.929,
   1805.491,
   2013.151,
   2112.249,
   1880.822,
   1877.07,
   2046.916,
   1782.649,
   1815.036,
   1830.577,
   1955.281,
   2020.43,
   1783.905,
   1804.66,
   1833.091,
   2148.113,
   1798.031,
   1900.979,
   1898.381,
   1882.154,
   1883.185,
   1942.455,
   2105.026,
   2049.336,
   1826.592,
   2099.166,
   2038.943,
   2050.067,
   2036.358,
   1924.179,
   1979.085,
   1998.425,
   1899.316,
   1975.09,
   1881.908,
   2087.414,
   2113.158,
   2049.07,
   1794.446,
   1811.061,
   2012.839,
   2132.587,
   1879.847,
   2091.044,
   1906.196,
   1992.967,
   2034.667,
   1956.465,
   2129.837,
   2144.385,
   1847.198,
   1984.12,
   1809.584,
   1894.615,
   2076.939,
   2141.728,
   1874.003,
   1956.595,
   1868.641,
   2079.541,
   1811.916,
   1799.948,
   2139.727,
   1814.093,
   1863.134,
   2062.273,
   1985.646,
   1853.27,
   2026.261,
   1969.766,
   2082.439,
   2033.546,
   2020.951,
   2005.224,
   1837.987,
   2078.14,
   1935.942,
   1865.961,
   2089.839,
   1890.882,
   2104.163,
   1950.622,
   1835.028,
   1808.15,
   2072.128,
   1783.545,
   2009.718,
   2088.961,
   1832.462,
   1943.38,
   1962.206,
   2054.497,
   2053.448,
   1865.196,
   2138.534,
   1823.443,
   2088.378,
   1843.642,
   1934.457,
   1797.585,
   2032.016,
   1984.86,
   1865.897,
   1974.516,
   2121.836,
   1917.046,
   2105.075,
   2044.313,
   1838.846,
   1862.458,
   2042.268,
   2011.411,
   1896.504,
   1980.127,
   1853.671,
   2078.416,
   1952.475,
   1873.857,
   1858.478,
   2029.757,
   1866.305,
   1919.837,
   1875.257,
   1881.773,
   1897.418,
   1823.675,
   1802.545,
   1941.306,
   1941.306,
   1915.499,
   2051.117,
   1879.142,
   1978.106,
   2130.021,
   1792.383,
   1843.991,
   1834.057,
   2017.505,
   1879.59,
   1900.335,
   1934.503,
   1974.859,
   1991.082,
   1820.465,
   1844.468,
   1796.227,
   1785.657,
   1809.924,
   1826.726,
   2098.854,
   2097.429,
   1828.971,
   1906.796,
   1967.501,
   1950.348,
   2132.988,
   1967.451,
   1787.162,
   1818.691,
   2147.475,
   2092.216,
   1842.432,
   2013.801,
   2075.86,
   1954.648,
   1866.756,
   1940.756,
   2148.697,
   2049.662,
   1877.996,
   1903.783,
   1869.984,
   1891.395,
   1842.226,
   1839.876,
   2035.577,
   2112.888,
   1935.02,
   1879.231,
   1879.231,
   1827.093,
   1827.093,
   1917.871,
   2139.309,
   1796.584,
   2066.309,
   2002.394,
   1826.199,
   2011.745,
   2114.349,
   2114.349,
   1965.49,
   1860.857,
   2122.532,
   1790.077,
   1904.591,
   1844.824,
   1862.763,
   2075.526,
   1857.242,
   1932.76,
   2137.586,
   1838.797,
   2053.208,
   1797.11,
   1858.942,
   1953.28,
   1818.206,
   1955.807,
   1842.427,
   1964.845,
   2046.363,
   1809.115,
   1849.585,
   2008.79,
   1838.798,
   1805.683,
   1781.235,
   1930.777,
   1968.229,
   1886,
   1912.014,
   2029.868,
   1886.458,
   2037.543,
   2097.78,
   1812.141,
   1885.557,
   1843.964,
   1848.724,
   2052.613,
   1907.25,
   1957.036,
   1919.086,
   1858.327,
   1825.646,
   1847.299,
   1930.185,
   1993.292,
   1846.11,
   1782.676,
   1880.885,
   2105.302,
   1902.524,
   2057.733,
   1903.644,
   2061.907,
   1951.667,
   1812.414,
   1812.414,
   1817.954,
   1850.068,
   1804.676,
   1934.532,
   1836.393,
   2122.035,
   2030.594,
   1792.071,
   1919.437,
   2098.567,
   1953.141,
   1960.463,
   1806.893,
   2088.075,
   2022.026,
   1886.813,
   2125.719,
   1994.452,
   2141.079,
   1939.116,
   1960.82,
   1960.82,
   1981.587,
   1815.708,
   2131.513,
   1960.421,
   1859.684,
   1823.364,
   1783.633,
   1842.87,
   1955.801,
   2080.25,
   1861.684,
   1793.634,
   1792.619,
   1899.568,
   1902.405,
   1888.128,
   1848.976,
   2010.215,
   1995.394,
   1914.219,
   1783.087,
   1838.638,
   1783.335,
   2148.835,
   1883.098,
   1883.098,
   2106.629,
   1939.741,
   1829.52,
   1780.638,
   1967.653,
   1827.006,
   1854.009,
   1814.035,
   2097.232,
   1864.557,
   2015.995,
   1982.775,
   1967.065,
   2110.676,
   1835.927,
   2086.531,
   2086.531,
   1858.652,
   1885.397,
   1947.519,
   1942.223,
   2033.467,
   1822.025,
   1807.694,
   2040.456,
   1834.507,
   2072.421,
   1808.343,
   1799.361,
   1947.458,
   2030.942,
   2008.951,
   1919.582,
   1865.909,
   2039.913,
   1926.662,
   2117.65,
   1950.165,
   2102.918,
   1797.715,
   1798.09,
   1845.701,
   1853.969,
   1845.163,
   1889.287,
   1800.543,
   1781.429,
   1788.501,
   1882.457,
   2043.419,
   1808.32,
   1846.025,
   1786.808,
   2146.458,
   1907.918,
   1870.724,
   1948.571,
   1930.016,
   1820.869,
   1878.018,
   1801.524,
   2063.848,
   1893.536,
   1867.159,
   1813.246,
   1915.779,
   1824.985,
   1827.55,
   1923.971,
   2024.053,
   1846.724,
   1830.251,
   1813.293,
   1922.326,
   1871.907,
   1819.027,
   2124.991,
   1877.461,
   1789.183,
   1783.013,
   1897.017,
   2012.706,
   1913.954,
   1781.561,
   1963.487,
   2006.675,
   1791.206,
   1959.517,
   1791.784,
   2030.102,
   1983.686,
   2083.871,
   2139.35,
   1811.707,
   2027.93,
   2109.084,
   1843.193,
   2120.598,
   2125.146,
   1951.331,
   1854.591,
   1815.334,
   2115.2,
   2015.753,
   1925.157,
   1793.53,
   1891.845,
   1879.78,
   1782.259,
   1823.746,
   1834.595,
   1907.772,
   1901.789,
   2116.01,
   2052.66,
   1953.931,
   1967.825,
   2053.136,
   1945.977,
   2039.203,
   1997.309,
   1953.263,
   1830.679,
   2072.021,
   2067.342,
   1885.065,
   2078.83,
   2020.89,
   1886.892,
   2034.684,
   2085.589,
   2035.028,
   2057.723,
   1863.503,
   1947.051,
   2038.506,
   2044.422,
   2094.897,
   1990.573,
   1795.228,
   1784.472,
   1840.116,
   1955.269,
   2099.517,
   2046.236,
   1956.427,
   1947.403,
   1793.655,
   1841.729,
   1793.873,
   1798.512,
   2072.434,
   2072.434,
   2143.834,
   1901.179,
   2107.067,
   1892.437,
   1781.366,
   1809.973,
   1956.5,
   1869.457,
   1967.858,
   2015.323,
   1814.856,
   1898.315,
   1830.261,
   1839.728,
   1914.955,
   1929.93,
   2120.307,
   2121.556,
   2138.662,
   2074.484,
   1945.973,
   1912.564,
   2023.835,
   1974.823,
   1924.872,
   1844.664,
   1981.12,
   1870.404,
   1908.71,
   1893.069,
   2004.722,
   2038.233,
   2000.774,
   2101.665,
   1870.102,
   1912.455,
   2001.933,
   1885.162,
   1993.398,
   2125.582,
   1811.698,
   2130.674,
   1944.762,
   1890.706,
   1994.003,
   1842.309,
   1897.46,
   1786.639,
   1945.722,
   2021.325,
   1892.666,
   1962.787,
   1830.337,
   2020.109,
   1975.012,
   2132.472,
   1834.767,
   1974.237,
   2091.589,
   2008.689,
   2144.133,
   1864.791,
   1788.47,
   2027.108,
   1875.722,
   1840.714,
   1936.126,
   1890.077,
   1961.647,
   2039.689,
   2076.034,
   1847.627,
   1865.472,
   1913.052,
   1878.177,
   1929.315,
   1790.056,
   1889.067,
   1906.332,
   1825.858,
   1874.067,
   1862.6,
   1974.257,
   2084.861,
   1800.657,
   1999.188,
   1950.069,
   1787.98,
   1995.386,
   2093.529,
   1994.334,
   1864.098,
   1864.098,
   1832.731,
   2030.419,
   1825.464,
   1927.089,
   1896.034,
   1891.224,
   1833.895,
   2099.714,
   1780.419,
   1927.841,
   1933.745,
   1842.641,
   1878.921,
   1878.921,
   1994.825,
   1969.51,
   2104.023,
   1854.198,
   2050.476,
   1973.275,
   2082.784,
   2024.338,
   1941.324,
   1891.642,
   1810.543,
   1803.774,
   1830.341,
   2132.968,
   2097.45,
   2104.533,
   1818.908,
   2098.392,
   1855.527,
   2004.425,
   1821.938,
   1984.873,
   2081.041,
   2120.816,
   1810.318,
   1811.962,
   1785.433,
   1829.086,
   1940.417,
   1847.397,
   1939.76,
   2007.287,
   2002.085,
   1833.693,
   2144.595,
   1787.552,
   2088.101,
   2018.571,
   1931.79,
   1892.534,
   1800.54,
   1869.927,
   2080.225,
   1967.503,
   1851.267,
   2058.926,
   1812.037,
   1839.693,
   1839.693,
   2061.446,
   1965.506,
   1963.304,
   1920.24,
   1982.173,
   1841.066,
   1798.853,
   2080.407,
   1874.174,
   2081.065,
   1844.775,
   2015.358,
   1976.023,
   1956.999,
   2019.364,
   1847.812,
   1782.755,
   1808.891,
   1799.973,
   1853.052,
   2118.532,
   1891.626,
   2036.023,
   1959.792,
   1806.814,
   2135.031,
   1822.957,
   1898.214,
   2144.34,
   2145.279,
   1828.853,
   1836.09,
   1836.09,
   1780.488,
   1935.376,
   1902.567,
   1901.935,
   1828.894,
   1843.323,
   1976.782,
   1787.896,
   1800.89,
   1944.726,
   1830.92,
   1938.14,
   1976.412,
   2128.269,
   2096.185,
   2004.139,
   1954.62,
   1931.201,
   1872.392,
   2088.351,
   2042.933,
   1890.598,
   2119.299,
   1855.05,
   1902.775,
   1888.55,
   1967.907,
   1828.307,
   1881.675,
   1786.941,
   1782.627,
   1908.307,
   1889.729,
   2075.308,
   1961.747,
   2098.552,
   2012.782,
   1805.812,
   2115.184,
   1817.428,
   2121.41,
   1890.871,
   1953.301,
   1806.665,
   1835.407,
   2102.658,
   2102.715,
   2049.831,
   1960.892,
   1815.523,
   1941.914,
   2055.289,
   1922.286,
   1950.797,
   2055.551,
   2114.597,
   2089.786,
   1782.379,
   2024.724,
   1833.53,
   1793.17,
   2072.285,
   1960.969,
   2003.902,
   1975.965,
   1801.381,
   1946.214,
   1932.528,
   1847.908,
   1972.233,
   1989.901,
   1816.914,
   1843.313,
   1815.516,
   2110.883,
   2101.3,
   1920.475,
   1923.661,
   1832.196,
   1800.692,
   1951.453,
   2088.854,
   1845.095,
   2092.755,
   1915.095,
   2107.523,
   1909.455,
   1991.636,
   1794.292,
   1786.912,
   2111.387,
   1992.085,
   2120.167,
   2037.461,
   1808.888,
   1828.256,
   1801.452,
   2032.038,
   1789.355,
   2119.519,
   2103.779,
   1786.978,
   2018.531,
   1965.941,
   1935.783,
   1976.9,
   1892.843,
   1809.15,
   1985.116,
   2061.064,
   1848.712,
   1953.873,
   1984.835,
   2140.472,
   2100.47,
   1859.994,
   1953.515,
   2087.279,
   1996.58,
   1790.915,
   2046.143,
   2004.661,
   1907.269,
   1987.35,
   1998.04,
   1875.651,
   1822.086,
   1995.275,
   1800.507,
   1984.207,
   2053.543,
   1904.61,
   1820.345,
   2145.218,
   1890.947,
   1877.423,
   1892.751,
   2039.009,
   1872.036,
   2045.061,
   2140.442,
   1831.837,
   2059.117,
   1888.085,
   1814.928,
   1885.665,
   2049.936,
   2081.588,
   2057.142,
   1856.011,
   1850.832,
   1904.773,
   1982.019,
   2057.026,
   1801.813,
   1900.884,
   1865.406,
   1784.142,
   1929.718,
   1904.693,
   1855.262,
   1851.968,
   1872.587,
   2081.935,
   1878.363,
   1931.997,
   1910.218,
   2071.542,
   2015.794,
   1836.661,
   1832.425,
   2087.445,
   1864.55,
   1875.157,
   1892.62,
   1906.522,
   1970.123,
   2000.38,
   1917.561,
   1944.809,
   1822.478,
   1839.887,
   1905.095,
   1860.14,
   1956.125,
   2094.172,
   1849.103,
   2117.53,
   1789.024,
   2006.059,
   2057.054,
   1952.946,
   1867.709,
   1818.355,
   1947.916,
   1818.537,
   1883.184,
   1819.426,
   1861.3,
   2074.991,
   1831.237,
   1976.845,
   2026.023,
   1856.105,
   2080.806,
   1930.551,
   2087.758,
   1832.989,
   2041.599,
   1780.095,
   1821,
   2008.206,
   1989.867,
   1856.636,
   1810.973,
   1855.275,
   2026.494,
   1924.28,
   1809.901,
   1952.975,
   1944.873,
   1825.1,
   2100.695,
   1847.377,
   1939.901,
   2002.268,
   1790.406,
   2099.211,
   1869.156,
   2099.336,
   1973.789,
   1908.766,
   1866.238,
   1999.128,
   2119.197,
   1874.549,
   2147.927,
   2147.927,
   2094.358,
   1785.434,
   1953.105,
   2017.075,
   1848.102,
   1899.732,
   1928.353,
   2037.116,
   1908.342,
   1891.891,
   1839.143,
   1803.902,
   1867.903,
   1885.041,
   1821.351,
   1893.994,
   1831.006,
   1859.453,
   1848.347,
   2140.032,
   1911.181,
   1827.505,
   1899.38,
   2143.386,
   2098.883,
   1959.254,
   1883.439,
   1790.674,
   1819.46,
   2017.384,
   1810.823,
   1866.98,
   2111.387,
   1802.555,
   1937.821,
   2098.433,
   2024.774,
   1791.768,
   1880.957,
   1968.526,
   1983.457,
   1968.767,
   1781.129,
   1819.968,
   2117.857,
   1906.465,
   2089.407,
   1980.776,
   1790.889,
   2011.522,
   1949.468,
   2023.548,
   1795.079,
   2105.754,
   1836.086,
   1820.786,
   1858.226,
   1829.85,
   1857.527,
   1941.717,
   2061.431,
   1808.118,
   1794.538,
   1939.083,
   1879.186,
   1806.281,
   1865.111,
   1872.383,
   2037.682,
   1994.952,
   1896.768,
   2131.792,
   2005.428,
   1907.698,
   1943.469,
   2012.833,
   1797.929,
   2066.178,
   2012.529,
   1810.028,
   2034.718,
   1800.674,
   1800.674,
   1818.871,
   2099.768,
   1831.649,
   2021.502,
   2052.271,
   1793.794,
   1782.489,
   1782.489,
   1875.155,
   1798.291,
   1788.894,
   1961.768,
   1906.407,
   1854.215,
   1839.455,
   1827.322,
   1946.323,
   1935.354,
   2138.209,
   2027.701,
   1876.835,
   1806.688,
   1806.688,
   1980.479,
   2104.143,
   2084.532,
   1794.495,
   2066.71,
   1817.972,
   1947.959,
   2047.751,
   1947.794,
   1883.079,
   1842.786,
   1896.782,
   1888.251,
   1800.347,
   1953.386,
   1798.108,
   1794.651,
   1853.697,
   1829.293,
   1802.167,
   1854.875,
   1941.451,
   1782.401,
   1834.39,
   1808.697,
   1849.884,
   2098.308,
   1863.587,
   1916.242,
   1857.689,
   1804.959,
   1837.873,
   2040.546,
   1879.219,
   1976.137,
   1787.639,
   2063.038,
   1849.939,
   2073.287,
   2019.355,
   1881.239,
   1879.795,
   1789.934,
   2029.68,
   2032.599,
   1912.354,
   1833.865,
   1938.261,
   2019.571,
   1836.936,
   1835.726,
   1984.637,
   2087.236,
   1951.423,
   2033.834,
   1901.924,
   2083.223,
   1891.78,
   1954.443,
   2072.481,
   1863.393,
   2035.051,
   1801.235,
   1802.535,
   1902.03,
   1826.154,
   1845.967,
   1981.923,
   2078.649,
   1986.282,
   1788.376,
   1911.711,
   1894.203,
   1849.458,
   1883.31,
   1783.613,
   1801.414,
   1801.414,
   1862.774,
   1848.329,
   1793.709,
   1928.146,
   1922.311,
   1944.743,
   1869.216,
   1798.627,
   2049.943,
   1823.622,
   2024.8,
   1856.493,
   1915.913,
   1941.305,
   2114.821,
   1834.27,
   2023.688,
   2094.186,
   2066.099,
   2013.724,
   2053.209,
   1819.307,
   2012.41,
   1819.925,
   2088.64,
   1804.69,
   2129.283,
   2065.836,
   1851.625,
   1899.831,
   2042.429,
   2147.689,
   1924.333,
   1924.333,
   2145.477,
   1911.302,
   1814.216,
   1964.392,
   1954.949,
   1995.526,
   2129.145,
   1911.642,
   2018.122,
   2035.826,
   1959.472,
   2064.422,
   1785.471,
   2104.339,
   1960.893,
   1970.163,
   1977.188,
   1884.445,
   1894.507,
   1901.474,
   1945.634,
   2023.429,
   1833.563,
   1898.313,
   2083.285,
   1866.365,
   1824.324,
   1890.011,
   1818.853,
   2114.869,
   2050.882,
   1895.007,
   1923.747,
   2062.766,
   1953.743,
   1785.778,
   2058.3,
   2141.451,
   1787.729,
   2140.877,
   1875.776,
   1931.11,
   1872.797,
   1982.134,
   1975.691,
   2105.884,
   1789.859,
   1782.855,
   1976.982,
   2091.965,
   1954.996,
   2045.941,
   1933.895,
   1871.145,
   1854.705,
   2136.487,
   2068.151,
   1941.701,
   1858.385,
   2087.565,
   1971.456,
   2017.651,
   1858.405,
   2090.122,
   2047.395,
   1938.974,
   1902.168,
   2083.633,
   1991.099,
   1969.546,
   2005.866,
   2085.582,
   2071.682,
   1997.537,
   1881.193,
   1872.27,
   1903.496,
   2046.195,
   1988.615,
   1822.848,
   1855.455,
   1799.083,
   2045.745,
   1934.6,
   1908.189,
   1900.752,
   1813.033,
   1915.501,
   1856.116,
   1965.79,
   1902.62,
   2006.48,
   1959.261,
   2139.985,
   1875.12,
   1796.272,
   1796.272,
   2010.463,
   1925.493,
   1806.832,
   2046.955,
   2000.808,
   2042.256,
   2003.781,
   1909.489,
   2033.974,
   2084.644,
   2069.923,
   1826.059,
   1790.274,
   2146.65,
   1863.846,
   1865.375,
   1865.375,
   2030.191,
   1966.547,
   2144.545,
   2045.329,
   1888.886,
   1842.964,
   1893.418,
   1917.288,
   1845.592,
   1907.352,
   2147.076,
   1800.688,
   2031.069,
   1899.089,
   2122.103,
   2122.103,
   2082.084,
   1843.955,
   1785.65,
   1794.337,
   1794.152,
   1810.488,
   1997.724,
   1795.771,
   1925.307,
   1850.488,
   2021.782,
   1893.816,
   1935.563,
   1830.25,
   2129.695,
   2133.406,
   2026.869,
   1979.466,
   1790.73,
   1879.942,
   1873.54,
   1862.842,
   1789.686,
   1840.66,
   1792.313,
   1827.966,
   2027.113,
   2026.675,
   1957.883,
   2026.911,
   2007.977,
   2098.478,
   2110.436,
   1981.745,
   2080.046,
   1920.627,
   2101.66,
   2149.871,
   1834.384,
   2129.074,
   1897.031,
   1825.838,
   1896.987,
   1789.839,
   1795.217,
   2069.092,
   1875.264,
   1860.302,
   1860.302,
   1992.044,
   1909.424,
   1877.855,
   1837.985,
   2048.999,
   1966.039,
   1871.254,
   1862.135,
   1834.888,
   2131.863,
   1887.278,
   1829.562,
   1919.814,
   1843.194,
   1935.905,
   2091.719,
   1822.891,
   1889.125,
   1959.837,
   2132.605,
   2054.353,
   1786.875,
   1990.362,
   1908.038,
   2042.342,
   1849.164,
   1947.23,
   1982.855,
   2075.794,
   2030.281,
   1936.403,
   1847.635,
   1961.12,
   1832.929,
   1847.065,
   1847.174,
   1797.515,
   1964.744,
   1810.49,
   1964.142,
   1929.484,
   1810.792,
   1947.092,
   2083.369,
   1870.611,
   1844.993,
   1856.502,
   1817.014,
   1788.115,
   1840.939,
   1857.811,
   1983.471,
   1828.715,
   2006.295,
   2038.927,
   1906.387,
   2146.796,
   1973.964,
   2113.76,
   1797.696,
   1889.75,
   2131.495,
   1938.173,
   2096.809,
   1989.634,
   1943.13,
   2067.577,
   1886.955,
   1784.938,
   2030.295,
   2052.636,
   1837.16,
   1787.693,
   2005.76,
   1829.506,
   1996.005,
   1866.6,
   1793.982,
   2021.42,
   2055.067,
   1960.431,
   1858.777,
   2032.249,
   1834.766,
   1836.18,
   2079.809,
   1811.149,
   1849.213,
   2058.855,
   1812.559,
   2072.262,
   2070.115,
   1824.123,
   1911.178,
   2071.006,
   1984.066,
   1849.588,
   2093.39,
   1830.177,
   2073.86,
   1896.683,
   1914.832,
   1982.403,
   2109.205,
   1892.865,
   1990.903,
   1945.188,
   1864.004,
   2043.253,
   1816.229,
   1887.236,
   1901.163,
   1812.843,
   1811.949,
   2009.843,
   1855.788,
   1902.953,
   1874.471,
   2066.633,
   1849.275,
   2083.472,
   2083.472,
   1926.779,
   1975.504,
   2140.88,
   1789.363,
   1784.666,
   1941.261,
   1885.491,
   2076.275,
   2083.615,
   2148.035,
   1872.283,
   1867.583,
   1786.335,
   2021.316,
   2099.528,
   2047.454,
   1821.734,
   2121.58,
   2077.63,
   1921.646,
   1916.013,
   1980.889,
   1816.188,
   1842.692,
   1806.776,
   1897.326,
   1973.236,
   2044.496,
   1946.524,
   2115.665,
   1827.243,
   1848.997,
   1888.62,
   2015.921,
   1827.154,
   1915.994,
   2137.183,
   1991.329,
   1972.094,
   1952.825,
   1979.226,
   1816.177,
   1814.807,
   1843.729,
   1786.047,
   1860.52,
   1893.78,
   2095.321,
   2132.995,
   2132.995,
   2053.321,
   1970.834,
   1904.531,
   1943.68,
   1834.232,
   2098.283,
   1828.262,
   2066.524,
   2105.927,
   1958.061,
   1881.474,
   1837.089,
   1797.815,
   1960.465,
   1804.569,
   1867.171,
   1892.68,
   1896.567,
   2010.157,
   2133.527,
   1942.782,
   1994.898,
   1883.788,
   1983.877,
   2112.399,
   2019.302,
   1889.015,
   1811.739,
   1810.041,
   1878.264,
   2073.975,
   1855.851,
   1874.73,
   2084.84,
   1885.951,
   1938.237,
   2107.583,
   1932.367,
   1862.273,
   1960.847,
   1943.136,
   1991.021,
   1966.536,
   1992.934,
   2018.103,
   1958.717,
   1903.961,
   1885.813,
   2022.352,
   1922.737,
   1791.452,
   1793.568,
   1783.373,
   1995.467,
   1846.479,
   1899.71,
   1891.033,
   1844.905,
   1795.963,
   1802.879,
   2116.701,
   1963.983,
   1915.101,
   1840.706,
   2044.851,
   2098.96,
   1859.773,
   2021.828,
   1910.24,
   1849.799,
   1817.418,
   1875.886,
   1952.701,
   1793.782,
   1913.883,
   2008.355,
   2061.627,
   2023.079,
   1789.14,
   1915.757,
   2005.281,
   1808.441,
   1798.636,
   1964.355,
   2026.943,
   1928.806,
   2058.475,
   2058.475,
   1846.903,
   1954.079,
   2017.988,
   1939.13,
   1910.407,
   1898.879,
   2126.799,
   1834.092,
   2070.134,
   1940.997,
   1820.97,
   2008.397,
   1788.24,
   1807.082,
   1851.207,
   1891.996,
   2098.355,
   1901.154,
   1851.814,
   2111.844,
   2070.019,
   1824.163,
   1885.967,
   2034.353,
   1838.081,
   2127.916,
   1793.703,
   1935.908,
   1853.109,
   1812.723,
   1833.984,
   2065.899,
   2062.175,
   2024.724,
   1909.927,
   1835.664,
   1876.522,
   2048.753,
   1870.256,
   1885.951,
   1981.946,
   2136.462,
   1785.486,
   2090.747,
   1899.571,
   1796.76,
   1987.664,
   2147.604,
   1961.755,
   1941.837,
   2078.403,
   1840.266,
   2085.241,
   1847.563,
   1948.428,
   1900.135,
   2042.867,
   2042.867,
   2067.355,
   1848.11,
   1783.334,
   1868.968,
   1786.987,
   1803.4,
   1844.438,
   2083.323,
   1827.647,
   2074.582,
   1911.508,
   2075.044,
   1851.656,
   2057.446,
   1992.535,
   1820.386,
   1976.093,
   1839.255,
   1827.691,
   2137.842,
   1969.318,
   1844.869,
   2044.613,
   2080.983,
   1954.844,
   1893.17,
   1964.46,
   1948.146,
   1970.278,
   2067.172,
   1996.2,
   1827.036,
   1924.19,
   2062.755,
   1918.023,
   1804.395,
   2072.704,
   1862.146,
   2016.86,
   2035.635,
   2129.758,
   1859.371,
   1816.869,
   1920.284,
   1927.762,
   1880.98,
   1838.556,
   1811.078,
   1994.919,
   1847.025,
   2073.779,
   2068.469,
   1988.761,
   1877.785,
   2094.94,
   1867.232,
   2089.41,
   1831.993,
   2013.467,
   2121.985,
   1784.231,
   2049.19,
   1972.122,
   2041.069,
   1926.761,
   2081.113,
   1852.733,
   1832.34,
   1993.604,
   1821.358,
   1825.486,
   2018.958,
   2020.782,
   1894.859,
   1856.38,
   1938.86,
   1824.923,
   2054.177,
   2079.357,
   2088.53,
   1898.005,
   1994.15,
   1949.673,
   1814.857,
   2098.972,
   1908.878,
   1833.818,
   1813.604,
   1983.575,
   1914.81,
   1832.972,
   1825.231,
   1853.402,
   1811.122,
   1874.878,
   1841.485,
   1804.234,
   1947.23,
   1793.551,
   1859.157,
   1859.157,
   1858.868,
   1831.836,
   2076.909,
   1836.262,
   1870.893,
   1927.02,
   1972.759,
   1807.455,
   1828.304,
   1850.143,
   2120.382,
   1882.355,
   1897.428,
   2012.355,
   2080.017,
   1969.156,
   1792.789,
   1868.922,
   2004.215,
   2046.352,
   2003.776,
   1882.061,
   1793.669,
   2029.724,
   1888.261,
   1864.827,
   1868.089,
   1912.785,
   1877.547,
   2034.542,
   1866.437,
   2019.982,
   2019.982,
   2008.369,
   2006.797,
   1996.854,
   1866.788,
   2092.799,
   1970.567,
   2044.916,
   1932.71,
   1932.71,
   1784.188,
   1822.481,
   2148.599,
   2015.854,
   1858.471,
   1851.795,
   1950.001,
   1898.881,
   1784.828,
   1801.901,
   1974.707,
   2039.83,
   1870.917,
   1819.884,
   1857.155,
   1794.745,
   1998.76,
   1833.044,
   2008.104,
   2025.096,
   1982,
   1865.235,
   1805.118,
   1818.528,
   1902.499,
   1787.225,
   2110.294,
   2055.128,
   1807.909,
   1928.13,
   1794.166,
   2009.463,
   2122.65,
   1812.14,
   1993.18,
   1858.272,
   2113.423,
   1892.599,
   2039.276,
   2035.018,
   2104.133,
   1905.187,
   1964.702,
   1959.654,
   1805.021,
   2005.928,
   2049.388,
   2062.352,
   2007.707,
   2050.532,
   1994.805,
   1788.153,
   1869.058,
   2005.618,
   2059.142,
   1844.053,
   2014.558,
   2070.818,
   1942.312,
   1812.48,
   1962.692,
   1993.208,
   1890.32,
   1924.835,
   1995.804,
   1871.034,
   2109.356,
   1972.86,
   1922.89,
   1802.849,
   2039.257,
   1829.15,
   2015.184,
   1871.491,
   1803.319,
   1806.979,
   1780.329,
   1894.049,
   1860.799,
   2081.857,
   1897.876,
   2050.143,
   1813.766,
   1845.218,
   2020.14,
   1842.956,
   1880.678,
   2008.701,
   2145.898,
   1924.894,
   1862.323,
   2057.865,
   2004,
   1838.614,
   1895.538,
   2003.212,
   1855.021,
   1873.189,
   1811.422,
   1794.641,
   1849.711,
   1909.084,
   2006.926,
   1786.814,
   1795.892,
   1988.219,
   1802.429,
   1843.565,
   2064.39,
   1916.07,
   2065.602,
   1876.236,
   2099.366,
   1884.447,
   1783.058,
   1781.267,
   1798.376,
   2074.596,
   1827.745,
   1816.203,
   2093.635,
   2065.781,
   1788.545,
   2112.862,
   1800.645,
   1869.412,
   1879.138,
   1842.81,
   2076.049,
   2121.7,
   2020.125,
   1816.833,
   1881.786,
   2051.759,
   1967.43,
   1932.213,
   2031.961,
   1885.804,
   2110,
   2070.845,
   1964.924,
   1901.302,
   2033.858,
   1916.329,
   1799.121,
   1872.052,
   1798.94,
   1841.067,
   2031.974,
   2147.551,
   1788.877,
   1906.964,
   2081.975,
   2016.834,
   2002.89,
   2135.535,
   2064.41,
   1925.755,
   2005.276,
   2013.639,
   1849.855,
   2040.187,
   1796.4,
   1850.027,
   1911.167,
   1783.334,
   1887.353,
   1987.816,
   1800.348,
   1800.348,
   1957.736,
   1897.98,
   1914.571,
   1960.567,
   1820.191,
   1912.515,
   1826.344,
   1848.015,
   2058.809,
   1854.798,
   1887.994,
   2099.015,
   2104.008,
   1916.256,
   2065.516,
   2045.759,
   2109.962,
   1983.667,
   1781.098,
   2065.629,
   1836.954,
   1875.631,
   1901.077,
   2129.913,
   1946.449,
   1796.135,
   2066.377,
   1876.569,
   1837.23,
   1796.402,
   2148.052,
   1808.23,
   2041.839,
   1837.287,
   1896.908,
   1891.836,
   1810.008,
   1909.729,
   1951.271,
   1785.317,
   1808.96,
   2013.386,
   2056.699,
   2068.012,
   1891.568,
   2094.776,
   2036.398,
   1945.043,
   1789.542,
   1904.937,
   2102.926,
   1806.125,
   1909.179,
   1840.215,
   2030.159,
   1960.699,
   1942.083,
   1865.726,
   1827.743,
   1792.401,
   2057.846,
   1865.73,
   2132.448,
   2146.474,
   2130.508,
   1830.764,
   2101.916,
   1985.713,
   2129.188,
   1987.936,
   1963.532,
   2092.407,
   1785.112,
   1914.338,
   2010.643,
   1995.232,
   1982.267,
   1857.89,
   1919.98,
   2004.819,
   2038.624,
   2096.625,
   2127.662,
   1968.865,
   2115.328,
   2000.641,
   2086.385,
   1836.605,
   1789.163,
   2013.585,
   1987.544,
   1948.39,
   2141.443,
   1965.558,
   1990.97,
   2015.613,
   2019.506,
   1989.486,
   1848.872,
   1809.075,
   1991.089,
   1785.515,
   1883.684,
   1833.704,
   1934.338,
   1907.058,
   1784.645,
   2141.574,
   2129.335,
   1869.752,
   1861.201,
   1810.464,
   1826.487,
   1885.43,
   1809.102,
   1825.642,
   2059.686,
   1789.983,
   1823.496,
   1878.226,
   1823.146,
   2014.831,
   1802.829,
   1980.138,
   1862.739,
   1920.398,
   2128.57,
   1894.335,
   2032.214,
   1956.646,
   1784.338,
   1999.984,
   1914.54,
   1966.411,
   1786.591,
   1925.458,
   2122.857,
   1846.209,
   1976.754,
   2022.605,
   1867.642,
   1978.207,
   1955.006,
   1788.144,
   2010.786,
   1942.026,
   1943.216,
   1883.451,
   1844.776,
   1829.34,
   2092.216,
   1828.269,
   1949.913,
   1845.454,
   1844.616,
   2077.867,
   1803.988,
   1802.89,
   1858.64,
   1803.787,
   1959.939,
   1930.269,
   1907.494,
   1804.614,
   2088.068,
   1780.699,
   1957.143,
   1788.346,
   1788.346,
   2054.107,
   1900.002,
   1998.615,
   1900.396,
   2107.131,
   1933.222,
   1964.392,
   2001.247,
   1899.327,
   1863.284,
   2102.012,
   2014.9,
   1861.789,
   1874.071,
   1841.998,
   1869.656,
   1862.877,
   1929.069,
   1906.273,
   1952.967,
   1918.172,
   1918.156,
   1969.823,
   1825.308,
   1918.616,
   1943.086,
   1967.117,
   1994.854,
   1958.324,
   2112.836,
   1944.683,
   1989.36,
   1836.802,
   1850.495,
   1821.087,
   1859.579,
   2090.566,
   1900.129,
   2011.695,
   1861.192,
   2099.053,
   1986.36,
   1948.261,
   1861.363,
   1861.363,
   1801.92,
   1884.469,
   1997.746,
   2106.988,
   2093.104,
   1971.855,
   1955.826,
   1802.329,
   1850.489,
   1803.642,
   2004.161,
   1798.228,
   1830.262,
   2117.097,
   1846.149,
   2059.69,
   1892.876,
   1924.006,
   1995.549,
   2008.958,
   1858.777,
   1787.827,
   1895.844,
   2083.655,
   2049.324,
   2061.222,
   2068.632,
   1832.135,
   1783.275,
   1941.206,
   1821.92,
   2114.516,
   2124.249,
   1848.149,
   1942.506,
   2055.161,
   1914.758,
   1935.027,
   1992.638,
   2056.59,
   1851.976,
   2088.249,
   2010.117,
   1798.375,
   1948.446,
   1859.245,
   1805.604,
   1852.13,
   1936.958,
   1932.305,
   2071.22,
   2145.343,
   1961.878,
   1820.802,
   1812.02,
   2137.539,
   1973.923,
   1806.251,
   1917.719,
   1910.516,
   2064.014,
   1856.29,
   1793.457,
   1829.333,
   1780.833,
   1815.403,
   1815.483,
   1927.927,
   1889,
   1923.713,
   1963.076,
   1914.018,
   2121.789,
   1853.297,
   1998.777,
   1989.093,
   1790.047,
   2022.779,
   1994.319,
   1909.733,
   1854.158,
   1906.393,
   1847.082,
   1787.615,
   1870.882,
   1816.267,
   2031.889,
   1845.549,
   1852.704,
   1796.865,
   2149.637,
   1784.117,
   1843.207,
   2058.092,
   1795.659,
   1798.999,
   1931.952,
   1821.306,
   1781.225,
   1984.884,
   1986.955,
   1904.593,
   1808.236,
   2106.205,
   1881.224,
   1807.228,
   1970.879,
   2023.33,
   1792.455,
   2073.569,
   1835.823,
   1802.571,
   1871.586,
   1871.586,
   2056.844,
   2022.747,
   2029.193,
   2007.794,
   2112.847,
   1960.157,
   1782.873,
   1951.408,
   1952.6,
   1954.526,
   1984.182,
   2120.177,
   1965.017,
   2082.892,
   1857.778,
   1884.425,
   1894.896,
   2111.16,
   1809.908,
   1803.635,
   1789.363,
   2090.704,
   1868.084,
   2134.015,
   1868.275,
   2043.494,
   1909.415,
   2061.323,
   1921.174,
   1835.839,
   1787.408,
   1927.039,
   2038.175,
   1789.619,
   1786.155,
   1938.101,
   2125.474,
   1827.272,
   2147.878,
   1836.593,
   2005.204,
   1804.232,
   1908.449,
   2124.665,
   2118.918,
   2018.746,
   2091.169,
   2031.305,
   1931.39,
   1895.861,
   1887.457,
   2000.798,
   2058.014,
   1949.237,
   1949.237,
   2076.237,
   1835.231,
   2066.853,
   1865.752,
   1840.045,
   1799.414,
   1801.777,
   1866.549,
   1971.899,
   2087.373,
   2042.553,
   1977.654,
   1847.979,
   2077.715,
   1888.403,
   1813.3,
   1788.26,
   2023.848,
   1816.191,
   1960.111,
   2029.754,
   1928.975,
   1920.374,
   1798.042,
   1897.629,
   1856.568,
   1839.983,
   1860.839,
   2014.672,
   1796.644,
   1900.373,
   2123.245,
   1860.023,
   1964.161,
   2033.452,
   1845.064,
   2074.87,
   1816.194,
   1900.876,
   2095.13,
   1864.517,
   2045.973,
   2023.753,
   2003.719,
   2071.534,
   1935.08,
   2107.752,
   1967.077,
   2026.117,
   1863.028,
   1842.251,
   1979.971,
   1920.323,
   1804.263,
   1814.279,
   1865.134,
   2067.999,
   1811.529,
   1790.353,
   2028.842,
   1811.585,
   1800.494,
   1831.912,
   1851.045,
   1810.825,
   1937.466,
   1963.72,
   1915.689,
   1851.276,
   1844.786,
   1949.794,
   1787.305,
   2139.143,
   1823.318,
   1958.076,
   1997.31,
   2000.356,
   1974.482,
   1784.756,
   2013.819,
   2115.762,
   1878.561,
   2114.736,
   1854.674,
   2076.051,
   1816.224,
   1876.179,
   1786.569,
   1901.632,
   2107.639,
   2106.18,
   1869.051,
   1798.505,
   2094.99,
   1938.915,
   1975.324,
   1866.586,
   1799.153,
   1970.067,
   2145.187,
   1969.923,
   1928.737,
   1786.356,
   1847.048,
   2087.932,
   2019.703,
   1841.299,
   1909.506,
   1793.692,
   1899.73,
   2103.066,
   1974.676,
   1819.684,
   1982.586,
   1936.941,
   1780.385,
   1948.916,
   2006.056,
   1927.753,
   1867.427,
   2057.191,
   2097.509,
   1789.801,
   1969.557,
   2134.429,
   1937.416,
   2044.282,
   1961.362,
   1788.945,
   1783.872,
   1930.322,
   1787.95,
   1897.647,
   2123.04,
   1988.579,
   2075.018,
   1790.854,
   1950.414,
   1794.583,
   1846.36,
   2144.548,
   2079.508,
   1934.282,
   1962.199,
   1950.754,
   1894.144,
   2067.56,
   2033.917,
   1783.66,
   1785.407,
   2120.697,
   1944.8,
   1985.585,
   1788.202,
   1861.931,
   1795.226,
   2037.356,
   2003.617,
   1854.088,
   1875.801,
   1839.121,
   1886.17,
   2013.617,
   1918.937,
   1932.242,
   1952.219,
   1811.77,
   1811.77,
   2106.423,
   1909.458,
   1898.334,
   2026.586,
   1900.159,
   1895.776,
   1806.918,
   1901.643,
   1782.593,
   1927.324,
   1794.081,
   1780.064,
   1948.515,
   2087.812,
   1825.326,
   2069.411,
   1794.43,
   1782.023,
   2098.854,
   1936.053,
   1878.506,
   1866.395,
   2027.757,
   2123.719,
   1815.685,
   1921.056,
   2051.526,
   1849.073,
   1930.545,
   2146.147,
   1852.009,
   2129.349,
   1934.1,
   1819.193,
   1837.227,
   1935.065,
   1949.36,
   1793.165,
   1866.138,
   2121.462,
   1982.005,
   1823.814,
   1848.874,
   1800.668,
   1828.641,
   1932.881,
   1859.895,
   1986.812,
   1824.273,
   1940.842,
   2019.724,
   1920.415,
   2014.891,
   1950.988,
   1831.509,
   1799.271,
   2093.484,
   2065.458,
   1909.846,
   2028.868,
   1949.852,
   1856.017,
   1809.029,
   2039.823,
   2113.976,
   2063.849,
   1900.776,
   1848.76,
   2034.671,
   2034.587,
   2012.86,
   2130.289,
   2109.139,
   2104.832,
   2089.837,
   1827.791,
   2020.212,
   1907.681,
   2006.574,
   1997.933,
   2060.65,
   1850.656,
   1875.114,
   1801.971,
   1933.869,
   2104.124,
   1940.824,
   1800.803,
   1863.567,
   1859.276,
   1857.746,
   2007.058,
   2041.693,
   1862.617,
   1782.931,
   2100.498,
   1861.036,
   1792.989,
   1839.091,
   1893.655,
   1936.422,
   1992.839,
   1798.676,
   1984.131,
   1841.767,
   1926.481,
   1919.3,
   2026.458,
   2020.975,
   1843.171,
   1859.632,
   1838.255,
   1916.137,
   1891.602,
   1795.139,
   1987.112,
   1841.235,
   2043.695,
   1913.383,
   1917.218,
   1958.416,
   1829.264,
   1883.666,
   1974.998,
   1980.118,
   2141.259,
   1977.545,
   1911.361,
   1909.823,
   2078.514,
   1972.124,
   1877.354,
   1831.398,
   2124.523,
   1806.363,
   2138.746,
   1788.088,
   1884.404,
   2132.776,
   1957.6,
   1942.57,
   2011.47,
   2084.947,
   2102.876,
   1817.047,
   1868.123,
   2129.744,
   2046.295,
   1928.387,
   1825.079,
   1789.321,
   2054.168,
   1922.296,
   1804.651,
   1883.423,
   2117.073,
   2125.806,
   2083.573,
   1982.534,
   1925.812,
   2023.601,
   1834.99,
   1843.436,
   1826.965,
   1790.412,
   2015.78,
   1977.899,
   1952.106,
   1921.469,
   1905.979,
   2110.714,
   1917.589,
   1841.617,
   1822.536,
   2123.596,
   1788.915,
   1958.076,
   1961.76,
   1932.412,
   1900.444,
   2030.545,
   2122.505,
   1961.677,
   2056.561,
   1853.281,
   2007.422,
   1867.949,
   2070.41,
   1933,
   1934.154,
   2068.968,
   1903.584,
   1970.057,
   1871.738,
   2043.86,
   2008.26,
   1803.658,
   1802.197,
   1792.155,
   1838.463,
   2118.031,
   1784.114,
   1787.966,
   1787.6,
   1831.773,
   1797.277,
   1812.833,
   2009.852,
   1821.884,
   1816.403,
   2048.904,
   1790.969,
   1833.613,
   2002.351,
   1901.532,
   1872.69,
   2070.692,
   1953.227,
   1828.438,
   1949.336,
   1950.072,
   1942.827,
   1849.053,
   1980.061,
   2091.543,
   1896.799,
   2019.653,
   1804.332,
   2106.496,
   2100.32,
   1886.775,
   1857.042,
   1780.026,
   1951.231,
   2023.565,
   2113.521,
   1835.829,
   2076.922,
   1788.932,
   1836.972,
   1882.232,
   1857.368,
   1784.65,
   1849.07,
   2085.466,
   1896.197,
   2134.707,
   2052.231,
   1838.9,
   1915.677,
   2125.418,
   1994.286,
   1843.365,
   1827.177,
   2095.69,
   1967.468,
   2010.887,
   1832.625,
   1934.205,
   2109.367,
   1783.365,
   1806.445,
   1942.518,
   2097.162,
   1947.789,
   2060.002,
   2045.86,
   1835.104,
   1803.044,
   1917.654,
   2024.937,
   1889.768,
   1782.498,
   1788.601,
   1817.788,
   2100.374,
   1792.101,
   1803.675,
   1804.728,
   1902.336,
   2019.669,
   1862.141,
   2042.014,
   2066.863,
   1815.004,
   1789.526,
   1955.857,
   1938.706,
   1891.997,
   1911.341,
   1806.581,
   1791.56,
   1867.061,
   1978.599,
   2042.485,
   2073.598,
   1807.563,
   1826.927,
   1796.089,
   1960.416,
   2126.569,
   1832.3,
   1945.378,
   1792.919,
   1875.71,
   2035.244,
   2073.228,
   2036.709,
   2130.569,
   1888.002,
   1996.443,
   1801.097,
   2031.371,
   1862.376,
   1926.118,
   1947.069,
   1808.024,
   1845.861,
   1944.245,
   2076.672,
   2135.462,
   1867.619,
   2073.222,
   2053.408,
   1804.821,
   2013.155,
   1997.451,
   1954.797,
   2031.224,
   2062.629,
   1963.056,
   1820.615,
   1876.131,
   1962.87,
   2132.524,
   2047.281,
   1823.753,
   2056.077,
   1853.383,
   2078.461,
   1932.643,
   1866.335,
   1796.097,
   1878.639,
   1861.445,
   1999.117,
   2050.3,
   1884.131,
   1836.242,
   1941.774,
   1913.926,
   1861.006,
   1865.229,
   1846.665,
   1791.783,
   1830.538,
   1992.47,
   1793.073,
   1906.52,
   1893.599,
   1784.978,
   1924.514,
   1857.159,
   1918.07,
   2063.547,
   1896.376,
   1836.369,
   1958.091,
   1944.885,
   2033.016,
   1844.86,
   1813.068,
   1982.705,
   1865.174,
   1863.498,
   1868.048,
   1923.31,
   1923.014,
   1808.621,
   1918.353,
   1904.26,
   2073.889,
   1863.486,
   1917.972,
   1830.436,
   1981.602,
   1871.62,
   1784.666,
   1837.598,
   2106.124,
   1806.832,
   1928.275,
   1820.025,
   2120.123,
   2126.415,
   1949.601,
   1781.005,
   1836.958,
   1904.523,
   2122.785,
   1937.903,
   1867.69,
   1791.016,
   1916.213,
   1781.003,
   1893.451,
   1850.058,
   1964.645,
   1896.4,
   2103.17,
   2134.088,
   1904.046,
   1786.882,
   2075.97,
   1883.942,
   1854.297,
   1911.408,
   1945.376,
   1876.622,
   1851.893,
   2093.406,
   2120.751,
   2120.751,
   1850.039,
   1990.88,
   1876.411,
   1800.391,
   1895.233,
   1980.189,
   1913.595,
   1969.395,
   1880.829,
   1812.271,
   2021.712,
   1914.138,
   2064.697,
   1959.851,
   1853.724,
   1993.392,
   2004.487,
   2020.025,
   1853.288,
   1877.926,
   1868.154,
   2051.453,
   1998.497,
   1860.817,
   1817.615,
   1848.322,
   1803.235,
   2033.462,
   1860.908,
   1826.967,
   1816.052,
   1927.753,
   1963.275,
   1861.972,
   2073.252,
   1860.221,
   1953.316,
   1996.186,
   2123.254,
   1984.202,
   1834,
   1855.944,
   1838.029,
   1898.24,
   2127.512,
   2115.475,
   1847.799,
   1927.651,
   1938.036,
   1925.729,
   1950.014,
   1813.387,
   1936.006,
   1921.824,
   1815.539,
   1862.221,
   2102.829,
   1823.481,
   1973.613,
   1920.655,
   2052.163,
   1793.935,
   2125.869,
   1811.907,
   2002.772,
   1984.601,
   1818.941,
   1784.504,
   1811.869,
   1990.088,
   2090.186,
   2076.834,
   1819.672,
   1976.518,
   1824.341,
   1795.34,
   1901.6,
   1860.106,
   1809.473,
   1849.621,
   1823.333,
   1905.722,
   2101.165,
   2113.016,
   1972.197,
   1810.355,
   1812.235,
   1901.745,
   2043.076,
   2146.844,
   2030.691,
   1947.895,
   1815.523,
   1892.856,
   1791.378,
   1791.378,
   2077.987,
   1923.566,
   2145.984,
   2063.362,
   1843.241,
   1788.273,
   1836.549,
   2096.479,
   1810.861,
   2124.271,
   2021.457,
   1839.96,
   1941.436,
   1935.493,
   1918.873,
   1920.796,
   1892.422,
   1912.962,
   2047.913,
   1925.645,
   1920.278,
   1878.179,
   2140.956,
   2115.638,
   2040.197,
   1831.619,
   1919.257,
   1917.529,
   1918.151,
   2084.757,
   1984.288,
   2127.461,
   1784.254,
   2034.146,
   1882.6,
   1970.205,
   1825.986,
   1825.043,
   2072.534,
   1909.35,
   2014.54,
   2127.806,
   1897.524,
   1897.524,
   1941.038,
   1794.027,
   1813.257,
   2073.115,
   1851.25,
   1971.295,
   2129.835,
   1977.702,
   1897.177,
   1879.863,
   2084.289,
   1893.469,
   1968.386,
   1828.964,
   1852.633,
   1887.969,
   1982.434,
   1919.562,
   1831.211,
   1933.927,
   1907.959,
   1782.156,
   1882.178,
   1799.732,
   1848.379,
   1968.159,
   1932.333,
   1794.447,
   1889.236,
   2045.063,
   1798.198,
   1987.3,
   1780.813,
   1904.045,
   1859.546,
   1896.157,
   1973.835,
   1893.525,
   1851.436,
   1830.016,
   1973.864,
   1805.362,
   2049.374,
   1790.436,
   1895.958,
   1823.996,
   1941.745,
   1893.984,
   1788.789,
   2016.39,
   2032.264,
   1876.945,
   2133.405,
   2081.982,
   1977.332,
   1923.51,
   2093.876,
   1812.66,
   2079.609,
   1784.443,
   1844.801,
   2021.967,
   1892.482,
   1922.157,
   1843.62,
   1857.121,
   1827.333,
   1890.825,
   1801.132,
   2092.006,
   2031.367,
   1790.21,
   2046.94,
   2067.343,
   1837.626,
   1973.195,
   1807.397,
   1795.723,
   1945.47,
   1847.254,
   1826.867,
   1881.626,
   2121.726,
   2071.692,
   2034.575,
   1908.251,
   1888.827,
   1930.568,
   1801.034,
   1959.924,
   1892.436,
   1813.665,
   1866.396,
   1993.257,
   2140.477,
   2077.241,
   1909.147,
   1965.021,
   1889.443,
   2069.305,
   1802.621,
   1978.385,
   2106.815,
   1851.685,
   1840.499,
   1802.964,
   1836.626,
   1933.58,
   2104.255,
   2039.11,
   1952.049,
   1983.73,
   2005.38,
   2091.925,
   1886.708,
   2135.091,
   2082.245,
   1886.686,
   1785.073,
   1881.649,
   1804.245,
   1920.261,
   1924.72,
   1970.072,
   1931.235,
   1966.78,
   1923.587,
   2005.204,
   1796.55,
   1795.73,
   1796.36,
   1992.53,
   1802.048,
   2137.245,
   1983.729,
   2037.475,
   2040.686,
   1910.648,
   2057.473,
   2098.328,
   1898.197,
   1816.277,
   1946.451,
   2010.283,
   1917.189,
   1799.465,
   1839.618,
   1813.352,
   1899.43,
   1842.02,
   1988.689,
   1841.481,
   2031.726,
   2004.978,
   1785.899,
   1902.867,
   1979.925,
   1927.551,
   2132.238,
   1963.754,
   1911.699,
   1959.792,
   1798.352,
   1806.884,
   1832.373,
   2006.802,
   1985.586,
   1961.529,
   1963.545,
   2075.465,
   1933.223,
   2074.389,
   1892.614,
   1790.433,
   2040.435,
   1887.57,
   1884.204,
   1859.225,
   1919.352,
   2028.121,
   2001.425,
   1837.39,
   2055.623,
   2123.473,
   1906.836,
   1931.984,
   1837.377,
   1941.47,
   1870.354,
   2028.213,
   1988.741,
   1960.629,
   2053.607,
   1887.963,
   2089.06,
   2008.817,
   1982.806,
   1836.434,
   2003.05,
   1849.554,
   2145.674,
   1920.13,
   2063.643,
   1910.064,
   1927.581,
   1809.277,
   1972.356,
   2029.273,
   2044.068,
   1786.151,
   1792.595,
   1823.702,
   1820.177,
   1895.069,
   1924.707,
   2122.47,
   1954.701,
   1986.458,
   2105.368,
   1890.604,
   1872.267,
   1962.272,
   2137.304,
   1984.927,
   2035.27,
   2017.992,
   1995.372,
   1829.46,
   2147.333,
   1874.483,
   2086.953,
   1869.003,
   1814.325,
   2010.333,
   1825.499,
   1802.67,
   2042.403,
   1797.073,
   1808.223,
   1807.997,
   2091.049,
   2013.282,
   1833.5,
   1817.267,
   2115.373,
   1910.02,
   1818.468,
   2022.604,
   2138.467,
   1860.074,
   1913.017,
   1923.668,
   1996.273,
   1914.982,
   1875.154,
   1958.835,
   2012.629,
   1960.169,
   1843.292,
   2053.82,
   1788.338,
   2007.536,
   1907.862,
   1897.928,
   1920.234,
   2126.169,
   1948.407,
   2145.146,
   1794.677,
   1972.221,
   1926.583,
   1862.85,
   1800.251,
   1892.014,
   1783.698,
   1870.197,
   1929.201,
   1929.201,
   1977.791,
   1825.665,
   1904.598,
   2044.655,
   1998.261,
   1856.946,
   2053.567,
   1895.349,
   1933.729,
   2073.725,
   2114.69,
   1826.39,
   1829.309,
   1792.507,
   1792.507,
   1796.283,
   1794.095,
   1812.031,
   1879.982,
   2124.719,
   1939.976,
   1853.67,
   1974.002,
   1898.442,
   1916.572,
   2132.589,
   2127.238,
   2109.996,
   1912.047,
   1813.34,
   1909.76,
   1973.321,
   1990.291,
   1957.071,
   1789.479,
   2064.71,
   1895.655,
   1799.039,
   1875.089,
   2083.482,
   2036.325,
   2028.767,
   1833.391,
   1837.639,
   1871.205,
   1861.664,
   2042.878,
   1838.749,
   1900.172,
   1781.683,
   1856.752,
   1993.216,
   1885.927,
   1785.265,
   1926.486,
   1972.309,
   2127.214,
   1812.364,
   1875.488,
   2062.453,
   1841.977,
   2115.059,
   2115.059,
   1989.399,
   1828.094,
   2048.838,
   2026.607,
   1835.205,
   1947.47,
   1827.807,
   2132.375,
   2129.852,
   1843.839,
   1830.94,
   1949.1,
   2093.577,
   2101.894,
   1785.48,
   1823.643,
   2059.717,
   1794.843,
   1810.867,
   1806.038,
   2042.336,
   2056.454,
   1862.824,
   1798.998,
   2067.199,
   1818.194,
   1859.29,
   1791.623,
   1936.163,
   2115.691,
   2115.691,
   1882.065,
   1994.203,
   1994.203,
   2074.887,
   2072.18,
   1917.695,
   2025.598,
   1865.369,
   2045.924,
   2051.139,
   1808.002,
   1956.251,
   1794.769,
   1789.143,
   1847.585,
   1993.695,
   2091.674,
   1921.756,
   1976.655,
   1907.25,
   1821.066,
   1995.686,
   1972.769,
   2021.052,
   1813.996,
   2075.396,
   2105.883,
   1841.271,
   2094.033,
   1813.382,
   2037.585,
   2078.93,
   1812.112,
   1787.213,
   1932.984,
   2061.587,
   2060.082,
   1823.926,
   2005.551,
   2090.337,
   1786.941,
   1911.564,
   1816.463,
   1857.904,
   1879.851,
   1790.167,
   1902.028,
   1823.664,
   1838.769,
   1933.752,
   2061.336,
   2120.719,
   1939.886,
   2053.413,
   1804.951,
   2006.735,
   2134.9,
   1795.673,
   1827.748,
   1793.447,
   1857.574,
   1999.674,
   2100.613,
   1922.454,
   2070.191,
   1803.789,
   1803.789,
   2028.467,
   1794.743,
   1944.096,
   1849.419,
   1868.905,
   1875.251,
   1903.259,
   1888.515,
   2045.57,
   1885.991,
   2142.463,
   1792.403,
   2036.951,
   1835.144,
   2009.745,
   1842.142,
   2015.557,
   1944.932,
   2144.984,
   1824.082,
   1822.989,
   1954.191,
   1950.805,
   1867.155,
   1820.789,
   2102.552,
   1904.054,
   1807.568,
   1783.063,
   1966.192,
   2024.437,
   1869.519,
   2056.063,
   1979.634,
   2039.816,
   1828.811,
   1785.644,
   1854.734,
   1851.448,
   1932.556,
   1886.248,
   1865.49,
   1900.169,
   1996.114,
   1929.423,
   1784.9,
   2024.58,
   1784.339,
   1780.07,
   1813.328,
   2082.777,
   1924.864,
   1792.562,
   1878.861,
   2058.468,
   2001.829,
   2056.35,
   2086.726,
   1973.057,
   1864.598,
   1921.493,
   1803.594,
   1829.554,
   1878.05,
   1976.593,
   1947.615,
   1858.52,
   1979.598,
   1910.363,
   1822.664,
   1905.043,
   1938.602,
   1965.461,
   1784.985,
   1921.639,
   2106.682,
   2138.696,
   2073.852,
   2106.757,
   1810.37,
   2032.157,
   1980.548,
   1899.209,
   1938.878,
   1877.92,
   1824.606,
   1859.012,
   1897.365,
   1895.308,
   1804.578,
   1822.861,
   1846.232,
   2027.911,
   1836.161,
   1780.753,
   1981.701,
   2064.545,
   1889.004,
   1847.677,
   2098.266,
   1795.628,
   1898.501,
   1983.389,
   1891.704,
   1891.704,
   1891.704,
   2018.933,
   2083.046,
   1881.441,
   1914.256,
   1852.635,
   2114.402,
   2043.465,
   1986.326,
   1980.184,
   2023.132,
   1787.134,
   2108.406,
   2108.406,
   2088.781,
   2021.217,
   1847.784,
   1816.536,
   1879.729,
   1962.498,
   1886.667,
   2088.753,
   2029.611,
   1942.731,
   2126.348,
   1801.869,
   1972.957,
   1937.723,
   1904.213,
   1798.714,
   1857.319,
   2068.262,
   2021.218,
   1961.706,
   1900.97,
   1819.36,
   1993.995,
   2042.722,
   2054.16,
   1801.589,
   2000.466,
   2120.982,
   1782.386,
   1863.801,
   1992.397,
   1929.033,
   1806.282,
   1978.769,
   1978.769,
   2087.338,
   1978.86,
   1914.317,
   2004.547,
   1937.631,
   2039.216,
   1956.345,
   1855.522,
   1917.044,
   1798.647,
   1905.457,
   2049.984,
   1898.553,
   1867.489,
   2006.585,
   1781.979,
   1911.999,
   2039.257,
   1784.753,
   1784.214,
   1904.02,
   2045.783,
   1892.138,
   2017.443,
   1829.125,
   1945.057,
   1831.688,
   2035.742,
   1780.271,
   2044.581,
   1812.324,
   2012.312,
   1856.894,
   2020.706,
   1863.14,
   2021.52,
   1859.875,
   1789.467,
   2021.743,
   1805.042,
   1960.7,
   1787.644,
   1805.877,
   1930.438,
   2090.993,
   1951.213,
   1909.609,
   1839.186,
   2099.429,
   2099.429,
   1798.52,
   1863.745,
   1917.917,
   1904.951,
   2068.581,
   1868.345,
   2007.384,
   2065.127,
   1826.198,
   2110.514,
   1893.701,
   1792.827,
   1853.214,
   2046.955,
   2125.151,
   2052.603,
   1805.571,
   1985.429,
   1924.106,
   2051.868,
   2095.958,
   1921.576,
   1910.745,
   1781.264,
   2016.415,
   1789.131,
   2125.135,
   1964.506,
   1796.035,
   1861.624,
   1902.864,
   1947.172,
   2004.989,
   1871.04,
   1810.486,
   1807.285,
   1852.555,
   1982.994,
   1943.054,
   2055.35,
   1856.003,
   1910.413,
   2144.748,
   1790.841,
   2054.975,
   1826.571,
   2146.318,
   1894.228,
   2015.878,
   1988.663,
   1859.428,
   1892.365,
   2043.269,
   2071.948,
   1953.811,
   2094.491,
   1910.339,
   2103.997,
   2041.234,
   1783.629,
   1856.83,
   1818.75,
   1861.025,
   1835.746,
   1864.544,
   1816.122,
   1947.777,
   1978.602,
   2035.929,
   2073.101,
   1962.789,
   1793.538,
   1996.055,
   1964.039,
   1841.371,
   2003.716,
   1969.691,
   1930.922,
   2069.229,
   2022.952,
   1969.377,
   1961.529,
   2039.763,
   1931.525,
   1827.09,
   1908.66,
   2028.868,
   1814.334,
   1836.103,
   1880.965,
   2019.477,
   1873.994,
   2045.506,
   2050.443,
   1936.423,
   1796.39,
   1973.809,
   1869.41,
   2045.102,
   1877.741,
   1855.382,
   1839.396,
   1998.317,
   1991.494,
   1831.001,
   2136.39,
   1823.538,
   1907.951,
   1811.551,
   2123.298,
   1916.131,
   1946.762,
   1859.64,
   1930.21,
   1808.359,
   2000.673,
   2095.957,
   1999.206,
   2031.766,
   1860.328,
   1838.902,
   2143.159,
   2060.484,
   1939.854,
   1784.241,
   1845.28,
   2094.583,
   1802.2,
   1797.036,
   1797.036,
   1882.446,
   1859.123,
   1906.317,
   1826.758,
   2104.595,
   2146.733,
   1820.58,
   1783.435,
   1834.474,
   1781.593,
   1875.555,
   1782.912,
   1885.942,
   1818.02,
   1865.124,
   2018.109,
   1947.26,
   2098.577,
   1929.533,
   2106.824,
   1784.281,
   1801.47,
   1848.852,
   1844.368,
   1854.013,
   1936.825,
   1961.21,
   2002.824,
   2011.846,
   2001.568,
   2144.909,
   1812.986,
   1867.697,
   1861.243,
   1835.779,
   1824.421,
   1977.046,
   1818.158,
   1829.568,
   1911.779,
   1786.44,
   1859.036,
   2110.478,
   2144.636,
   1845.747,
   2057.179,
   1889.272,
   1895.338,
   1963.771,
   1840.475,
   2051.064,
   1819.234,
   2142.649,
   1847.453,
   1893.853,
   2111.092,
   2022.434,
   2029.444,
   1885.887,
   2027.543,
   1935.524,
   1786.167,
   1896.8,
   1802.584,
   1894.869,
   2136.237,
   2021.701,
   1875.666,
   1866.394,
   2063.662,
   1840.328,
   1997.779,
   1827.052,
   1880.157,
   2144.715,
   2149.56,
   2071.283,
   1799.881,
   1792.541,
   2125.558,
   1845.769,
   1836.184,
   1843.858,
   2140.98,
   1841.494,
   2012.807,
   1934.512,
   1887.967,
   2146.795,
   1781.358,
   1917.19,
   1965.639,
   1833.252,
   1872.474,
   1882.561,
   1815.2,
   1973.948,
   1973.948,
   1826.979,
   1872.761,
   1949.627,
   2128.311,
   1783.153,
   2087.46,
   1976.114,
   2032.221,
   1927.29,
   1927.29,
   1883.192,
   1969.243,
   1842.413,
   1895.635,
   2118.317,
   1786.456,
   1924.718,
   2099.035,
   1826.962,
   1851.917,
   1800.771,
   1822.855,
   2128.341,
   2145.234,
   2017.583,
   2054.977,
   1826.143,
   1816.026,
   1816.026,
   1980.617,
   1980.617,
   1906.764,
   2051.664,
   2020.169,
   2113.252,
   1796.442,
   1784.719,
   1828.775,
   1864.402,
   2037.028,
   1781.95,
   2116.858,
   2050.616,
   2022.352,
   1801.552,
   1786.848,
   1943.938,
   2148.538,
   1977.466,
   2093.942,
   1937.476,
   1914.402,
   1959.202,
   1849.703,
   1942.085,
   2036.046,
   1963.756,
   1945.198,
   1833.251,
   1910.07,
   2003.463,
   1849.042,
   1933.781,
   1796.621,
   1911.564,
   1872.737,
   2087.718,
   1954.93,
   1917.308,
   1806.315,
   2077.2,
   1801.18,
   2138.256,
   1901.085,
   1901.085,
   1938.149,
   2110.309,
   1806.455,
   1831.514,
   1831.514,
   2028.699,
   1857.263,
   2021.316,
   2048.017,
   2014.134,
   1861.878,
   1861.878,
   1873.634,
   1854.109,
   1782.29,
   1943.446,
   1847.574,
   2042.383,
   2040.509,
   1995.214,
   1805.455,
   1895.009,
   1795.368,
   1799.609,
   1907.456,
   1988.943,
   1911.028,
   1919.428,
   1955.935,
   2121.223,
   2020.436,
   1796.27,
   1796.27,
   2073.813,
   2014.055,
   2121.16,
   1996.964,
   1962.135,
   1835.643,
   2065.688,
   2056.344,
   2144.616,
   2109.449,
   1794.918,
   1926.873,
   1839.505,
   1966.031,
   1873.641,
   1962.082,
   1848.509,
   1788.664,
   1871.271,
   1885.914,
   1927.198,
   1847.271,
   1897.373,
   2131.916,
   2131.216,
   1806.636,
   2147.088,
   1781.169,
   1930.219,
   2056.145,
   1983.477,
   1986.486,
   1823.043,
   1833.082,
   2097.122,
   2097.122,
   1911.049,
   2092.618,
   2032.47,
   1900.126,
   1835.276,
   1806.003,
   1905.994,
   1888.944,
   1987.924,
   1810.779,
   1858.135,
   1794.148,
   2047.28,
   1830.632,
   2106.83,
   2023.98,
   1791.551,
   1782.201,
   2057.935,
   1845.925,
   1792.518,
   1914.218,
   1897.942,
   2011.238,
   1860.233,
   1933.587,
   1839.346,
   2090.31,
   1781.261,
   1895.44,
   1904.172,
   2094.23,
   1806.346,
   1909.27,
   1781.385,
   1794.185,
   1940.971,
   2113.056,
   1791.663,
   1809.739,
   2067.976,
   1835.015,
   1780.029,
   1888.355,
   1894.014,
   1928.914,
   1868.818,
   1996.23,
   1959.725,
   2125.303,
   1784.718,
   1855.543,
   1872.75,
   1792.603,
   2001.534,
   2001.534,
   2125.457,
   1956.091,
   1941.294,
   2023.917,
   1978.745,
   1831.179,
   1780.304,
   1886.865,
   2064.165,
   1890.558,
   1866.933,
   1854.873,
   1882.703,
   1882.976,
   1962.771,
   1972.222,
   1937.21,
   2027.452,
   1823.799,
   2046.719,
   1961.889,
   1978.822,
   1852.17,
   1812.85,
   2146.708,
   1827.023,
   1810.088,
   1921.067,
   1964.711,
   1964.184,
   1929.113,
   1913.715,
   1972.557,
   1952.111,
   2131.752,
   1886.803,
   1911.244,
   1801.763,
   2074.263,
   1929.682,
   1781.353,
   2013.789,
   1810.229,
   1842.206,
   1950.348,
   1846.35,
   1970.797,
   1950.783,
   1789.721,
   2138.514,
   1781.095,
   1967.919,
   1955.897,
   1937.808,
   1816.583,
   1912.164,
   1951.114,
   2024.474,
   1797.353,
   2036.5,
   1809.574,
   1995.937,
   1818.152,
   1870.865,
   2007.867,
   1925.948,
   2090.127,
   1879.046,
   2089.923,
   2006.426,
   2102.236,
   2102.236,
   1921.418,
   1832.548,
   1848.308,
   2089.33,
   1801.827,
   1782.827,
   1799.511,
   1859.963,
   1804.474,
   1933.613,
   1932.053,
   2021.363,
   1884.857,
   1898.847,
   1795.308,
   1835.706,
   1872.371,
   1827.337,
   2029.18,
   1812.972,
   2129.771,
   2084.163,
   2051.185,
   2123.696,
   1994.241,
   1825.044,
   1845.825,
   1897.729,
   1889.348,
   2082.983,
   1878.872,
   1811.615,
   1827.259,
   2085.42,
   1877.232,
   1943.31,
   1978.072,
   1888.325,
   1979.997,
   1979.997,
   1884.787,
   2134.614,
   1811.939,
   1796.766,
   1837.762,
   1929.119,
   1888.742,
   1903.478,
   1814.591,
   1814.902,
   2048.635,
   2078.55,
   1815.562,
   2103.877,
   2054.455,
   1814.541,
   1893.064,
   1841.738,
   1976.337,
   2053.134,
   2131.891,
   1877.329,
   2133.807,
   1833.497,
   2035.668,
   2026.488,
   1979.861,
   2008.519,
   2011.753,
   1865.375,
   1908.609,
   2065.281,
   2059.448,
   1858.302,
   1830.422,
   2030.218,
   2030.218,
   1991.01,
   2090.379,
   2042.17,
   1931.511,
   2130.121,
   2002.789,
   1832.234,
   1883.805,
   1981.895,
   1793.815,
   1906.196,
   1956.283,
   1789.714,
   1850.01,
   1850.01,
   1842.681,
   2048.662,
   1841.437,
   1816.376,
   1931.65,
   1788.076,
   1918.714,
   1990.121,
   1984.498,
   1951.303,
   1882.16,
   1813.257,
   1875.944,
   1902.382,
   1818.894,
   1871.834,
   2090.184,
   1808.435,
   1799.275,
   1809.78,
   1940.75,
   1810.538,
   1796.55,
   2123.601,
   1989.589,
   2032.744,
   2131.078,
   1978.327,
   1935.952,
   2066.432,
   1900.018,
   2000.52,
   2013.18,
   1998.107,
   1888.852,
   1849.543,
   1844.839,
   2034.204,
   2040.274,
   1791.364,
   2030.377,
   1893.376,
   1835.886,
   1952.007,
   1959.512,
   1883.309,
   2068.446,
   2048.638,
   1967.664,
   2090.901,
   1792.915,
   1795.913,
   1914.941,
   1855.659,
   1785.145,
   2058.849,
   2015.854,
   2040.289,
   1798.655,
   1844.179,
   1815.284,
   1840.931,
   1906.133,
   1942.131,
   1850.421,
   2008.1,
   1931.24,
   1991.737,
   1804.795,
   1797.341,
   1893.124,
   2137.894,
   1894.072,
   1993.485,
   1927.451,
   1949.196,
   1949.196,
   1811.435,
   2068.262,
   1842.532,
   1796.355,
   2093.465,
   1910.711,
   1824.946,
   2103.094,
   1877.114,
   1815.001,
   1919.27,
   1841.146,
   1910.73,
   2043.078,
   1861.834,
   1993.004,
   1868.223,
   1901.577,
   1986.18,
   2056.735,
   2005.999,
   1839.822,
   2147.441,
   1872.527,
   2112.526,
   1857.124,
   1781.115,
   1790.162,
   2093.631,
   2122.913,
   2064.416,
   1968.001,
   1940.791,
   1798.705,
   1888.166,
   1874.859,
   2028.232,
   1827.503,
   2071.617,
   2071.32,
   1783.474,
   2096.938,
   1875.554,
   2010.308,
   1974.785,
   1926.956,
   1786.003,
   1998.54,
   1861.045,
   1879.107,
   1880.671,
   1860.739,
   1836.305,
   1857.492,
   2109.012,
   1780.971,
   1797.551,
   1797.392,
   1797.392,
   1825.533,
   1855.241,
   2048.034,
   1975.693,
   1796.037,
   2041.973,
   1876.106,
   1983.105,
   2002.96,
   2112.215,
   2036.149,
   1898.674,
   2143.03,
   2089.427,
   1899.593,
   1811.469,
   2045.703,
   1792.14,
   1827.057,
   1963.075,
   1797.756,
   1869.447,
   1867.348,
   1906.476,
   1843.704,
   1844.575,
   1916.902,
   2116.288,
   1829.495,
   1800.182,
   1811.117,
   1964.236,
   1927.315,
   1905.314,
   2096.024,
   1823.318,
   1975.288,
   1807.746,
   1843.024,
   1782.143,
   1825.706,
   2117.702,
   1820.281,
   1967.568,
   2060.438,
   1785.681,
   2078.457,
   1813.939,
   2012.505,
   1781.426,
   1873.059,
   1847.37,
   1812.553,
   1789.29,
   2113.791,
   1889.709,
   1987.752,
   1781.147,
   2062.183,
   2037.407,
   2107.635,
   2006.004,
   2137.679,
   1960.769,
   1953.691,
   1907.096,
   2045.062,
   1870.218,
   2030.363,
   1978.151,
   1834.574,
   1918.713,
   1854.492,
   1886.557,
   2029.965,
   1782.277,
   1789.14,
   2064.797,
   1829.33,
   1815.175,
   1817.998,
   1797.906,
   1873.828,
   1978.291,
   1833.15,
   2136.273,
   1844.023,
   1853.702,
   1879.033,
   1863.997,
   1935.99,
   1857.82,
   1868.695,
   1963.818,
   1781.476,
   1805.958,
   1996.647,
   1940.062,
   1861.69,
   2043.323,
   2056.237,
   2012.452,
   1852.957,
   1797.504,
   1940.605,
   1786.447,
   1825.738,
   1944.48,
   2039.489,
   1823.905,
   2045.536,
   2042.519,
   1972.857,
   2055.017,
   2058.81,
   2090.482,
   2137.507,
   1844.675,
   1786.403,
   2142.701,
   1843.76,
   2137.064,
   1878.892,
   1804.331,
   1863.055,
   2109.64,
   1864.403,
   1922.339,
   2033.318,
   2109.455,
   1785.732,
   1872.106,
   2140.312,
   1960.434,
   1820.393,
   1908.526,
   1963.755,
   2129.826,
   1791.713,
   2052.077,
   2075.812,
   1899.066,
   2072.202,
   2072.202,
   1884.345,
   1896.971,
   1938.225,
   1881.931,
   1833.657,
   1938.851,
   1846.143,
   1846.143,
   1965.279,
   1830.808,
   1925.957,
   1960.218,
   1922.795,
   1893.559,
   1961.416,
   1815.1,
   2001.794,
   1818.452,
   1963.179,
   1832.636,
   2075.502,
   1994.968,
   2110.558,
   2038.369,
   2038.369,
   1790.963,
   1875.436,
   1784.854,
   1935.875,
   1850.245,
   1846.703,
   1961.064,
   1986.054,
   1986.054,
   1890.927,
   2034.938,
   2147.854,
   2026.345,
   2121.655,
   2130.89,
   2139.885,
   1795.066,
   2127.257,
   1826.526,
   1851.965,
   1840.211,
   2126.243,
   1963.512,
   1800.333,
   1795.02,
   1841.878,
   1784.638,
   1865.098,
   2046.728,
   1839.121,
   1920.614,
   1945.784,
   2088.369,
   2012.683,
   2015.962,
   1837.797,
   1929.294,
   1783.531,
   2062.75,
   1833.698,
   1845.614,
   1848.114,
   1781.592,
   2120.092,
   1810.304,
   2031.234,
   1827.288,
   1792.932,
   1982.979,
   1932.825,
   1844.037,
   1900.31,
   2071.246,
   1841.254,
   1952.154,
   1879.69,
   1815.689,
   2022.425,
   1961.923,
   2019.674,
   1806.409,
   1989.746,
   2133.677,
   2045.379,
   1911.234,
   1839.534,
   2130.395,
   1991.108,
   1896.443,
   2107.502,
   2088.665,
   1808.831,
   2086.674,
   1784.289,
   1783.414,
   1830.653,
   2096.827,
   1814.735,
   1966.25,
   1935.827,
   2029.223,
   2057.074,
   2098.172,
   1794.478,
   1840.607,
   2126.926,
   1877.952,
   2076.431,
   1935.295,
   2019.901,
   1920.814,
   1793.543,
   2137.718,
   1844.976,
   1974.72,
   2014.234,
   1871.884,
   2034.408,
   1998.983,
   1795.794,
   1973.632,
   2066.544,
   1972.343,
   2011.682,
   1982.899,
   1806.844,
   1936.815,
   1805.157,
   2027.973,
   1820.629,
   2015.092,
   1838.036,
   1951.519,
   2135.142,
   1960.115,
   1996.088,
   1987.151,
   1799.135,
   1976.644,
   1874.106,
   1797.549,
   1810.16,
   1782.505,
   1848.394,
   2003.108,
   1817.004,
   2104.835,
   2038.623,
   2038.623,
   1842.442,
   1899.103,
   1987.241,
   1888.152,
   2114.819,
   1812.029,
   1873.975,
   1839.058,
   1950.596,
   1989.357,
   2048.273,
   1926.826,
   1941.158,
   1955.93,
   1986.77,
   2013.273,
   1928.427,
   1864.464,
   2140.931,
   2020.175,
   1806.521,
   2122.316,
   1848.797,
   1892.391,
   1933.624,
   1799.776,
   1965.115,
   2069.028,
   1849.96,
   1890.755,
   1939.447,
   1869.049,
   1785.782,
   1785.782,
   1806.738,
   1849.413,
   2019.35,
   2071.909,
   1781.452,
   1901.511,
   1815.405,
   1851.014,
   1916.92,
   1971.111,
   1876.148,
   1799.439,
   2109.903,
   1989.319,
   2092.22,
   2037.565,
   1802.84,
   1847.866,
   1861.599,
   1894.707,
   1870.269,
   2096.636,
   2068.425,
   1965.397,
   1992.452,
   1799.377,
   1863.424,
   2006.747,
   2096.623,
   1783.274,
   1857.29,
   1844.514,
   2081.998,
   1823.192,
   2049.225,
   2082.874,
   1894.373,
   1861.028,
   2053.031,
   1780.186,
   1809.941,
   1884.17,
   1886.545,
   1802.29,
   1950.97,
   2106.293,
   1858.949,
   2102.052,
   2012.978,
   1785.653,
   2076.703,
   2085.263,
   1999.678,
   1863.063,
   2098.935,
   1980.312,
   1804.823,
   1898.969,
   2137.87,
   1901.67,
   2065.268,
   1830.49,
   1928.749,
   1863.478,
   2031.392,
   1965.406,
   2020.028,
   1786.663,
   1895.54,
   1947.48,
   1993.114,
   1883.173,
   1976.824,
   1963.142,
   2054.169,
   2078.955,
   1840.897,
   1975.019,
   1825.885,
   1786.924,
   1789.451,
   2126.906,
   2075.322,
   1845.427,
   1818.914,
   1802.137,
   2140.386,
   2002.441,
   2093.566,
   2050.051,
   1932.927,
   2010.361,
   1957.715,
   1911.071,
   1911.071,
   1804.252,
   2050.47,
   2120.221,
   2120.221,
   2059.311,
   2092.613,
   1786.057,
   1959.526,
   1799.151,
   1951.224,
   2130.507,
   2018.788,
   1839.958,
   2009.148,
   1787.015,
   1969.461,
   1786.477,
   1927.838,
   1957.646,
   2068.329,
   1820.417,
   1852.385,
   1820.521,
   1904.474,
   1794.361,
   1952.985,
   2046.562,
   1900.694,
   2109.236,
   2100.545,
   1866.927,
   2006.613,
   1866.876,
   2039.701,
   1961.899,
   2070.35,
   1899.44,
   1797.097,
   1928.446,
   1908.972,
   2117.111,
   2138.969,
   2131.539,
   2001.71,
   2098.963,
   1850.864,
   1899.045,
   1806.713,
   1882.458,
   1889.339,
   1800.772,
   1822.531,
   1822.531,
   1855.235,
   1888.229,
   1885.946,
   1796.602,
   1831.716,
   1975.64,
   1866.998,
   2008.421,
   1824.234,
   2128.853,
   2027.328,
   2088.637,
   2093.306,
   1786.881,
   1893.01,
   2130.855,
   1857.896,
   2068.471,
   1944.38,
   1834.116,
   1956.027,
   2011.733,
   2131.84,
   1868.242,
   2076.629,
   1888.154,
   1888.154,
   1823.649,
   1877.73,
   2104.973,
   1920.191,
   1783.587,
   1950.748,
   2009.273,
   1780.38,
   1804.137,
   1973.772,
   1820.142,
   1952.46,
   1933.615,
   1897.105,
   2059.585,
   1948.873,
   1948.873,
   1866.127,
   1846.102,
   1809.001,
   2089.224,
   1810.366,
   1861.721,
   1950.165,
   1860.585,
   1786.874,
   1886.113,
   1781.467,
   2136.62,
   1782.867,
   1802.745,
   2046.534,
   1875.093,
   1992.44,
   1997.57,
   1997.428,
   2114.717,
   1844.562,
   2115.627,
   2115.627,
   1972.916,
   1822.375,
   1948.202,
   2084.137,
   1812.635,
   1890.113,
   1814.05,
   1818.845,
   1910.425,
   1978.158,
   2122.779,
   2080.246,
   1898.643,
   1965.911,
   1970.29,
   1860.494,
   1787.355,
   2093.985,
   2086.616,
   1948.327,
   1959.752,
   2025.106,
   1964.839,
   1858.916,
   1830.103,
   2091.977,
   1932.864,
   1814.411,
   1791.387,
   1869.879,
   2148.066,
   1950.051,
   1800.941,
   1823.075,
   1923.296,
   2033.712,
   1845.295,
   1831.932,
   1796.833,
   1962.22,
   2038.422,
   1793.727,
   1931.378,
   2036.344,
   1987.526,
   2089.227,
   1900.193,
   1783.402,
   1814.621,
   1941.194,
   1815.953,
   1915.998,
   1848.132,
   1901.309,
   2096.717,
   2141.997,
   2087.514,
   1968.493,
   2139.162,
   1890.951,
   2042.935,
   1927.589,
   2023.755,
   2075.705,
   1859.146,
   2018.77,
   1958.156,
   2087.356,
   1954.626,
   1812.047,
   1826.316,
   1794.431,
   1865.228,
   2072.298,
   2034.989,
   1794.238,
   1912.795,
   1827.739,
   1809.447,
   1998.794,
   1838.51,
   1895.474,
   1910.473,
   1942.327,
   2020.496,
   2126.599,
   1810.829,
   1947.921,
   1935.696,
   2007.717,
   1918.642,
   2118.073,
   1792.909,
   1846.975,
   1788.583,
   1813.952,
   1813.016,
   1863.053,
   2012.599,
   2147.051,
   2094.374,
   1849.84,
   1928.275,
   1789.272,
   1899.46,
   1920.55,
   1829.156,
   1789.902,
   1830.776,
   1951.216,
   1785.224,
   1819.586,
   1787.917,
   2141.967,
   1923.786,
   1878.189,
   1978.99,
   2065.073,
   1831.497,
   2128.507,
   1958.751,
   1845.434,
   1836.588,
   1836.588,
   2049.847,
   1870.659,
   2025.357,
   1926.973,
   1972.525,
   2108.992,
   1910.169,
   1820.894,
   1883.065,
   2071.61,
   1802.218,
   1793.121,
   1819.001,
   1874.473,
   1924.317,
   1947.035,
   1881.759,
   2027.332,
   1782.363,
   2089.332,
   1877.013,
   2128.571,
   1783.96,
   1832.062,
   2111.406,
   2087.739,
   1952.317,
   1817.422,
   1870.512,
   1781.045,
   1899.967,
   1886.373,
   1827.409,
   1822.96,
   2102.326,
   1819.834,
   1954.467,
   2074.775,
   1971.863,
   1996.046,
   1792.69,
   2023.969,
   1790.528,
   2145.824,
   2094.833,
   1924.426,
   1882.288,
   1882.288,
   1975.45,
   2131.723,
   1907.507,
   2070.812,
   1789.029,
   1861.146,
   1825.045,
   1792.328,
   1987.102,
   2042.378,
   1918.982,
   2134.862,
   1801.619,
   1843.595,
   1869.074,
   1848.839,
   2080.974,
   1908.803,
   1961.053,
   1799.601,
   1787.088,
   2015.593,
   1988.173,
   2136.368,
   1831.525,
   2126.922,
   1913.093,
   2034.311,
   1891.159,
   1856.308,
   1856.057,
   2004.37,
   2125.42,
   2111.944,
   1877.041,
   1788.276,
   2057.614,
   2030.168,
   2030.168,
   2085.587,
   2039.453,
   1856.883,
   2139.319,
   1831.333,
   1997.799,
   1792.469,
   2146.123,
   2149.183,
   1826.401,
   1916.732,
   1856.692,
   2037.116,
   2032.419,
   1948.991,
   1827.24,
   2018.711,
   1978.756,
   2021.388,
   1996.275,
   1913.136,
   2129.399,
   1836.012,
   1921.903,
   1897.063,
   1924.902,
   2064.666,
   1895.019,
   1875.452,
   1848.202,
   2058.143,
   1825.27,
   1782.894,
   2117.062,
   1888.064,
   1982.573,
   2046.7,
   2000.943,
   2091.58,
   2001.544,
   1913.273,
   1842.224,
   2101.478,
   1967.175,
   1920.507,
   1939,
   1848.396,
   2093.271,
   1861.535,
   1930.737,
   1827.783,
   1975.778,
   1907.931,
   1823.931,
   2092.39,
   1985.021,
   1813.068,
   1788.117,
   2102.523,
   1979.839,
   2021.756,
   2002.579,
   1827.457,
   2050.141,
   1824.479,
   1904.077,
   1948.007,
   1858.058,
   2082.134,
   1934.935,
   1844.144,
   1901.49,
   2091.274,
   1867.161,
   1823.83,
   2047.53,
   2099.672,
   1859.826,
   1893.167,
   1787.706,
   1852.717,
   1821.895,
   2039.796,
   1811.784,
   2004.164,
   1853.8,
   1840.878,
   1886.972,
   2071.753,
   2013.757,
   2048.863,
   1819.792,
   1930.665,
   2006.377,
   2062.015,
   1947.428,
   1785.088,
   1957.698,
   1813.865,
   1883.06,
   1964.556,
   1801.064,
   2038.425,
   1836.693,
   1797.879,
   2018.893,
   1801.483,
   2002.393,
   2002.393,
   1944.858,
   1906.635,
   1930.598,
   1868.506,
   1781.849,
   1873.167,
   2011.262,
   2081.552,
   1803.737,
   1874.072,
   2097.906,
   2032.851,
   1945.797,
   1990.23,
   1874.773,
   1923.968,
   2023.152,
   1806.593,
   1899.108,
   1844.704,
   2077.129,
   1808.066,
   2073.499,
   1965.135,
   1882.452,
   2088.216,
   1957.893,
   1805.218,
   1872.218,
   1938.475,
   1803.159,
   1837.417,
   1839.731,
   1788.049,
   1783.48,
   1783.48,
   2038.095,
   1950.283,
   1803.351,
   1781.772,
   1815.929,
   2123.133,
   1912.761,
   1866.519,
   1825.232,
   2031.139,
   2066.154,
   2019.234,
   2105.484,
   1975.547,
   1837.62,
   1990.674,
   1870.84,
   1888.411,
   1833.325,
   1796.048,
   1846.619,
   1889.888,
   2028.179,
   2142.163,
   1999.563,
   1975.958,
   1966.705,
   1835.117,
   2088.892,
   1968.643,
   1843.463,
   1975.986,
   2019.898,
   1848.219,
   1848.219,
   1929.632,
   2111.461,
   1784.107,
   1787.635,
   1813.103,
   1914.195,
   1915.743,
   2086.609,
   2096.629,
   1782.92,
   1825.776,
   1923.741,
   1930.396,
   1856.501,
   2058.72,
   1996.393,
   1955.736,
   1877.972,
   1797.017,
   2044.85,
   1801.267,
   1898.257,
   1967.343,
   1940.797,
   2031.909,
   1860.587,
   1821.892,
   1817.567,
   1887.777,
   1827.731,
   1883.841,
   1912.883,
   2090.215,
   1798.431,
   1889.975,
   1952.871,
   2042.441,
   1891.251,
   1992.479,
   2052.693,
   1873.102,
   1812.437,
   2087.076,
   2111.671,
   2030.817,
   1920.167,
   1903.199,
   2079.627,
   2005.607,
   1896.325,
   2071.424,
   1831.215,
   1843.007,
   2047.422,
   1840.955,
   2143.783,
   2130.751,
   1832.139,
   2093.786,
   2144.553,
   2072.806,
   1915.315,
   1800.25,
   1841.969,
   2023.574,
   1834.533,
   1835.635,
   2098.949,
   1943.09,
   2077.087,
   2145.002,
   1808.763,
   2112.146,
   2099.47,
   1940.998,
   1790.341,
   1936.403,
   1983.814,
   1810.834,
   2061.248,
   2098.139,
   2084.196,
   1977.307,
   1858.938,
   2006.405,
   1952.633,
   1887.014,
   1782.767,
   1792.349,
   2092.507,
   1829.889,
   2140.247,
   1885.856,
   1814.173,
   1868.174,
   1937.102,
   2132.954,
   2058.344,
   2088.208,
   1812.211,
   1847.96,
   1989.535,
   2079.57,
   1824.389,
   1894.336,
   1806.954,
   1982.627,
   2128.591,
   1875.178,
   1782.361,
   2052.115,
   1820.831,
   2061.338,
   2013.647,
   1952.744,
   2095.041,
   1855.646,
   1941.508,
   1853.25,
   2147.144,
   1814.079,
   1814.079,
   1788.134,
   1911.603,
   2140.827,
   1808.412,
   1864.988,
   1783.205,
   1786.282,
   1853.107,
   2030.441,
   2022.856,
   1782.89,
   1867.763,
   1873.793,
   1899.8,
   1895.027,
   1903.167,
   1884.095,
   2066.222,
   2097.827,
   1870.397,
   1817.583,
   1920.252,
   1993.491,
   2084.199,
   2003.009,
   1974.626,
   1930.643,
   1964.605,
   1831.707,
   1924.54,
   1820,
   1945.878,
   1811.137,
   2104.745,
   1802.349,
   2111.9,
   2049.429,
   2098.086,
   1896.138,
   1807.334,
   1968.155,
   1791.945,
   1786.981,
   1805.484,
   1806.114,
   1932.993,
   1866.747,
   2138.506,
   1913.773,
   1818.578,
   2069.242,
   1794.951,
   2081.027,
   1874.213,
   1880.58,
   1785.907,
   1937.52,
   1931.197,
   2139.239,
   2046.858,
   1786.699,
   1820.818,
   1785.175,
   1863.85,
   1948.467,
   1989.566,
   1917.968,
   1872.373,
   2005.972,
   1798.133,
   1920.011,
   1882.623,
   1956.811,
   1787.779,
   2098.859,
   1952.029,
   2043.217,
   2037.856,
   1880.991,
   1885.887,
   1921.856,
   1804.324,
   1801.429,
   2012.97,
   2034.941,
   1866.844,
   1802.781,
   2107.596,
   1852.807,
   1802.607,
   1842.804,
   1959.152,
   1856.558,
   1801.062,
   1851.025,
   1794.383,
   1995.373,
   2119.082,
   2145.832,
   1895.619,
   2074.158,
   1877.899,
   1826.079,
   1873.361,
   1783.317,
   1869.692,
   1841.857,
   2081.389,
   1785.12,
   1925.124,
   2024.116,
   1852.023,
   1986.278,
   1950.368,
   1919.999,
   2126.114,
   2142.253,
   1815.105,
   1807.232,
   2011.867,
   2079.628,
   1973.897,
   2005.288,
   1783.694,
   1793.268,
   1850.286,
   1916.676,
   2103.102,
   1969.14,
   2142.233,
   1799.74,
   1781.552,
   2021.78,
   1969.977,
   1867.511,
   1935.74,
   1795.574,
   1818.321,
   1939.909,
   1982.345,
   1792.803,
   1822.255,
   2051.203,
   2007.765,
   1835.748,
   1825.271,
   1972.992,
   1859.092,
   2001.023,
   1854.857,
   1895.381,
   1793.463,
   2090.231,
   2093.951,
   1906.701,
   2060.742,
   2018.745,
   2041.259,
   2025.689,
   2043.997,
   1790.811,
   2107.137,
   1874.701,
   2049.045,
   1877.827,
   1971.222,
   1913.222,
   2059.261,
   1792.301,
   1928.597,
   1879.141,
   1834.025,
   1976.139,
   1888.916,
   1931.335,
   1859.355,
   2015.445,
   2124.718,
   1832.778,
   1837.546,
   1967.307,
   1954.16,
   2130.495,
   2053.894,
   1929.896,
   2026.601,
   1792.723,
   1939.826,
   1785.292,
   1780.705,
   1904.847,
   1896.754,
   1791.62,
   1782.973,
   1927.558,
   2113.131,
   1945.37,
   1813.381,
   2073.837,
   1996.58,
   1932.855,
   2090.581,
   1854.102,
   2116.689,
   1782.23,
   1819.656,
   1810.521,
   1789.268,
   1925.37,
   1925.784,
   2056.335,
   1798.604,
   1908.521,
   1844.694,
   1868.562,
   2064.604,
   1936.181,
   2005.767,
   1848.531,
   1984.953,
   2032.076,
   2019.12,
   1858.425,
   2000.535,
   1897.34,
   1984.095,
   1953.428,
   1801.766,
   1845.15,
   1903.132,
   2113.447,
   1785.445,
   1919.307,
   1810.785,
   1865.816,
   1936.479,
   1839.166,
   1840.793,
   2018.966,
   1930.055,
   1817.524,
   1850.613,
   2031.014,
   1790.014,
   2080.401,
   1886.611,
   1875.634,
   2023.947,
   2092.392,
   1791.142,
   1990.682,
   1887.421,
   1965.421,
   1904.742,
   2003.013,
   1964.531,
   2057.883,
   1963.809,
   2012.881,
   2083.269,
   1836.977,
   1851.292,
   1843.284,
   1843.284,
   1793.29,
   1785.135,
   1812.668,
   1812.668,
   1877.743,
   2019.205,
   1879.205,
   1869.809,
   1960.656,
   1938.782,
   2077.062,
   2126.589,
   2079.399,
   2109.717,
   1916.973,
   1938.975,
   1870.405,
   1862.38,
   1987.562,
   1898.401,
   1864.434,
   2022.706,
   2028.095,
   2129.639,
   1862.652,
   1988.361,
   2114.009,
   1899.7,
   1816.445,
   1834.032,
   2093.434,
   2110.646,
   1810.463,
   2101.71,
   1780.594,
   1792.83,
   1893.9,
   1882.858,
   1806.149,
   1906.931,
   1946.325,
   1903.517,
   1874.631,
   1874.631,
   2075.911,
   2133.748,
   2038.402,
   1946.408,
   2049.542,
   2052.369,
   1805.571,
   2132.632,
   1943.487,
   1984.854,
   1992.903,
   1805.459,
   1797.769,
   2068.578,
   1913.996,
   1887.492,
   1852.037,
   1859.09,
   2038.345,
   2127.157,
   1822.937,
   1960.506,
   2110.925,
   2144.776,
   1832.881,
   1994.402,
   1871.548,
   1975.844,
   1867.56,
   1841.281,
   1932.819,
   1973.182,
   1790.606,
   1904.283,
   2069.725,
   1924.395,
   2097.664,
   1782.243,
   1981.173,
   1817.669,
   1924.11,
   1994.116,
   1869.559,
   1811.74,
   2134.546,
   1823.894,
   1955.942,
   1906.446,
   1834.844,
   1855.845,
   1884.807,
   2062.847,
   1995.385,
   1856.335,
   1855.275,
   1888.761,
   1903.959,
   1810.4,
   1809.615,
   1892.083,
   1983.355,
   1801.983,
   2050.84,
   1912.225,
   1877.281,
   1913.589,
   1969.377,
   1817.081,
   2144.613,
   2020.402,
   1999.575,
   2083.271,
   1855.333,
   1875.655,
   2142.078,
   1875.873,
   1800.474,
   1798.26,
   1782.979,
   1980.851,
   1970.373,
   1987.857,
   1929.75,
   1873.092,
   1844.944,
   1919.756,
   1890.288,
   1978.829,
   1810.876,
   1946.529,
   1871.946,
   1809.222,
   1811.989,
   2005.946,
   1840.789,
   1795.451,
   1802.926,
   1914.881,
   1925.004,
   1878.974,
   2004.068,
   1814.363,
   2125.331,
   1812.12,
   1800.277,
   1789.583,
   1784.987,
   1933.888,
   1834.373,
   2140.931,
   1799.538,
   2043.829,
   1889.486,
   1854.594,
   1925.562,
   1829.715,
   1829.715,
   2137.199,
   1809.11,
   1851.438,
   1870.499,
   2111.707,
   1842.206,
   1807.173,
   2026.153,
   2121.946,
   1955.943,
   1925.828,
   1904.248,
   1899.404,
   1887.313,
   2033.205,
   1797.965,
   1790.658,
   1965.601,
   1822.93,
   2075.098,
   2100.224,
   2108.864,
   2140.241,
   2130.698,
   1932.794,
   1841.271,
   1932.957,
   1979.553,
   1886.576,
   1782.214,
   2054.031,
   1859.31,
   2098.377,
   2064.945,
   2002.817,
   1814.23,
   1898.407,
   1861.724,
   1837.619,
   1795.808,
   1806.748,
   1790.206,
   1808.958,
   1801.517,
   1824.49,
   2006.385,
   2084.555,
   1823.025,
   1801.486,
   1856.971,
   1803.796,
   1970.677,
   1829.335,
   2101.768,
   1917.496,
   2012.533,
   2135.754,
   1794.299,
   2104.046,
   1925.051,
   2102.427,
   1976.801,
   1983.655,
   1899.015,
   2108.603,
   1783.362,
   2015.144,
   1810.994,
   2065.645,
   1811.619,
   2051.215,
   1974.62,
   1992.701,
   2075.033,
   2148.771,
   2007.015,
   1863.151,
   1913.415,
   1780.996,
   2038.606,
   1955.068,
   1955.068,
   2061.788,
   1984.264,
   1954.43,
   2085.398,
   1884.196,
   1919.006,
   2029.025,
   1988.316,
   1880.927,
   2011.128,
   1818.98,
   1849.006,
   2103.371,
   2064.284,
   1783.555,
   1814.993,
   2102.415,
   1932.625,
   2024.161,
   1820.33,
   1916.169,
   2125.935,
   2129.454,
   1821.197,
   1976.754,
   1890.282,
   1907.672,
   1877.992,
   1800.07,
   1962.692,
   1884.217,
   1788.212,
   2113.327,
   1884.762,
   1928.319,
   1991.911,
   1895.535,
   1820.861,
   1822.071,
   2056.143,
   2107.359,
   1956.331,
   2032.651,
   1793.837,
   1795.948,
   1822.633,
   1795.093,
   1826.586,
   1810.303,
   1968.026,
   1852.195,
   2110.076,
   2084.891,
   1900.546,
   2095.697,
   1781.188,
   1875.296,
   2044,
   1872.799,
   1906.705,
   2062.914,
   2082.288,
   2079.75,
   1951.628,
   2050.449,
   1804.952,
   1825.03,
   1977.282,
   1977.282,
   2126.231,
   2126.231,
   1915.582,
   1965.6,
   1820.331,
   1959.412,
   1820.119,
   2057.197,
   1782.77,
   2137.036,
   1950.014,
   2049.72,
   2139.491,
   1854.961,
   1957.627,
   1903.218,
   1909.075,
   1923.089,
   1812.319,
   2035.121,
   1966.904,
   2005.103,
   2125.818,
   1981.804,
   1787.704,
   2058.287,
   1838.471,
   1862.152,
   1847.987,
   2086.153,
   1856.377,
   1987.452,
   1858.331,
   1785.631,
   1789.544,
   2015.746,
   1781.32,
   1988.98,
   2015.695,
   2089.142,
   1944.953,
   1821.017,
   1840.085,
   1818.06,
   1849.674,
   1786.39,
   1947.282,
   1921.163,
   1829.199,
   1965.531,
   2135.05,
   1830.182,
   1993.992,
   1980.369,
   1905.299,
   1806.277,
   1972.996,
   1997.118,
   1864,
   1920.771,
   2011.4,
   1838.583,
   2089.255,
   2104.358,
   1839.494,
   1925.739,
   1832.377,
   2127.668,
   1948.609,
   1814.772,
   1833.521,
   1955.948,
   1815.848,
   1880.897,
   1916.443,
   1903.12,
   1789.991,
   1795.5,
   2051.895,
   1823.092,
   1824.753,
   1988.294,
   1877.297,
   1850.079,
   1882.712,
   1873.92,
   1832.921,
   1841.481,
   2012.145,
   1999.363,
   1950.906,
   1845.775,
   1845.775,
   1950.548,
   1810.103,
   1851.5,
   1911.349,
   1965.899,
   2041.255,
   2097.043,
   1786.128,
   1907.737,
   1956.644,
   1823.376,
   2077.604,
   1846.641,
   1829.978,
   1970.918,
   1878.904,
   2094.177,
   2109.528,
   1995.235,
   1876.948,
   1831.3,
   1799.108,
   1855.534,
   1910.788,
   1936.832,
   2043.244,
   2042.036,
   1989.536,
   2125.792,
   2119.742,
   1797.144,
   1850.438,
   1965.142,
   2073.445,
   1830.616,
   2112.989,
   1920.124,
   1956.339,
   1979.181,
   1981.539,
   2053.41,
   2014.957,
   1951.646,
   1925.71,
   1821.897,
   2033.592,
   1962.265,
   1800.931,
   1861.113,
   1911.756,
   2059.906,
   1835.022,
   1804.203,
   2021.076,
   2022.826,
   1913.962,
   1832.548,
   1783.952,
   1855.797,
   1918.454,
   1918.454,
   1900.833,
   1818.259,
   1787.216,
   2024.476,
   1999.535,
   1831.823,
   1917.663,
   2107.941,
   1821.401,
   1858.151,
   1877.191,
   1793.405,
   1851.766,
   1940.7,
   1814.36,
   2062.624,
   1833.503,
   1949.695,
   2025.807,
   1869.863,
   2137.284,
   1862.06,
   2036.449,
   1820.927,
   1898.073,
   2051.249,
   2070.654,
   1840.522,
   2083.385,
   1937.938,
   2080.303,
   1859.812,
   2015.682,
   1810.231,
   2064.803,
   2129.855,
   2116.443,
   1796.62,
   1904.114,
   1900.17,
   1817.373,
   1869.879,
   1904.647,
   1989.123,
   1841.568,
   1847.924,
   2090.619,
   1796.988,
   1901.654,
   1855.2,
   2037.096,
   1822.65,
   2030.973,
   1852.658,
   1947.867,
   1831.271,
   1998.435,
   2101.51,
   1830.028,
   2017.019,
   2109.668,
   2087.815,
   1836.525,
   1937.856,
   1934.133,
   1807.449,
   1828.725,
   1821.191,
   2055.282,
   1979.415,
   1856.141,
   1786.186,
   2146.832,
   1953.582,
   1835.965,
   1794.328,
   2033.888,
   1979.757,
   1790.54,
   1985.36,
   2012.114,
   1926.52,
   1905.648,
   2014.181,
   1917.408,
   1805.65,
   1792.974,
   2056.819,
   1903.244,
   1852.318,
   1846.005,
   2023.247,
   1788.659,
   1984.211,
   1790.685,
   1887.48,
   2056.489,
   1783.124,
   1783.124,
   2004.33,
   1787.681,
   1854.151,
   2103.689,
   2043.286,
   2120.626,
   1891.839,
   1945.003,
   2136.245,
   2028.159,
   1901.931,
   1788.975,
   1936.464,
   1947.871,
   1901.561,
   2082.074,
   2047.26,
   2045.397,
   1975.196,
   2129.873,
   1853.405,
   1972.974,
   2125.139,
   1847.358,
   1853.362,
   1890.162,
   1921.934,
   1817.836,
   1789.726,
   1782.2,
   1910.119,
   1923.148,
   1949.03,
   1879.833,
   2102.109,
   2011.794,
   2128.407,
   1927.153,
   1849.396,
   1962.787,
   1989.173,
   1875.058,
   1915.066,
   1893.02,
   2142.213,
   2111.244,
   2073.103,
   1821.316,
   1905.464,
   2040.255,
   2094.267,
   2122.454,
   1887.607,
   1931.173,
   1971.077,
   1897.891,
   1862.156,
   2001.203,
   1816.715,
   2005.101,
   1871.885,
   1930.28,
   2149.367,
   1858.665,
   2075.842,
   1808.193,
   1784.707,
   1920.457,
   1851.657,
   2050.217,
   2004.371,
   2065.559,
   1860.949,
   1894.708,
   1843.474,
   2001.759,
   1903.499,
   1880.456,
   2135.475,
   1966.122,
   2109.088,
   2131.277,
   1802.858,
   2085.863,
   1875.592,
   1884.058,
   1881.071,
   1993.053,
   1831.914,
   2080.88,
   2149.333,
   2033.632,
   1785.289,
   1795.965,
   1939.188,
   1892.211,
   2064.829,
   1963.392,
   1809.567,
   1994.87,
   2079.737,
   1961.564,
   2049.32,
   1932.678,
   1889.245,
   1899.942,
   2022.933,
   2122.44,
   1869.159,
   1856.989,
   1978.854,
   1943.61,
   2004.648,
   1821.963,
   1800.309,
   1855.42,
   1792.438,
   1890.535,
   1801.733,
   1897.942,
   1886.733,
   1805.533,
   2082.263,
   1832.32,
   2085.025,
   2114.229,
   2074.565,
   1955.945,
   1908.079,
   1830.931,
   1891.996,
   1932.084,
   1885.248,
   1963.648,
   1813.391,
   1828.254,
   1814.764,
   1817.466,
   2064.057,
   2064.057,
   1800.233,
   1975.053,
   1812.678,
   2082.254,
   1912.183,
   1946.325,
   1877.54,
   1844.75,
   1900.449,
   1919.441,
   1826.578,
   1897.584,
   1794.968,
   2069.69,
   1845.729,
   1823.835,
   1866.492,
   2094.721,
   1936.463,
   2029.058,
   1811.363,
   1826.7,
   1858.308,
   2137.863,
   1864.253,
   1916.459,
   1921.586,
   1986.162,
   2128.286,
   1832.981,
   1961.703,
   2042.518,
   2065.818,
   1908.379,
   1957.548,
   2048.524,
   2062.2,
   1816.161,
   1862.688,
   1830.448,
   1872.637,
   1914.341,
   2005.364,
   1854.825,
   2025.137,
   1977.22,
   2065.004,
   1818.222,
   1988.244,
   1808.296,
   1963.911,
   1784.065,
   1992.803,
   1863.385,
   1809.178,
   2066.444,
   1803.481,
   1849.757,
   2037.577,
   1805.377,
   2049.385,
   1820.96,
   2065.789,
   2117.435,
   1823.054,
   2126.186,
   2047.328,
   1942.336,
   2101.065,
   2013.59,
   1917.368,
   1841.875,
   1922.582,
   1966.968,
   1896.725,
   1864.896,
   1834.679,
   2127.449,
   2097.917,
   2016.262,
   2025.865,
   1805.963,
   2044.922,
   1859.85,
   1976.031,
   1861.489,
   1942.932,
   1969.558,
   2147.118,
   1799.988,
   2029.709,
   2065.839,
   2039.241,
   1887.13,
   1823.014,
   2034.541,
   2012.652,
   1791.789,
   1819.572,
   1973.752,
   1963.535,
   2102.505,
   1890.793,
   2011.397,
   1808.278,
   2071.221,
   1827.787,
   1792.877,
   1951.343,
   2039.636,
   1944.934,
   2090.458,
   1839.223,
   2032.094,
   1868.345,
   1913.916,
   1907.272,
   2148.335,
   1883.729,
   1849.16,
   1906.001,
   2057.353,
   2036.424,
   2036.424,
   2120.526,
   2071.575,
   1964.643,
   2149.31,
   2134.242,
   2137.598,
   2038.531,
   1937.159,
   1940.941,
   1995.745,
   2131.055,
   2103.634,
   1933.753,
   2138.508,
   2144.155,
   1919.823,
   1843.288,
   1858.328,
   2021.368,
   1783.583,
   1939.295,
   1872.477,
   1794.043,
   2102.392,
   1973.186,
   2076.324,
   1849.257,
   1916.183,
   1854.722,
   1955.926,
   1865.68,
   1833.553,
   2063.522,
   1851.605,
   2048.187,
   1833.803,
   1865.282,
   1856.533,
   1804.225,
   2062.321,
   1813.096,
   2042.974,
   2019.275,
   2002.838,
   1886.78,
   1848.309,
   2053.787,
   1827.79,
   1810.149,
   1785.157,
   1915.574,
   2076.034,
   2040.399,
   1881.855,
   1832.767,
   1832.598,
   1785.304,
   1883.116,
   1846.887,
   1949.022,
   1811.705,
   1825.558,
   2005.399,
   1787.058,
   1789.214,
   1790.283,
   2034.172,
   2106.897,
   2105.771,
   1917.478,
   2007.456,
   1834.238,
   1946.63,
   2106.629,
   1912.63,
   1813.999,
   2138.637,
   1924.517,
   1949.043,
   2121.963,
   1967.494,
   1870.861,
   1933.51,
   1954.716,
   1809.447,
   1836.101,
   2078.497,
   1865.479,
   1929.052,
   1998.271,
   1800.189,
   1868.206,
   2069.597,
   1945.469,
   2071.906,
   1854.928,
   1919.838,
   1878.987,
   2143.416,
   1845.037,
   1928.271,
   1999.957,
   1787.771,
   1908.856,
   1902.875,
   1805.831,
   1947.646,
   2027.427,
   2072.068,
   2130.915,
   1856.615,
   1990.467,
   1978.579,
   1834.368,
   1986.67,
   2128.046,
   2141.737,
   2124.164,
   2075.495,
   1979.336,
   2009.23,
   2042.286,
   1857.469,
   1921.026,
   2111.094,
   1928.287,
   1793.537,
   1816.497,
   1827.438,
   1904.658,
   1905.2,
   2007.313,
   1816.511,
   2014.315,
   1979.126,
   1802.082,
   2069,
   2092.794,
   1803.324,
   1908.516,
   1790.918,
   1913.185,
   1865.869,
   1964.667,
   1853.133,
   1783.817,
   1807.222,
   1848.223,
   2103.596,
   2103.596,
   1932.484,
   1799.383,
   2066.692,
   1845.261,
   2012.03,
   1867.33,
   1915.353,
   1929.203,
   2089.864,
   2064.262,
   1858.923,
   1819.045,
   2095.202,
   1898.771,
   1933.423,
   2108.338,
   1880.974,
   2129.199,
   1953.973,
   1822.333,
   2004.421,
   1970.101,
   1947.005,
   2022.587,
   1812.512,
   1900.174,
   1985.524,
   1854.982,
   2021.737,
   1971.611,
   2029.124,
   1885.591,
   2001.618,
   1812.124,
   1954.786,
   2082.725,
   1897.88,
   1867.438,
   1827.228,
   1930.309,
   2042.205,
   1783.792,
   2135.505,
   1837.486,
   1840.396,
   1951.537,
   1906.055,
   1890.863,
   1889.742,
   1993.138,
   1980.115,
   1784.364,
   1963.687,
   1876.546,
   1790.458,
   2015.367,
   1783.446,
   2060.714,
   1825.756,
   1805.974,
   1828.268,
   2051.3,
   1804.631,
   1806.692,
   1923.794,
   2043.184,
   1854.882,
   1931.234,
   1811.377,
   1857.825,
   1846.379,
   1808.41,
   2063.065,
   1913.643,
   1873.677,
   1786.654,
   1937.478,
   1947.119,
   2145.25,
   1811.455,
   1792.536,
   1841.345,
   1986.024,
   1792.237,
   2072.499,
   1900.297,
   1801.339,
   2075.464,
   1945.119,
   2001.061,
   1898.525,
   2147.139,
   2091.332,
   1886.702,
   1911.783,
   1984.361,
   1891.587,
   2118.256,
   1858.507,
   2102.314,
   1855.305,
   1942.887,
   1823.626,
   1870.463,
   2025.94,
   1786.581,
   1907.412,
   1981.383,
   1882.741,
   1963.332,
   1874.053,
   2069.594,
   2081.59,
   1860.377,
   2006.378,
   2090.718,
   1788.374,
   2080.221,
   2114.165,
   1810.595,
   1850.186,
   2014.141,
   1980.91,
   1830.746,
   2001.435,
   2090.482,
   1801.067,
   1943.183,
   1812.469,
   1946.495,
   1837.254,
   1927.104,
   1846.213,
   2049.739,
   1818.543,
   2027.726,
   1823.439,
   1926.24,
   1926.24,
   1808.504,
   2095.376,
   2054.122,
   1849.396,
   1831.233,
   1796.599,
   2121.552,
   2012.985,
   1914.389,
   2009.983,
   1824.464,
   1858.681,
   1947.432,
   1856.581,
   2053.533,
   2069.856,
   2111.046,
   1894.615,
   2072.128,
   2064.582,
   1879.031,
   1782.862,
   2039.353,
   2079.865,
   1819.539,
   1819.539,
   1819.539,
   2056.738,
   1994.331,
   1817.422,
   1876.493,
   1954.948,
   1878.371,
   1885.365,
   2013.72,
   2113.888,
   1868.659,
   1886.328,
   1993.999,
   1834.109,
   2086.756,
   2137.694,
   1870.028,
   1800.792,
   1833.042,
   2112.883,
   2105.024,
   2105.024,
   1988.053,
   1885.554,
   1905.624,
   1977.865,
   1789.877,
   1787.24,
   1996.318,
   1788.771,
   1839.273,
   2141.886,
   1913.557,
   1780.659,
   1863.306,
   1868.008,
   1818.596,
   2047.677,
   1802.608,
   1915.47,
   1824.562,
   2126.55,
   1816.07,
   1846.209,
   1969.881,
   1780.063,
   1816.544,
   1876.434,
   1871.36,
   1930.795,
   2108.166,
   1919.247,
   2023.364,
   1944.596,
   1846.744,
   1855.472,
   1826.26,
   1930.546,
   2118.793,
   1817.095,
   1841.205,
   2024.72,
   1855.608,
   1814.859,
   1853.81,
   1883.214,
   1945.552,
   2083.456,
   2056.316,
   1996.588,
   2041.914,
   1966.154,
   1848.668,
   1928.869,
   1964.358,
   1936.294,
   1834.683,
   1784.5,
   1781.926,
   2038.545,
   1822.87,
   2092.074,
   1995.391,
   1959.121,
   1788.579,
   2021.482,
   1801.059,
   1839.018,
   1799.576,
   1879.125,
   1930.095,
   2014.062,
   2130.779,
   2101.656,
   1792.134,
   2073.241,
   1916.535,
   1879.753,
   2035.469,
   1901.909,
   2023.769,
   2051.27,
   2074.393,
   1936.048,
   2114.588,
   1897.079,
   1899.273,
   1884.013,
   2030.666,
   1793.785,
   1820.605,
   1915.276,
   1913.445,
   1948.435,
   1813.697,
   1806.257,
   1974.976,
   2061.239,
   1881.145,
   1990.973,
   2110.308,
   1875.316,
   1851.453,
   2148.509,
   1837.868,
   1822.69,
   1989.486,
   1840.68,
   2057.52,
   2018.329,
   1966.729,
   1984.039,
   1802.299,
   1834.812,
   1797.459,
   1986.955,
   2138.758,
   2030.302,
   1872.069,
   1829.355,
   1965.19,
   1851.311,
   2009.776,
   1998.828,
   1896.931,
   1853.281,
   1917.194,
   1951.338,
   2027.547,
   1916.209,
   1861.155,
   1792.279,
   2031.628,
   1936.411,
   2041.46,
   2100.509,
   2057.509,
   1951.262,
   2034.219,
   1926.925,
   2145.735,
   1993.756,
   1799.998,
   1799.998,
   1839.427,
   1816.222,
   2040.833,
   1947.463,
   1910.417,
   1810.559,
   1903.432,
   2070.197,
   1790.084,
   2118.863,
   1994.351,
   1953.84,
   2074.168,
   2049.963,
   1963.524,
   1797.251,
   1995.722,
   2052.997,
   1921.39,
   1929.552,
   1781.038,
   1816.743,
   1993.248,
   2083.811,
   1830.53,
   1994.339,
   1907.281,
   1804.65,
   1803.205,
   2000.558,
   1782.767,
   1796.672,
   2027.359,
   2085.745,
   1957.934,
   1941.877,
   1958.644,
   2042.244,
   2014.117,
   1954.767,
   1874.96,
   1907.181,
   1780.343,
   2134.978,
   2069.04,
   1917.259,
   1790.094,
   2147.383,
   1929.451,
   2036.675,
   2038.326,
   1874.697,
   2147.497,
   1930.136,
   1848.41,
   1986.704,
   1829.959,
   1927.924,
   1877.51,
   1802.073,
   1813.58,
   1891.248,
   1808.645,
   1923.125,
   2109.447,
   1807.09,
   2080.837,
   1878.041,
   1853.249,
   2022.262,
   2027.191,
   1874.722,
   1874.722,
   2026.435,
   2068.528,
   1803.316,
   2104.77,
   1915.303,
   1816.207,
   1840.068,
   2138.533,
   1873.47,
   1935.941,
   2074.26,
   1845.825,
   1794.438,
   1788.493,
   1874.654,
   1858.007,
   2015.178,
   1916.528,
   2058.222,
   1879.616,
   1882.079,
   1921.422,
   1799.739,
   1951.472,
   1951.472,
   2048.426,
   1794.309,
   2115.821,
   1791.33,
   1837.016,
   1857.023,
   2009.47,
   2131.338,
   1833.098,
   1801.215,
   1816.486,
   1801.455,
   1954.693,
   1838.788,
   1838.788,
   1940.887,
   2063.624,
   1911.45,
   1819.585,
   1930.825,
   2137.818,
   1795.126,
   2009.425,
   1831.566,
   1813.331,
   1990.678,
   2097.998,
   1894.563,
   1782.494,
   1783.789,
   2095.592,
   1814.118,
   2068.122,
   1934.668,
   1998.454,
   2086.647,
   1786.667,
   1928.957,
   1891.009,
   1896.069,
   2058.058,
   1963.395,
   2005.62,
   1894.701,
   1905.066,
   2084.092,
   2047.256,
   2004.326,
   2060.544,
   1846.446,
   1919.576,
   2037.182,
   1891.797,
   2020.142,
   1990.284,
   1782.269,
   1831.088,
   2105.077,
   1830.092,
   2007.393,
   2123.843,
   2014.599,
   1926.034,
   2088.474,
   2004.854,
   2094.04,
   2114.973,
   1809.305,
   2057.093,
   1821.088,
   1800.552,
   1808.034,
   1866.076,
   1959.718,
   1780.031,
   1780.031,
   1843.576,
   2026.892,
   1813.185,
   2105.24,
   1781.827,
   1828.018,
   1812.538,
   1917.242,
   2031.515,
   2000.908,
   1874.292,
   1871.402,
   1852.548,
   1794.822,
   1992.304,
   1941.285,
   1795.643,
   1973.928,
   1936.292,
   1953.261,
   2021.719,
   1864.014,
   1874.972,
   2018.26,
   1840.198,
   2089.82,
   1780.456,
   1873.609,
   1912.967,
   1984.34,
   1790.859,
   1908.561,
   1803.584,
   1898.94,
   2071.01,
   1832.354,
   1989.792,
   2000.74,
   2058.083,
   2074.49,
   1851.622,
   1875.491,
   1833.753,
   1781.516,
   2037.083,
   2127.766,
   1831.77,
   1990.773,
   1976.728,
   1938.407,
   2020.066,
   1810.955,
   2095.597,
   1989.292,
   1816.849,
   1991.064,
   1919.564,
   2107.988,
   1790.087,
   1917.193,
   1933.319,
   1906.496,
   2064.781,
   2039.935,
   1823.361,
   1999.487,
   2073.899,
   1882.319,
   2092.872,
   1835.687,
   2070.278,
   2049.146,
   1830.578,
   1841.792,
   1782.367,
   1972.966,
   2063.738,
   1975.413,
   1896.514,
   2005.891,
   1863.135,
   1847.631,
   1921.1,
   1835.69,
   1884.019,
   1954.696,
   2001.579,
   1804.541,
   1842.726,
   1809.975,
   1794.572,
   1901.321,
   2139.241,
   2125.708,
   1920.834,
   2017.211,
   1819.221,
   2132.454,
   1910.66,
   2036.175,
   1948.446,
   1880.762,
   2025.235,
   1931.791,
   2053.403,
   2032.97,
   1781.524,
   1867.959,
   2128.326,
   1983.215,
   1884.867,
   1873.071,
   2073.1,
   2037.188,
   1919.842,
   2146.161,
   1881.256,
   1823.744,
   2040.472,
   1926.601,
   1886.025,
   2116.117,
   1886.863,
   1875.365,
   2080.885,
   2013.613,
   1790.644,
   2115.382,
   2123.204,
   2117.926,
   1783.206,
   1819.776,
   1830.546,
   1877.534,
   2060.352,
   1798.972,
   1841.469,
   2012.311,
   2002.483,
   1888.046,
   1897.018,
   1936.67,
   1940.095,
   2002.751,
   1805.679,
   1854.953,
   2148.753,
   1795.433,
   1967.712,
   2140.526,
   2114.469,
   2114.469,
   1924.453,
   1824.82,
   2059.045,
   1875.266,
   1825.463,
   2119.537,
   1855.429,
   2008.557,
   2023.95,
   1807.494,
   2076.233,
   1856.86,
   1929.023,
   1866.847,
   1936.77,
   1792.351,
   2024.187,
   2053.755,
   2059.704,
   1790.829,
   1905.145,
   1938.252,
   1869.164,
   1822.249,
   1923.368,
   1992.768,
   2091.738,
   1906.25,
   1839.929,
   2091.697,
   1790.392,
   1966.118,
   1976.371,
   1848.826,
   1782.405,
   1884.477,
   1926.849,
   1977.106,
   1788.754,
   1904.836,
   1898.6,
   1815.619,
   1886.642,
   2053.541,
   1859.703,
   1953.082,
   2092.916,
   2000.994,
   1833.489,
   1785.752,
   1945.966,
   1871.435,
   2016.301,
   2094.988,
   1785.128,
   1795.748,
   1786.217,
   1848.612,
   1851.438,
   1796.45,
   1950.723,
   2048.412,
   1952.373,
   1799.885,
   2111.862,
   1828.014,
   2060.498,
   1845.956,
   1793.719,
   1870.026,
   2062.615,
   1837.436,
   2014.139,
   1887.811,
   2058.532,
   1793.924,
   2087.396,
   2094.313,
   2028.725,
   1892.581,
   1892.581,
   1812.695,
   1890.11,
   1866.832,
   2093.191,
   1871.364,
   1947.958,
   1825.918,
   1866.263,
   1841.61,
   1856.94,
   1781.3,
   1936.302,
   2010.598,
   1828.11,
   1806.093,
   2139.188,
   2135.119,
   1824.007,
   1852.487,
   1795.377,
   2080.989,
   1813.215,
   2048.77,
   1885.094,
   1928.796,
   1900.27,
   2080.042,
   2073.338,
   2098.035,
   1810.685,
   1989.076,
   2060.494,
   1781.786,
   1818.78,
   1829.282,
   1804.384,
   1789.225,
   2058.754,
   2110.139,
   1906.025,
   2137.172,
   2053.446,
   1948.192,
   1973.771,
   1892.206,
   1856.677,
   1875.28,
   1874.259,
   1860.379,
   1850.549,
   1867.944,
   1879.478,
   1792.038,
   1787.7,
   1819.92,
   1784.237,
   1934,
   1807.847,
   2018.836,
   2030.614,
   2143.005,
   1813.501,
   1816.948,
   1801.876,
   1908.955,
   2057.319,
   2060.961,
   1857.317,
   1916.474,
   1932.298,
   1881.862,
   1817.23,
   1858.984,
   1946.571,
   1808.168,
   2017.65,
   2055.123,
   1929.163,
   1855.175,
   2044.512,
   1890.671,
   1784.842,
   1953.64,
   2083.13,
   1866.717,
   1843.683,
   1859.291,
   1839.218,
   2051.143,
   1972.658,
   1912.842,
   1887.039,
   1797.448,
   1784.006,
   2044.036,
   1826.466,
   2049.323,
   1932.425,
   2032.78,
   2127.978,
   2121.341,
   1910.508,
   2091.803,
   1913.023,
   1814.51,
   1958.598,
   2005.362,
   2054.255,
   1878.591,
   1795.887,
   1912.278,
   1912.69,
   1973.117,
   1783.897,
   1889.028,
   2046.962,
   1934.529,
   1883.862,
   2030.873,
   1962.276,
   2140.723,
   1790.385,
   2091.994,
   1855.545,
   1918.338,
   2091.002,
   1924.759,
   1834.24,
   1879.167,
   2057.697,
   1915.452,
   2085.14,
   1855.088,
   2089.828,
   1986.625,
   1782.283,
   1867.841,
   1826.023,
   2032.645,
   2104.715,
   1962.273,
   1865.988,
   1815.917,
   2102.093,
   1833.654,
   2125.612,
   2123.299,
   1891.632,
   1963.275,
   2066.006,
   1977.369,
   2056.546,
   1782.827,
   1943.378,
   1907.628,
   1933.455,
   1960.671,
   2019.856,
   1796.856,
   1820.585,
   1820.585,
   2022.742,
   2128.162,
   1894.749,
   1984.859,
   1833.967,
   1833.967,
   1851.457,
   1851.457,
   1955.625,
   1976.932,
   1836.513,
   1833.943,
   1900.524,
   1994.277,
   2087.991,
   1920.445,
   2141.375,
   1789.691,
   1780.295,
   1920.597,
   1838.129,
   1867.412,
   1931.453,
   1835.302,
   1818.251,
   2000.306,
   1918.017,
   1861.157,
   2104.564,
   1847.212,
   1936.476,
   2048.489,
   1912.944,
   1945.941,
   2067.283,
   2048.129,
   2055.446,
   1869.853,
   1956.8,
   1805.65,
   1905.021,
   1819.035,
   1926.926,
   2070.256,
   1907.036,
   1868.305,
   1788.9,
   1876.531,
   1783.425,
   1783.425,
   1942.08,
   2071.867,
   1811.685,
   2109.251,
   2041.013,
   1888.93,
   1885.504,
   1862.297,
   1782.316,
   1866.554,
   1960.052,
   2064.344,
   2040.284,
   1884.445,
   1829.933,
   1863.788,
   1833.313,
   2119.152,
   2145.984,
   2109.634,
   1907.162,
   2118.373,
   2039.64,
   1907.871,
   1834.466,
   1996.313,
   1837.179,
   1938.897,
   1958.724,
   1809.079,
   2021.22,
   2058.75,
   1872.778,
   1786.153,
   1824.654,
   2121.939,
   1991.391,
   1785.52,
   2020.285,
   1921.798,
   2140.456,
   1875.358,
   2016.915,
   1977.427,
   1957.18,
   1796.021,
   1978.326,
   1898.189,
   1904.197,
   2031.948,
   1810.515,
   1879.949,
   2141.329,
   1879.949,
   2087.111,
   1814.88,
   2018.447,
   2028.665,
   1930.861,
   1827.712,
   2008.549,
   1964.238,
   1784.772,
   1934.865,
   2095.669,
   2058.935,
   2034.933,
   1985.399,
   1924.829,
   1793.912,
   1867.875,
   1887.396,
   1868.708,
   1790.466,
   1799.319,
   1963.05,
   1902.274,
   1780.775,
   2062.519,
   1852.566,
   1960.019,
   1917.695,
   2050.241,
   1799.641,
   2037.824,
   1811.715,
   1794.804,
   1829.279,
   2045.986,
   1788.38,
   2106.972,
   1930.6,
   1930.6,
   1882.672,
   1907.372,
   1818.942,
   1885.701,
   2136.748,
   1789.933,
   2092.916,
   1816.836,
   1785.544,
   1842.409,
   1872.2,
   2075.172,
   2016.79,
   1902.242,
   2014.706,
   2132.923,
   1869.17,
   1828.072,
   1828.804,
   2023.838,
   1956.275,
   1936.005,
   2015.42,
   2059.706,
   2030.552,
   1999.106,
   2020.542,
   2013.704,
   2053.833,
   1971.996,
   2115.483,
   1783.531,
   1799.144,
   1782.487,
   2052.739,
   2029.851,
   2143.688,
   2034.216,
   2040.784,
   1932.354,
   1985.156,
   2061.788,
   1872.35,
   2053.361,
   1808.046,
   2099.209,
   1794.976,
   1909.841,
   1997.262,
   1928.985,
   1790.718,
   2133.76,
   1875.713,
   1959.964,
   1781.044,
   2002.679,
   1853.043,
   1834.803,
   1914.674,
   1876.805,
   1855.501,
   2114.127,
   1780.619,
   1808.896,
   1807.884,
   2090.794,
   2130.879,
   1811.99,
   1943.9,
   2084.762,
   1843.361,
   1924.058,
   1780.718,
   1952.836,
   1861.221,
   2081.951,
   1885.034,
   2096.855,
   2070.502,
   1848.641,
   1920.44,
   1999.713,
   2098.012,
   1805.755,
   2099.368,
   2124.122,
   1831.105,
   1826.538,
   1845.732,
   1863.486,
   2064.65,
   2064.65,
   1802.428,
   2045.589,
   2052.059,
   2129.181,
   1959.848,
   1930.74,
   1980.559,
   1862.275,
   1816.568,
   1873.383,
   1824.66,
   2101.273,
   1976.403,
   1976.403,
   1872.416,
   2100.369,
   1928.754,
   1840.393,
   2114.562,
   2060.373,
   1812.683,
   2117.526,
   1846.185,
   2097.565,
   1927.733,
   1859.711,
   2135.228,
   2058.176,
   2044.833,
   1860.142,
   1869.157,
   1785.469,
   1866.771,
   1952.888,
   1871.058,
   1797.718,
   2078.476,
   1994.97,
   1924.171,
   1797.507,
   2121.87,
   2006.001,
   1792.254,
   1800.581,
   1883.894,
   1784.749,
   2139.085,
   1848.327,
   2079.018,
   1936.517,
   2127.358,
   1842.32,
   1875.687,
   1976.257,
   1993.44,
   2051.352,
   2062.897,
   1929.258,
   1962.507,
   2101.024,
   1912.554,
   1957.495,
   1854.666,
   2093.722,
   1786.421,
   2050.192,
   1798.398,
   1814.43,
   2076.851,
   2047.828,
   1879.096,
   1795.151,
   2075.683,
   2050.514,
   2115.026,
   1865.406,
   1813.225,
   2120.182,
   1802.051,
   1966.536,
   2007.563,
   1818.707,
   1972.001,
   1826.736,
   1967.577,
   1924.901,
   2107.436,
   2136.352,
   2064.5,
   1939.055,
   2006.752,
   2089.802,
   2039.274,
   1939.973,
   1818.577,
   1812.633,
   1895.777,
   1944.32,
   1887.724,
   1811.806,
   1841.695,
   1856.582,
   1951.364,
   1912.041,
   2107.994,
   1791.666,
   1842.086,
   1851.719,
   1846.823,
   1888.427,
   2021.424,
   1878.825,
   1863.918,
   1863.918,
   2124.885,
   2024.814,
   1914.611,
   2102.95,
   1835.452,
   1835.452,
   1827.005,
   1816.27,
   2042.422,
   2041.6,
   1835.804,
   2117.489,
   1884.464,
   1938.398,
   1898.331,
   2020.313,
   1794.498,
   2029.391,
   1956.268,
   1830.079,
   1905.148,
   2029.936,
   1812.242,
   1871.427,
   1979.605,
   1854.374,
   1808.288,
   2119.618,
   1835.352,
   1814.291,
   1787.106,
   1844.954,
   1863.313,
   1874.389,
   1912.04,
   1827.559,
   1794.173,
   1950.641,
   1961.583,
   2146.706,
   2106.337,
   1952.165,
   1978.668,
   2032.418,
   1845.468,
   1861.313,
   1903.518,
   1840.315,
   2058.116,
   1974.875,
   1795.234,
   2121.857,
   2092.23,
   1826.822,
   1854.7,
   1825.116,
   1861.001,
   1887.144,
   1951.579,
   1871.276,
   2077.605,
   1785.125,
   1834.818,
   1923.791,
   1786.533,
   1837.646,
   1932.263,
   1870.321,
   2042.249,
   1825.825,
   1837.109,
   2137.253,
   1794.979,
   1860.474,
   1783.224,
   1856.216,
   2049.078,
   1833.934,
   1818.647,
   1815.11,
   1937.918,
   1889.416,
   1928.314,
   1804.923,
   1954.304,
   1783.252,
   1884.776,
   1801.253,
   2080.019,
   1953.34,
   1989.484,
   1989.484,
   2009.605,
   2035.591,
   2061.848,
   1887.674,
   2025.818,
   2130.083,
   1794.525,
   2076.929,
   1927.018,
   2019.067,
   2076.746,
   1867.313,
   1831.308,
   1915.424,
   1924.616,
   1793.281,
   1843.575,
   1793.839,
   2072.253,
   1934.903,
   1934.903,
   1826.469,
   2066.086,
   1858.512,
   1844.335,
   1838.147,
   1952.358,
   2077.371,
   1808.484,
   2025.716,
   2011.935,
   1893.367,
   1812.109,
   1834.549,
   1995.927,
   1879.106,
   2008.747,
   2135.943,
   1845.906,
   1857.485,
   2146.991,
   2018.401,
   1917.669,
   1967.296,
   1818.368,
   1818.368,
   2032.215,
   1864.42,
   1835.181,
   2093.716,
   2122.571,
   2032.527,
   1802.132,
   1933.04,
   2137.566,
   1910.991,
   1985.071,
   1884.793,
   2037.769,
   2062.854,
   2113.203,
   2005.568,
   1910.01,
   1929.327,
   1784.791,
   1814.943,
   1804.057,
   1793.359,
   1818.06,
   2086.104,
   2073.239,
   1793.774,
   1963.547,
   1829.368,
   1819.67,
   2040.546,
   1838.953,
   2098.519,
   1803.59,
   1931.079,
   2128.29,
   1843.255,
   1795.545,
   1946.548,
   1880.974,
   2027.522,
   1958.227,
   1901.543,
   1912.623,
   1887.217,
   1780.214,
   1791.2,
   2144.472,
   1827.491,
   2009.751,
   2060.273,
   2060.273,
   2033.873,
   1866.169,
   2106.317,
   1958.585,
   2003.662,
   1801.324,
   1852.834,
   1896.415,
   1956.704,
   1896.886,
   2052.645,
   1894.877,
   2104.318,
   1929.832,
   1987.374,
   1968.817,
   1842.126,
   2118.01,
   1812.033,
   2001.959,
   2005.821,
   2136.42,
   1787.228,
   2134.491,
   1825.569,
   1910.029,
   2038.66,
   2045.352,
   2124.672,
   1805.483,
   2027.357,
   1858.355,
   2120.69,
   1792.505,
   1887.095,
   1943.735,
   1805.36,
   1780.22,
   1947.679,
   2024.669,
   1923.545,
   2111.702,
   2111.702,
   2064.283,
   1914.837,
   1803.057,
   2099.416,
   1921.058,
   1790.216,
   1882.406,
   2038.049,
   1799.223,
   2030.713,
   1783.507,
   1793.504,
   1815.292,
   1834.473,
   1944.91,
   1797.074,
   2060.097,
   1824.844,
   1877.513,
   2098.176,
   1849.724,
   2008.416,
   2047.151,
   1832.343,
   1997.293,
   1860.539,
   1860.539,
   1943.616,
   1944.632,
   1887.92,
   1887.92,
   2131.801,
   1928.856,
   2094.135,
   2110.679,
   1785.93,
   1882.452,
   2003.631,
   1912.643,
   2062.869,
   1802.762,
   2079.982,
   1781.884,
   1965.482,
   2005.136,
   1839.47,
   1843.151,
   1935.907,
   1848.575,
   1809.551,
   1845.929,
   1976.88,
   1880.714,
   1807.059,
   1995.91,
   2037.07,
   1825.793,
   1890.213,
   1859.276,
   1948.526,
   2008.816,
   1908.29,
   1843.693,
   1932.514,
   2020.396,
   1946.853,
   1819.423,
   2064.537,
   1907.269,
   1851.877,
   2065.526,
   1847.851,
   2041.608,
   2117.823,
   2019.576,
   2076.693,
   1812.593,
   1886.766,
   1856.15,
   2065.927,
   1800.348,
   2070.584,
   1903.178,
   1784.283,
   2089.582,
   1910.534,
   2063.752,
   1936.609,
   1807.758,
   1940.956,
   2043.331,
   2098.273,
   1915.062,
   1882.039,
   1866.044,
   1812.622,
   1962.014,
   1938.164,
   2049.882,
   2087.142,
   1971.923,
   2131.918,
   2041.439,
   2062.087,
   2017.604,
   2000.831,
   2119.228,
   1893.802,
   2029.833,
   1901.234,
   1904.855,
   1936.79,
   1936.79,
   1821.806,
   1848.732,
   1919.467,
   1864.145,
   1816.614,
   1907.412,
   2062.96,
   2051.995,
   1785.989,
   1814.941,
   2109.414,
   1836.924,
   2073.39,
   1831.56,
   1932.268,
   2110.687,
   1828.91,
   1977.05,
   1822.658,
   1801.43,
   2111.706,
   1796.082,
   1838.06,
   1940.455,
   1894.095,
   1926.548,
   2069.056,
   1797.71,
   1896.367,
   1945.154,
   1920,
   1819.41,
   2133.173,
   1978.682,
   2021.595,
   2036.391,
   1788.476,
   2093.768,
   1838.514,
   1843.939,
   2075.917,
   1858.434,
   1787.549,
   2020.822,
   1833.397,
   1958.017,
   1787.77,
   1906.366,
   1876.694,
   1876.694,
   1997.123,
   1888.006,
   1886.322,
   2133.818,
   2024.009,
   1980.015,
   1861.482,
   1862.088,
   2025.694,
   2076.279,
   1874.536,
   2115.982,
   1957.441,
   1989.792,
   2098.472,
   1827.553,
   1985.388,
   1899.154,
   1887.744,
   1849.263,
   1804.782,
   1832.758,
   1807.361,
   1846.472,
   1857.905,
   1998.254,
   1869.469,
   1804.352,
   1954.676,
   1960.846,
   1983.282,
   1983.282,
   1797.195,
   1999.115,
   2111.239,
   1803.915,
   1783.755,
   1828.185,
   1907.573,
   1787.115,
   1787.459,
   1876.32,
   2032.622,
   1876.313,
   2104.282,
   2047.498,
   2040.358,
   2124.016,
   1797.021,
   1908.947,
   2145.526,
   1783.567,
   2095.986,
   1871.789,
   1802.561,
   1931.488,
   1965.339,
   2145.353,
   1986.476,
   1838.351,
   1795.87,
   1916.622,
   1790.476,
   2041.822,
   1817.443,
   1825.71,
   1895.77,
   1986.609,
   2124.486,
   1794.314,
   1790.933,
   1906.056,
   2083.669,
   1886.812,
   1846.44,
   1833.591,
   1802.333,
   1780.023,
   1828.302,
   1815.365,
   1870.232,
   1866.028,
   2012.673,
   2048.232,
   2028.296,
   1879.727,
   1875.34,
   2012.67,
   1990.041,
   1814.61,
   2048.054,
   2058.783,
   1825.756,
   1885.084,
   2041.212,
   2120.646,
   2148.184,
   1901.182,
   1839.599,
   1914.318,
   1867.502,
   1882.194,
   1790.986,
   2100.756,
   1824.605,
   1887.667,
   1783.919,
   1793.975,
   1791.675,
   2131.346,
   1850.555,
   1969.7,
   1834.139,
   2020.418,
   2029.723,
   1796.856,
   1796.637,
   1913.596,
   1848.828,
   1861.765,
   1861.765,
   2073.93,
   1969.522,
   1841.137,
   1798.608,
   1960.353,
   2055.976,
   1971.938,
   2147.427,
   2017.498,
   1828.182,
   2095.67,
   1825.304,
   1949.912,
   1820.687,
   1954.606,
   2083.986,
   2081.858,
   1970.91,
   2113.69,
   2005.885,
   2073.705,
   1933.637,
   2058.277,
   2064.378,
   2133.141,
   1793.687,
   1837.505,
   1828.385,
   2133.927,
   2084.264,
   1923.755,
   1850.202,
   2006.034,
   1808.761,
   1817.582,
   1782.394,
   1820.267,
   2037.127,
   1809.324,
   2128.631,
   1819.463,
   2017.449,
   2077.606,
   1789.877,
   1871.336,
   1801.34,
   1875.935,
   1829.123,
   1897.3,
   1938.42,
   1867.932,
   1816.412,
   2010.117,
   1910.268,
   1968.962,
   1869.641,
   1904.886,
   2143.709,
   1858.251,
   1955.498,
   2000.319,
   1887.025,
   1840.867,
   1962.362,
   2082.154,
   1895.515,
   1792.235,
   1904.262,
   1848.42,
   1877.575,
   1873.929,
   1818.256,
   2070.643,
   1783.212,
   1784.894,
   1856.622,
   1891.545,
   1910.318,
   2091.395,
   1836.338,
   1809.456,
   1911.764,
   1972.108,
   2036.452,
   1965.819,
   1908.624,
   1847.064,
   1964.33,
   1879.49,
   2112.22,
   1946.443,
   2050.006,
   1797.407,
   1928.541,
   1824.819,
   2024.61,
   2141.442,
   1974.204,
   2010.25,
   2060.059,
   2086.295,
   1868.464,
   1834.03,
   1783.96,
   2085.43,
   2118.506,
   1850.197,
   1793.25,
   1996.421,
   1925.219,
   1933.236,
   2036.403,
   1932.234,
   1916.814,
   1981.817,
   2076.391,
   2139.41,
   2043.467,
   1801.251,
   2026.897,
   1788.103,
   2061.206,
   2088.735,
   1821.073,
   1811.524,
   2029.159,
   1842.302,
   1809.993,
   1965.347,
   1852.39,
   1999.971,
   1795.519,
   1878.368,
   1787.345,
   1844.747,
   1844.893,
   1993.604,
   1837.57,
   2028.546,
   1875.193,
   1876.45,
   1813.157,
   1793.16,
   1807.151,
   1871.714,
   1934.52,
   1884.97,
   1898.326,
   1965.242,
   2137.064,
   1846.756,
   2035.381,
   2117.428,
   2054.169,
   2044.23,
   1849.594,
   2023.691,
   1873.931,
   1918.572,
   2117.461,
   1997.065,
   2007.331,
   1807.196,
   1851.928,
   1895.701,
   1821.489,
   2090.392,
   1794.813,
   1943.227,
   1885.327,
   1900.352,
   1884.493,
   1898.736,
   2081.823,
   1814.826,
   2035.619,
   1986.051,
   2071.156,
   1970.566,
   2101.981,
   2041.335,
   1821.723,
   1805.921,
   1785.496,
   1870.768,
   1872.572,
   2008.055,
   2103.401,
   1819.341,
   2078.447,
   2023.348,
   1851.764,
   1942.638,
   2000.34,
   1854.67,
   1968.799,
   1852.1,
   1875.525,
   2046.814,
   1864.86,
   2003.665,
   2133.283,
   1815.703,
   1845.69,
   1845.69,
   2007.938,
   1871.911,
   2053.43,
   1816.647,
   1805.154,
   1882.577,
   1831.378,
   1903.94,
   1850.144,
   1853.414,
   1805.179,
   1852.493,
   2071.135,
   1789.095,
   2026.986,
   1995.217,
   1781.431,
   2098.248,
   1821.595,
   1974.145,
   1968.828,
   1868.135,
   1937.449,
   1804.197,
   1838.77,
   2029.381,
   1860.169,
   1818.168,
   2049.024,
   1960.202,
   2074.59,
   1925.931,
   1792.918,
   1974.891,
   1877.33,
   1906.328,
   2024.211,
   1877.643,
   1925.687,
   2093.67,
   1953.701,
   2100.354,
   2140.906,
   1997.115,
   1839.197,
   2010.268,
   2020.625,
   1942.938,
   1802.241,
   2007.712,
   2011.477,
   2013.095,
   1937.269,
   1981.951,
   1827.151,
   1880.804,
   2010.085,
   2060.09,
   2007.672,
   1951.358,
   2034.442,
   1864.912,
   1830.531,
   1870.844,
   2133.77,
   1799.454,
   1988.999,
   2114.841,
   2133.448,
   1801.97,
   1835.268,
   1900.738,
   1790.469,
   1920.215,
   1920.215,
   1789.311,
   2092.645,
   1819.93,
   1944.33,
   1903.239,
   1931.913,
   2053.95,
   1894.847,
   1786.523,
   1876.202,
   1943.883,
   2060.198,
   1898.452,
   2013.27,
   1870.324,
   1813.484,
   1810.167,
   1814.528,
   1783.589,
   1783.589,
   1824.403,
   2110.741,
   2059.526,
   1811.434,
   2125.057,
   1864.739,
   2124.556,
   2001.464,
   1828.702,
   2122.018,
   1894.756,
   1835.934,
   1862.053,
   1854.389,
   2048.297,
   1822.438,
   2114.725,
   2011.091,
   2083.425,
   2092.961,
   1877.713,
   1854.115,
   2097.163,
   1928.866,
   1951.84,
   1978.125,
   1815.348,
   1876.334,
   2018.967,
   1855.662,
   1963.502,
   1829.073,
   1859.071,
   2090.82,
   1865.443,
   1911.786,
   1871.815,
   2046.785,
   1846.257,
   1789.509,
   1836.31,
   2016.823,
   1885.131,
   1887.496,
   1806.203,
   2125.298,
   1850.813,
   2015.423,
   1821.492,
   1793.451,
   1839.325,
   1865.505,
   1865.522,
   2125.308,
   2061.247,
   2132.669,
   1893.431,
   1856.44,
   1946.171,
   1781.72,
   1983.084,
   2009.095,
   1879.665,
   1818.123,
   1855.68,
   1998.645,
   1954.145,
   2125.046,
   1823.365,
   1851.074,
   2078.686,
   1829.654,
   2028.947,
   1980.803,
   1950.994,
   1819.125,
   1815.052,
   1944.05,
   1816.524,
   1895.166,
   1821.1,
   1834.538,
   2149.571,
   1784.847,
   1917.997,
   2013.089,
   1962.691,
   2037.257,
   1998.755,
   1929.829,
   1858.242,
   2144.902,
   1899.53,
   1853.654,
   2033.995,
   1808.786,
   1953.306,
   1929.532,
   1863.089,
   1856.212,
   2018.479,
   1780.866,
   1784.214,
   2016.587,
   1810.362,
   1804.58,
   2005.974,
   2133.429,
   1886.505,
   1997.57,
   1887.953,
   1983.292,
   2026.942,
   2031.904,
   1959.703,
   2017.175,
   1979.398,
   1943.983,
   2113.337,
   1886.195,
   2007.625,
   1826.958,
   1860.561,
   2027.125,
   1817.781,
   1784.209,
   1805.899,
   1883.021,
   1887.095,
   1861.821,
   2149.097,
   1843.217,
   1980.939,
   1995.106,
   1824.967,
   1993.39,
   1945.168,
   1850.358,
   1856.423,
   1857.989,
   2069.632,
   1964.432,
   1911.072,
   1967.348,
   1910.83,
   1780.035,
   1927.966,
   2080.876,
   2135.216,
   1880.129,
   1859.045,
   1829.49,
   1855.473,
   1990.444,
   2033.993,
   1937.637,
   1892.196,
   1924.719,
   2149.676,
   2006.813,
   1845.734,
   1813.771,
   1829.506,
   2118.7,
   2075.479,
   1969.258,
   1818.192,
   2069.184,
   2015.301,
   2006.368,
   1997.2,
   2099.892,
   1941.979,
   2069.354,
   1901.02,
   2003.362,
   2055.741,
   2018.728,
   1838.433,
   1809.947,
   1925.744,
   2066.021,
   2006.106,
   1972.432,
   2041.242,
   1928.999,
   1905.412,
   1962.538,
   1988.683,
   1826.994,
   1861.913,
   2112.035,
   1839.494,
   2131.378,
   2146.847,
   1795.927,
   1917.011,
   1853.632,
   1853.345,
   1924.338,
   1807.148,
   1851.199,
   1807.225,
   1820.032,
   1839.883,
   2103.804,
   1852.809,
   1946.204,
   1894.484,
   1949.706,
   1834.667,
   2128.332,
   2051.696,
   1862.946,
   1862.946,
   1861.296,
   1963.913,
   1875.634,
   1888.922,
   2019.866,
   2040.14,
   1804.813,
   1982.498,
   1785.218,
   1829.807,
   1830.745,
   1829.526,
   1908.338,
   1820.138,
   2053.354,
   2112.09,
   1906.123,
   1986.076,
   1986.076,
   2055.129,
   1994.842,
   2000.936,
   1974.405,
   1902.245,
   1982.591,
   1951.968,
   1793.565,
   1789.514,
   2018.848,
   2049.888,
   2107.268,
   2076.634,
   1802.673,
   2074.334,
   1966.298,
   1962.916,
   2108.354,
   1847.147,
   1834.468,
   1870.191,
   1825.193,
   1919.678,
   2009.966,
   1881.174,
   1950.426,
   1898.005,
   1898.51,
   2096.122,
   1830.895,
   1960.45,
   2066.989,
   2123.694,
   1823.115,
   1785.2,
   1797.561,
   1841.259,
   2101.599,
   1835.293,
   1800.626,
   2048.674,
   2047.704,
   1782.607,
   1876.822,
   1962.063,
   1895.475,
   1813.62,
   1923.105,
   2048.087,
   2059.054,
   1791.177,
   2005.916,
   1942.033,
   1883.921,
   1817.374,
   1901.905,
   1984.483,
   1862.171,
   1845.42,
   1843.4,
   2117.702,
   2021.539,
   2021.539,
   1814.379,
   1809.35,
   1880.238,
   2034.426,
   1973.944,
   1928.698,
   2010.87,
   2133.811,
   2099.82,
   2047.332,
   1846.8,
   1836.315,
   2019.559,
   1909.435,
   1880.714,
   2069.098,
   1895.99,
   2081.067,
   1888.211,
   1967.091,
   1871.204,
   1976.871,
   2056.865,
   2076.913,
   1967.966,
   1849.866,
   1849.866,
   2140.69,
   1863.359,
   1865.18,
   1986.173,
   1797.053,
   1826.089,
   1890.533,
   2089.473,
   1827.459,
   2073.462,
   1976.433,
   1857.278,
   1848.226,
   1796.683,
   1835.293,
   1864.247,
   2095.331,
   1899.626,
   1820.661,
   1790.47,
   2096.455,
   1789.072,
   1881.716,
   2036.005,
   1847.7,
   1801.482,
   1962.348,
   2068.482,
   1862.226,
   1911.334,
   2116.045,
   1898.718,
   1797.76,
   1818.978,
   1818.978,
   1864.571,
   2089.551,
   2128.076,
   1947.901,
   1849.435,
   1795.807,
   1907.659,
   1881.9,
   1801.849,
   1801.849,
   1909.112,
   1868.249,
   2060.539,
   1812.333,
   2032.158,
   1821.324,
   1863.148,
   1818.634,
   1934.85,
   1914.785,
   1970.821,
   2017.673,
   1929.977,
   1919.393,
   1916.943,
   1868.521,
   1856.369,
   1870.022,
   1921.483,
   2016.808,
   1833.89,
   2079.202,
   1954.402,
   1942.335,
   1876.114,
   1886.225,
   2037.606,
   1899.01,
   2022.779,
   2059.252,
   2062.674,
   1792.232,
   2051.609,
   2078.02,
   1854.159,
   1962.403,
   1925.057,
   1820.618,
   2092.772,
   1887.931,
   1912.255,
   1813.005,
   1828.389,
   2091.738,
   1856.522,
   1859.737,
   1941.952,
   2101.423,
   2073.905,
   1891.166,
   1851.673,
   1926.335,
   1797.883,
   1861.948,
   1989.728,
   1923.58,
   2013.808,
   1789.015,
   1950.845,
   1977.185,
   2128.309,
   1971.806,
   1925.706,
   1880.566,
   1790.244,
   1823.522,
   1861.814,
   1872.466,
   1933.214,
   1917.738,
   1874.943,
   2010.11,
   1972.499,
   1864.903,
   1882.829,
   1894.194,
   1826.943,
   1847.453,
   2046.464,
   1986.271,
   1942.991,
   1958.959,
   2070.745,
   1941.706,
   1829.204,
   1789.638,
   1839.871,
   1780.076,
   2120.155,
   2120.155,
   1962.011,
   1783.726,
   1783.726,
   1995.876,
   1804.014,
   1816.358,
   2055.769,
   1893.949,
   1930.629,
   1994.517,
   2128.742,
   2074.997,
   2033.155,
   1859.715,
   1991.911,
   2106.585,
   1879.634,
   2058.982,
   1989.227,
   2006.366,
   1822.581,
   1908.065,
   1809.901,
   1798.71,
   1903.687,
   1850.931,
   1829.929,
   2003.566,
   1906.886,
   1871.135,
   2072.485,
   1922.412,
   2007.266,
   1938.495,
   1813.532,
   1926.105,
   1781.277,
   1806.733,
   1904.841,
   2031.11,
   1840.103,
   1803.172,
   1956.05,
   1973.291,
   1960.893,
   1797.033,
   2034.264,
   1984.129,
   1787.277,
   2050.399,
   1967.777,
   1822.147,
   1843.768,
   1807.666,
   1898.964,
   2063.579,
   1832.255,
   2057.987,
   1885.249,
   1896.449,
   1832.703,
   1819.042,
   1854.396,
   1795.241,
   1862.864,
   1809.269,
   1959.306,
   1870.685,
   1805.795,
   1842.269,
   2098.375,
   1958.858,
   2058.893,
   1944.72,
   1874.486,
   1838.221,
   1790.281,
   1998.7,
   1785.644,
   1898.566,
   1781.328,
   2075.333,
   1780.661,
   1864.778,
   1959.453,
   2112.277,
   1940.207,
   2051.341,
   2064.98,
   1914.545,
   1873.559,
   2078.347,
   1853.08,
   1856.185,
   1902.453,
   1796.776,
   1800.165,
   1788.843,
   1834.76,
   1956.335,
   2149.587,
   2054.576,
   1988.899,
   1896.722,
   2074.995,
   1902.039,
   2132.475,
   1999.293,
   1999.293,
   1782.078,
   1874.709,
   2146.682,
   1946.078,
   1780.738,
   1840.09,
   1948.082,
   1781.174,
   1872.306,
   1813.537,
   1932.604,
   2111.227,
   1858.869,
   1850.753,
   1853.312,
   1940.373,
   1839.844,
   1795.621,
   1977.467,
   1795.482,
   1957.024,
   1979.389,
   1844.271,
   1852.23,
   1957.267,
   1957.267,
   2014.255,
   1908.835,
   2138.625,
   1953.726,
   1794.526,
   2058.678,
   2039.287,
   2044.533,
   2018.182,
   2135.014,
   1855.785,
   2087.727,
   1891.401,
   2064.613,
   2103.81,
   1842.853,
   1870.479,
   1822.032,
   1816.954,
   2085.635,
   1802.811,
   1909.348,
   2069.506,
   1836.509,
   2129.248,
   1790.264,
   1916.028,
   2045.875,
   1879.85,
   1857.317,
   1987.85,
   1927.055,
   1831.152,
   1792.107,
   1790.347,
   2095.062,
   2112.358,
   1896.4,
   1785.425,
   1820.28,
   1782.047,
   2060.572,
   1893.477,
   1957.245,
   2057.77,
   1822.546,
   1859.598,
   2014.17,
   1909.976,
   1860.429,
   2098.27,
   2077.056,
   1948.442,
   2109.54,
   1861.313,
   1961.01,
   1805.956,
   2036.216,
   1855.226,
   1871.946,
   1916.103,
   2000.27,
   1835.209,
   1990.547,
   1820.421,
   2105.218,
   1821.379,
   1985.452,
   1954.549,
   2010.973,
   2079.582,
   1843.75,
   2121.148,
   1793.194,
   1807.032,
   2025.449,
   1933.97,
   2062.9,
   1819.848,
   1843.882,
   2074.759,
   1893.035,
   1847.533,
   1788.131,
   1848.127,
   2051.137,
   2046.123,
   1874.665,
   2067.631,
   1926.051,
   1885.072,
   2136.143,
   1785.4,
   2009.901,
   1793.056,
   1790.2,
   1870.898,
   2020.156,
   1828.485,
   1864.841,
   1823.88,
   1850.924,
   1903.969,
   1801.778,
   1799.702,
   2004.424,
   1907.587,
   1989.451,
   1962.059,
   1886.381,
   1938.55,
   2040.353,
   2100.797,
   1847.711,
   1860.157,
   1908.526,
   1812.465,
   1784.535,
   1850.588,
   2116.181,
   1887.097,
   1793.626,
   1817.195,
   1796.919,
   1785.486,
   2038.4,
   1888.091,
   1893.705,
   1932.516,
   1835.086,
   2065.651,
   1983.032,
   2010.976,
   1862.852,
   1797.787,
   2089.228,
   1994.509,
   1804.968,
   2073.613,
   1823.816,
   2096.588,
   1910.147,
   1885.771,
   1954.667,
   2129.238,
   1788.249,
   1873.05,
   1969.015,
   1855.53,
   1944.863,
   2071.672,
   1785.619,
   2007.803,
   2147.108,
   2105.037,
   1810.592,
   1858.027,
   1809.507,
   2037.832,
   2023.165,
   1869.213,
   1929.665,
   1929.339,
   1929.339,
   1831.234,
   1916.937,
   1838.535,
   2070.694,
   2059.594,
   1799.075,
   1783.341,
   1942.208,
   2120.493,
   1785.879,
   1897.23,
   2036.605,
   1944.417,
   1905.765,
   2102.006,
   1801.716,
   1842.686,
   1790.114,
   1846.351,
   1892.091,
   1790.036,
   1967.329,
   1886.276,
   1908.735,
   2049.052,
   2062.985,
   1824.058,
   2084.699,
   1851.271,
   1782.016,
   2030.981,
   1894.825,
   1912.525,
   2122.645,
   2045.889,
   1882.26,
   1881.829,
   1793.288,
   1910.087,
   2121.404,
   1865.498,
   1823.005,
   1784.284,
   1940.673,
   1895.91,
   2040.068,
   1955.259,
   1795.183,
   1854.912,
   2069.619,
   2030.755,
   1836.937,
   2018.404,
   1959.391,
   2003.773,
   1787.107,
   1867.411,
   1810.736,
   1938.239,
   1847.935,
   1910.342,
   1916.544,
   1833.81,
   1790.004,
   1790.004,
   1781.3,
   1918.903,
   1783.939,
   1857.121,
   1962.156,
   1903.941,
   1903.941,
   1866.309,
   1895.496,
   2087.599,
   2020.124,
   1781.208,
   1833.5,
   2064.313,
   1889.214,
   1815.083,
   1961.058,
   2059.415,
   2136.822,
   1900.929,
   1944.291,
   1785.681,
   1855.058,
   2058.06,
   1808.344,
   1895.343,
   2035.264,
   1871.108,
   2125.193,
   1945.355,
   1874.824,
   1818.805,
   1873.798,
   2008.291,
   1983.035,
   1910.012,
   1881.433,
   1836.982,
   1791.256,
   1833.42,
   2021.754,
   1993.737,
   2091.994,
   2037.111,
   1850.022,
   1904.347,
   2004.873,
   1879.864,
   1878.038,
   1833.022,
   1957.22,
   1871.847,
   1857.694,
   2109.193,
   2039.955,
   1796.563,
   1809.164,
   1936.505,
   1860.597,
   1886.422,
   1933.063,
   2056.919,
   2089.291,
   2097.063,
   1790.376,
   1964.816,
   2031.624,
   1806.217,
   1929.355,
   2026.957,
   1923.571,
   2049.82,
   2026.26,
   2114.615,
   1993.942,
   1904.013,
   1805.016,
   2106.854,
   1985.741,
   1794.999,
   2018.327,
   2080.547,
   1885.839,
   2130.415,
   2053.656,
   1871.998,
   1938.385,
   1959.098,
   2094.12,
   1856.51,
   1797.455,
   1798.137,
   1882.493,
   2019.723,
   2133.341,
   2056.669,
   2123.863,
   1936.743,
   1793.193,
   1891.933,
   1933.866,
   1797.468,
   1989.66,
   1988.807,
   1793.428,
   2012.805,
   2002.393,
   1936.956,
   2094.103,
   1810.566,
   1981.213,
   1820.184,
   1876.414,
   2070.399,
   2149.756,
   1898.969,
   1832.54,
   1891.996,
   1968.097,
   2148.84,
   1827.28,
   2010.249,
   2127.558,
   2099.996,
   1789.578,
   1785.298,
   1939.606,
   1908.558,
   2001.647,
   2053.916,
   1847.937,
   1988.51,
   1956.138,
   1968.929,
   1796.117,
   2098.066,
   2080.877,
   1794.581,
   1924.257,
   2065.567,
   1883.055,
   1864.829,
   1885.039,
   1859.282,
   2147.592,
   1866.875,
   2108.377,
   2050.504,
   2022.411,
   1802.361,
   1848.652,
   1892.022,
   1999.496,
   2115.99,
   2037.394,
   1810.07,
   1990.537,
   1868.126,
   1785.28,
   1964.078,
   2062.354,
   1949.109,
   1781.369,
   1900.196,
   2031.745,
   1908.438,
   1881.412,
   1974.446,
   2147.552,
   1895.417,
   1856.776,
   1905.472,
   2060.386,
   2015.465,
   2077.911,
   1977.949,
   1918.729,
   2092.012,
   1892.488,
   1831.103,
   2148.933,
   1984.904,
   2004.305,
   1933.442,
   1931.445,
   1920.654,
   1899.24,
   1899.24,
   1790.694,
   1819.101,
   2078.834,
   1871.948,
   1797.067,
   2057.858,
   1911.178,
   1997.796,
   1944.194,
   1944.194,
   1981.521,
   1983.642,
   1906.045,
   1939.73,
   1971.758,
   1797.968,
   2056.01,
   2028.101,
   2091.367,
   2041.205,
   2109.192,
   1885.123,
   1782.11,
   1863.474,
   1801.359,
   1815.297,
   1826.635,
   1870.728,
   1902.78,
   1826.095,
   2040.235,
   1810.651,
   1972.499,
   2069.633,
   1980.735,
   1835.038,
   1841.458,
   2020.398,
   2015.402,
   2086.587,
   2046.688,
   1927.787,
   1836.445,
   1976.715,
   1823.415,
   1832.221,
   2017.451,
   1983.995,
   1844.451,
   1991.606,
   1972.8,
   2074.805,
   1782.417,
   1944.49,
   2096.85,
   1949.277,
   1929.543,
   1928.838,
   1801.569,
   1819.874,
   1860.861,
   1983.478,
   2028.091,
   1838.314,
   1815.856,
   1859.131,
   1948.252,
   1952.025,
   1868.774,
   1824.851,
   1817.623,
   1796.165,
   1990.747,
   1856.131,
   2045.088,
   2114.048,
   1812.48,
   1959.881,
   2080.185,
   2045.492,
   1997.228,
   2100.993,
   2009.213,
   2008.425,
   1904.827,
   1866.817,
   2122.703,
   1912.992,
   2038.145,
   2140.342,
   2104.766,
   1910.805,
   1950.359,
   1820.682,
   1993.057,
   1783.15,
   1803.417,
   1843.698,
   1961.43,
   1985.554,
   1987.469,
   2077.056,
   1867.398,
   1821.499,
   1993.168,
   2044.461,
   1821.053,
   1982.807,
   1882.474,
   1841.075,
   1840.579,
   1887.625,
   1838.988,
   1806.911,
   1797.518,
   1907.21,
   1795.995,
   1995.452,
   2086.736,
   1964.443,
   1846.198,
   1792.817,
   1882.311,
   2080.222,
   1862.007,
   2044.083,
   1945.79,
   2105.073,
   1848.821,
   1924.388,
   2099.435,
   1787.47,
   1912.013,
   1864.165,
   1805.754,
   1835.778,
   1880.111,
   1834.7,
   2020.513,
   2091.439,
   1904.746,
   1827.937,
   1802.973,
   2014.225,
   1918.28,
   1857.099,
   2137.148,
   1895.755,
   1801.761,
   1801.761,
   1991.605,
   1842.631,
   2131.25,
   1950.671,
   1800.571,
   1883.327,
   1822.035,
   1928.05,
   2141.339,
   1835.41,
   2049.623,
   1910.663,
   1934.627,
   1807.161,
   1841.607,
   1839.757,
   1825.424,
   1834.629,
   2088.823,
   2009.151,
   1911.452,
   1950.039,
   1976.441,
   1876.551,
   1780.051,
   1919.191,
   1997.318,
   1808.38,
   1908.848,
   2065.937,
   1812.401,
   2014.642,
   1839.159,
   1867.915,
   1944.318,
   2110.68,
   1800.392,
   1829.949,
   2105.581,
   1844.152,
   1913.454,
   2060.089,
   1892.881,
   1853.666,
   1862.478,
   1972.752,
   2117.296,
   2089.29,
   2002.317,
   1924.49,
   1938.74,
   1809.437,
   1984.714,
   2021.002,
   1826.291,
   1805.878,
   1953.329,
   1856.879,
   1900.6,
   1971.447,
   2058.58,
   1866.84,
   2090.294,
   1781.095,
   2085.298,
   2085.408,
   2027.611,
   2112.707,
   1875.578,
   1988.914,
   1810.487,
   1930.714,
   2109.165,
   1826.544,
   2113.702,
   1939.076,
   2039.1,
   1897.911,
   1874.279,
   1784.338,
   2144.561,
   2025.789,
   1815.025,
   2089.618,
   1891.04,
   1993.477,
   1842.434,
   1846.358,
   1786.891,
   2078.015,
   1896.178,
   1898.238,
   1834.895,
   1881.554,
   1817.277,
   1783.845,
   1874.925,
   1909.538,
   1784.529,
   1849.541,
   1828.452,
   1845.206,
   2076.05,
   2099.795,
   1787.517,
   1855.27,
   1782.342,
   1999.49,
   1991.125,
   1875.563,
   2021.071,
   2001.508,
   1916.809,
   1848.601,
   1885.244,
   1799.482,
   1821.407,
   1925.822,
   1811.839,
   1876.748,
   2015.591,
   1780.532,
   2092.44,
   1843.832,
   2037.292,
   2035.004,
   1966.074,
   1793.018,
   2086.888,
   1890.109,
   1903.043,
   1899.675,
   1924.501,
   1872.727,
   1862.3,
   1928.197,
   1812.163,
   1991.339,
   2104.679,
   2131.806,
   1877.284,
   1877.124,
   1808.643,
   1900.536,
   1911.176,
   2050.86,
   2058.809,
   1789.584,
   1782.292,
   1942.126,
   1874.835,
   2117.792,
   2145.411,
   1900.902,
   1854.383,
   2120.086,
   1828.544,
   2118.733,
   2001.467,
   1855.696,
   2041.057,
   1894.583,
   1940.681,
   2110.398,
   2146.845,
   1877.353,
   1866.253,
   1933.941,
   1867.695,
   2040.852,
   1920.973,
   2049.047,
   1933.823,
   2086.744,
   1882.171,
   2061.235,
   1847.224,
   1932.867,
   1922.24,
   1926.114,
   1818.889,
   1797.675,
   1876.781,
   1795.366,
   1847.504,
   1788.618,
   1996.273,
   1807.951,
   1807.951,
   1807.951,
   2116.823,
   1961.375,
   1891.554,
   1968.336,
   1860.994,
   1846.301,
   2020.717,
   1929.852,
   1993.294,
   2129.771,
   1913.078,
   1796.768,
   1952.625,
   1943.486,
   1800.305,
   1786.43,
   1786.43,
   2060.166,
   2046.436,
   2103.718,
   1822.018,
   2099.802,
   1967.411,
   1809.484,
   1797.569,
   1847.09,
   1841.326,
   1795.197,
   1795.197,
   1842.841,
   2071.674,
   1922.809,
   2092.619,
   1791.506,
   1850.813,
   1874.454,
   1799.895,
   1875.93,
   1869.27,
   1923.009,
   1814.89,
   1992.771,
   1796.14,
   1966.969,
   1931.43,
   2023.343,
   2062.091,
   1912.039,
   2002.181,
   1967.203,
   1922.189,
   2064.215,
   1814.012,
   1855.296,
   1903.537,
   2004.871,
   1806.108,
   1877.563,
   1840.415,
   2063.111,
   1815.228,
   1814.403,
   2103.009,
   2134.202,
   1868.847,
   2034.756,
   1930.396,
   2035.574,
   2035.574,
   2036.591,
   1911.895,
   1939.763,
   1824.794,
   2007.204,
   1915.563,
   2016.122,
   1921.938,
   1874.969,
   1882.569,
   1899.991,
   2115.139,
   1836.474,
   1940.208,
   1863.645,
   2074.713,
   1932.733,
   1786.448,
   1919.359,
   1926.66,
   1955.192,
   2078.83,
   1860.639,
   1841.84,
   2071.331,
   1857.068,
   1857.068,
   2097.025,
   2058.147,
   1788.712,
   1853.282,
   1866.347,
   2033.098,
   2027.728,
   1951.899,
   1827.458,
   1823.894,
   2074.862,
   1922.787,
   2071.824,
   1920.845,
   1978.07,
   2114.858,
   1927.015,
   1948.35,
   1833.746,
   2015.388,
   1780.877,
   1990.62,
   1944.958,
   1870.288,
   2038.158,
   1852.729,
   1799.942,
   1904.135,
   1816.143,
   2057.6,
   2087.801,
   1956.433,
   2039.635,
   2123.539,
   1885.479,
   1785.158,
   1802.593,
   1959.281,
   1895.754,
   1847.724,
   1903.532,
   1969.83,
   2073.416,
   2032.422,
   1883.438,
   1838.458,
   1862.463,
   2098.484,
   1884.388,
   1852.35,
   1784.76,
   2137.555,
   1800.955,
   1781.716,
   2005.968,
   1805.162,
   1909.836,
   1793.181,
   1895.074,
   1930.518,
   1810.068,
   2129.115,
   1886.271,
   2125.517,
   1900.187,
   1970.914,
   1831.965,
   1986.839,
   2079.304,
   2071.115,
   1791.257,
   1858.841,
   1832.542,
   2006.403,
   1863.991,
   1826.919,
   1815.58,
   1812.873,
   1876.229,
   1828.129,
   1880.307,
   1836.605,
   1897.611,
   1876.712,
   1899.936,
   1918.611,
   2066.937,
   2015.44,
   2041.358,
   2007.576,
   1791.41,
   1966.737,
   2034.509,
   1995.905,
   1833.308,
   1833.308,
   2045.04,
   2066.072,
   1781.889,
   2120.198,
   1875.291,
   1942.959,
   2085.9,
   1989.152,
   1942.814,
   1804.886,
   2105.661,
   1987.127,
   1806.998,
   1810.212,
   1993.438,
   1867.594,
   1846.685,
   2080.632,
   2097.98,
   1844.966,
   2069.815,
   2025.915,
   1945.19,
   1965.582,
   2082.563,
   2084.478,
   2051,
   2028.701,
   1867.495,
   1925.175,
   1859.719,
   1885.588,
   1962.032,
   1843.796,
   1869.059,
   1942.916,
   1834.987,
   1948.827,
   2137.44,
   1877.473,
   2088.33,
   2120.956,
   1798.849,
   1993.228,
   1931.304,
   2147.893,
   1823.785,
   2034.022,
   1954.623,
   1877.711,
   1899.678,
   2147.038,
   1998.64,
   1942.023,
   2050.013,
   1886.354,
   1986.413,
   1892.097,
   2064.572,
   1835.041,
   1985.829,
   2114.602,
   1903.828,
   2057.697,
   2054.166,
   1915.423,
   1925.248,
   1829.612,
   2085.244,
   1797.332,
   1890.345,
   1967.365,
   1966.265,
   1842.428,
   1829.811,
   1786.222,
   1801.487,
   2055.788,
   1896.916,
   2038.188,
   1855.814,
   2058.526,
   2140.295,
   1961.68,
   2061.763,
   1977.286,
   2084.866,
   1802.378,
   1970.268,
   2024.162,
   2023.342,
   1969.833,
   1944.866,
   1922.826,
   1813.568,
   1964.38,
   2147.074,
   1929.129,
   1851.374,
   1869.823,
   2047.559,
   1915.449,
   2019.755,
   1811.943,
   2103.563,
   1868.168,
   1981.529,
   2115.758,
   1847.389,
   2148.992,
   2034.701,
   2091.123,
   1852.503,
   2010.297,
   1983.698,
   2030.945,
   1942.308,
   1934.075,
   2144.977,
   1784.316,
   1835.644,
   2134.482,
   1795.026,
   1817.078,
   1895.619,
   2057.569,
   1782.342,
   1789.109,
   1832.496,
   1805.444,
   1979.203,
   1903.265,
   1934.032,
   2000.036,
   1811.117,
   1814.972,
   1917.325,
   2055.418,
   1806.001,
   1881.442,
   2088.547,
   1940.052,
   1824.491,
   2004.415,
   1783.017,
   2059.53,
   1838.407,
   1885.044,
   2082.618,
   1918.618,
   1916.387,
   1982.367,
   1826.715,
   1869.205,
   1914.302,
   1846.974,
   1984.803,
   1902.874,
   2073.873,
   1864.063,
   1864.063,
   1898.439,
   1795.189,
   1792.167,
   1786.504,
   2054.084,
   1794.232,
   2142.227,
   2034.07,
   1858.606,
   1784.398,
   1887.601,
   2132.109,
   2012.223,
   1958.921,
   1959.624,
   1853.67,
   1912.024,
   2112.572,
   2063.856,
   1944.478,
   1893.288,
   1856.332,
   2065.437,
   1809.874,
   1892.177,
   1878.359,
   1979.12,
   2061.909,
   1782.267,
   1821.851,
   2119.357,
   1819.811,
   2094.623,
   1974.211,
   2119.66,
   1985.594,
   1817.554,
   1800.839,
   2039.261,
   1802.716,
   1904.958,
   1791.305,
   2009.573,
   2118.75,
   2068.238,
   1861.011,
   2140.439,
   1818.824,
   1969.629,
   1807.796,
   2032.804,
   2115.526,
   1935.605,
   2061.215,
   1811.319,
   1855.771,
   2106.568,
   2007.591,
   2012.606,
   1828.608,
   2092.045,
   1857.492,
   2021.416,
   2078.655,
   1872.133,
   2034.004,
   1783.088,
   2004.734,
   1802.099,
   2010.447,
   1811.814,
   1934.309,
   1822.197,
   2006.867,
   1846.924,
   1975.977,
   1964.617,
   1851.139,
   1799.772,
   1821.008,
   1817.73,
   2080.137,
   2082.045,
   1988.694,
   1867.981,
   2001.991,
   1900.018,
   1789.933,
   1902.799,
   1875.287,
   2067.16,
   1858.123,
   1996.463,
   1995.797,
   2058.733,
   1782.701,
   2142.841,
   1926.202,
   2094.763,
   1908.61,
   1880.334,
   2140.688,
   1828.076,
   2072.071,
   1806.699,
   2001.207,
   2025.395,
   1813.009,
   1784.873,
   2077.802,
   1791.043,
   1953.903,
   1994.068,
   1900.817,
   1830.434,
   1903.106,
   1884.664,
   1894.697,
   2106.731,
   2143.944,
   1932.755,
   1886.607,
   1983.172,
   2114.058,
   1806.017,
   2071.825,
   1897.847,
   1883.734,
   1881.044,
   1951.905,
   1847.669,
   1924.812,
   1858.826,
   2113.479,
   1810.287,
   1906.485,
   2029.345,
   1926.087,
   1807.277,
   1994.954,
   2134.916,
   1950.287,
   2130.175,
   2067.139,
   2104.276,
   2014.954,
   1927.958,
   1787.334,
   1790.224,
   2100.574,
   1781.063,
   1793.328,
   2000.796,
   2104.833,
   1919.799,
   1897.119,
   1871.406,
   1868.29,
   2077.182,
   2063.337,
   1912.09,
   2030.716,
   2086.246,
   1830.469,
   2114.442,
   1888.149,
   1815.95,
   1921.23,
   1799.101,
   1933.623,
   2037.588,
   1879.692,
   1883.812,
   1792.677,
   2052.001,
   1834.17,
   1975.594,
   1959.711,
   1884.269,
   1801.353,
   1988.973,
   1958.795,
   2020.958,
   1861.784,
   2105.798,
   2024.213,
   1872.256,
   1817.071,
   1933.301,
   1927.864,
   2015.594,
   2100.877,
   2055.795,
   2095.586,
   1824.198,
   1795.385,
   1795.385,
   1900.729,
   1791.811,
   1784.374,
   2082.908,
   2095.397,
   2078.664,
   1781.821,
   1901.001,
   1894.159,
   1940.76,
   2050.408,
   2101.968,
   1887.51,
   1865.126,
   1899.389,
   2117.744,
   1987.143,
   1792.371,
   1847.509,
   1873.274,
   1913.237,
   1892.106,
   2015.587,
   1847.123,
   1972.286,
   1899.552,
   1949.077,
   1913.272,
   1870.084,
   2118.874,
   2027.882,
   2025.486,
   1800.095,
   1800.782,
   1845.317,
   2139.897,
   1987.15,
   2033.065,
   1850.76,
   2009.533,
   1813.716,
   2017.576,
   2134.807,
   1926.134,
   1814.522,
   1823.179,
   2108.191,
   1855.22,
   1843.714,
   1800.103,
   1839.168,
   1881.553,
   1893.027,
   1972.573,
   1826.661,
   2070.975,
   2070.975,
   1887.966,
   1892.795,
   1970.954,
   1994.083,
   2137.256,
   1880.644,
   1962.892,
   1835.627,
   1795.829,
   1998.232,
   1797.637,
   1855.974,
   1821.349,
   1804.569,
   1996.031,
   1970.838,
   1810.171,
   2049.347,
   1878.896,
   2032.929,
   2086.894,
   1832.648,
   1832.648,
   2019.841,
   1987.052,
   1845.886,
   2133.419,
   1938.545,
   1967.668,
   1997.24,
   2068.748,
   1807.565,
   2123.434,
   1843.187,
   1857.226,
   1917.295,
   1814.836,
   1815.907,
   1904.339,
   1959.275,
   2115.6,
   2147.674,
   1878.414,
   1909.904,
   1922.105,
   1787.607,
   1966.184,
   1851.428,
   2090.334,
   1795.525,
   2042.698,
   1946.174,
   2070.384,
   1818.341,
   1815.522,
   1844.812,
   1943.373,
   1849.921,
   1801.688,
   1886.458,
   1903.804,
   2084.217,
   1825.842,
   1806.608,
   2097.103,
   1916.662,
   1810.31,
   1861.771,
   1812.448,
   1824.974,
   1975.655,
   1877.75,
   2121.063,
   1824.621,
   1876.026,
   1860.298,
   2056.539,
   1875.534,
   2108.29,
   1871.38,
   1889.208,
   1870.216,
   1780.54,
   1784.336,
   1894.255,
   1780.716,
   1810.291,
   1813.021,
   2045.868,
   2099.147,
   1840.196,
   1963.147,
   1946.98,
   1883.063,
   1938.371,
   1954.374,
   1859.955,
   1866.476,
   2085.785,
   1955.425,
   1854.904,
   2008.975,
   2008.975,
   1866.219,
   1871.472,
   2088.924,
   1863.466,
   1895.373,
   1791.583,
   1890.522,
   1836.7,
   1935.036,
   1988.728,
   1951.576,
   2007.415,
   2124.94,
   2015.809,
   1961.069,
   2090.979,
   1789.958,
   2137.155,
   1957.858,
   2095.427,
   1959.054,
   1950.017,
   1838.82,
   1930.543,
   1957.147,
   1861.208,
   1825.424,
   1837.199,
   1851.38,
   1804.611,
   1865.305,
   1980.234,
   1879.79,
   1896.728,
   1896.743,
   2015.452,
   1842.393,
   1975.678,
   1854.874,
   1808.963,
   1969.354,
   1885.672,
   1849.764,
   1912.61,
   2117.774,
   2133.8,
   1918.168,
   2054.813,
   1785.48,
   1887.964,
   1934.806,
   2094.11,
   1925.155,
   2013.061,
   1824.966,
   1841.183,
   1781.147,
   2057.617,
   1865.461,
   2009.053,
   2145.469,
   1922.579,
   1807.087,
   2093.201,
   1869.908,
   2001.07,
   1924.145,
   1928.291,
   1847.269,
   1813.938,
   1986.132,
   1783.845,
   2057.544,
   1964.976,
   1898.723,
   1855.747,
   1855.747,
   1992.231,
   1951.661,
   1820.099,
   1907.301,
   1927.002,
   1876.21,
   1804.421,
   1847.367,
   1928.738,
   1792.752,
   1793.741,
   1919.905,
   1970.612,
   2018.625,
   2074.448,
   2095.925,
   1803.603,
   1875.375,
   1959.912,
   1807.571,
   1922.57,
   2088.711,
   1825.008,
   1802.086,
   1843.579,
   1789.549,
   1824.461,
   1977.348,
   1989.838,
   1882.488,
   1783.423,
   1788.843,
   1948.332,
   1886.762,
   1799.961,
   1818.238,
   2016.692,
   1813.981,
   2068.577,
   1887.284,
   1882.21,
   2094.046,
   1843.918,
   1877.983,
   1865.436,
   2005.631,
   1882.152,
   2010.82,
   1998.135,
   1872.505,
   1925.447,
   2002.038,
   1997.204,
   1812.879,
   1916.476,
   2025.525,
   2014.243,
   1820.702,
   2035.957,
   1913.961,
   1985.912,
   1787.302,
   1887.743,
   1940.743,
   2008.009,
   1794.135,
   2104.388,
   1947.855,
   1961.565,
   2020.196,
   1892.559,
   2149.284,
   2095.282,
   1789.464,
   2124.435,
   2135.527,
   2019.168,
   2127.441,
   2127.441,
   2049.339,
   1950.19,
   2087.778,
   2072.443,
   2037.997,
   1831.659,
   1784.603,
   1921.749,
   2029.46,
   1999.207,
   2082.064,
   1853.667,
   1821.086,
   1862.881,
   1861.418,
   2075.182,
   1851.699,
   2064.009,
   1817.566,
   1914.357,
   1810.039,
   1839.762,
   1840.541,
   1849.29,
   2011.069,
   2081.657,
   2096.307,
   1826.111,
   1826.111,
   2033.208,
   2085.244,
   2085.244,
   2058.071,
   1807.194,
   2101.295,
   1847.343,
   1996.579,
   1936.192,
   1796.049,
   1782.889,
   1829.029,
   2069.22,
   1900.779,
   2095.89,
   1985.744,
   2046.887,
   1816.801,
   1817.953,
   2022.6,
   2003.55,
   1832.76,
   1809.245,
   1796.231,
   1956.767,
   1880.997,
   1972.959,
   1954.846,
   2091.328,
   2091.328,
   1802.47,
   2008.551,
   1873.466,
   1846.653,
   1970.252,
   1934.156,
   2046.233,
   2104.271,
   2089.793,
   2117.631,
   1848.564,
   1816.04,
   1972.805,
   1955.748,
   1802.797,
   1801.863,
   2031.169,
   1993.482,
   2029.992,
   1990.388,
   1812.167,
   2066.672,
   1977.523,
   1818.068,
   2072.078,
   2011.674,
   2090.983,
   1894.82,
   1998.73,
   1972.365,
   2023.755,
   1917.546,
   2067.055,
   1920.281,
   1947.84,
   1923.577,
   1932.565,
   1986.917,
   2015.766,
   1851.117,
   2096.265,
   2058.901,
   1898.824,
   2147.179,
   1832.739,
   1798.421,
   2070.915,
   2104.031,
   1999.817,
   1799.966,
   2061.462,
   1795.519,
   2027.724,
   2101.531,
   2125.447,
   1928.643,
   1790.131,
   2149.907,
   2006.621,
   1995.396,
   2091.477,
   2141.558,
   1873.493,
   1968.955,
   1783.409,
   1948.537,
   1951.229,
   2018.006,
   1920.027,
   1837.59,
   2008.525,
   1803.546,
   1989.006,
   1820.652,
   2127.848,
   1869.527,
   1804.413,
   1807.31,
   1997.66,
   2006.354,
   1868.028,
   1799.174,
   1883.709,
   2089.818,
   1912.647,
   1797.693,
   2132.487,
   2144.693,
   2131.556,
   1845.443,
   2037.773,
   2137.129,
   2137.129,
   1971.467,
   1817.815,
   1792.589,
   2027.133,
   2005.716,
   2059.684,
   1781.447,
   2056.115,
   1964.06,
   2077.78,
   1898.969,
   1818.039,
   1785.801,
   1822.21,
   2027.419,
   1819.178,
   1953.477,
   2060.308,
   1841.708,
   2028.693,
   2136.454,
   1972.139,
   2128.132,
   2091.053,
   2009.052,
   1988.616,
   2131.629,
   1940.293,
   2110.464,
   1995.073,
   2078.888,
   1965.143,
   1855.848,
   1855.86,
   1905.953,
   1794.114,
   2130.22,
   1963.344,
   1848.712,
   1927.052,
   1990.272,
   1808.644,
   1906.293,
   1807.975,
   2089.013,
   2058.301,
   1943.451,
   1871.517,
   1950.134,
   1804.415,
   2131.921,
   2117.908,
   2027.656,
   1944.545,
   1834.145,
   1988.31,
   1850.761,
   1871.435,
   2144.102,
   2042.073,
   1956.887,
   2029.905,
   1781.633,
   1793.894,
   1780.415,
   1789.402,
   1956.628,
   1929.029,
   1909.524,
   2070.308,
   2078.015,
   2132.595,
   2073.537,
   2017.397,
   1783.377,
   1835.356,
   1783.784,
   1860.401,
   1878.379,
   1822.428,
   2110.076,
   2052.83,
   1852.192,
   1994.458,
   1815.043,
   2055.583,
   2084.933,
   1906.173,
   2125.641,
   2061.397,
   1965.542,
   1891.264,
   2093.661,
   2056.858,
   1972.08,
   1899.217,
   1814.977,
   1909.577,
   2054.278,
   1918.993,
   1960.046,
   1859.212,
   2077.555,
   2046.49,
   1814.373,
   1795.732,
   1802.945,
   1934.942,
   1816.067,
   1794.163,
   2063.021,
   1897.207,
   2052.703,
   2108.801,
   1823.777,
   1895.028,
   2080.202,
   1784.271,
   1861.806,
   1851.232,
   1811.688,
   1938.602,
   1914.822,
   1812.76,
   1938.265,
   1863.649,
   2149.125,
   1840.269,
   2141.987,
   1820.428,
   1893.452,
   1960.801,
   2021.308,
   1830.234,
   1830.234,
   1794.176,
   2145.801,
   1924.185,
   1801.802,
   2000.169,
   2020.976,
   1863.312,
   2080.656,
   2128.155,
   2136.888,
   1783.891,
   1801.017,
   1858.842,
   1988.728,
   2051.461,
   2136.075,
   2009.655,
   1781.928,
   1942.974,
   1937.117,
   2000.895,
   1859.625,
   2024.137,
   1856.74,
   1782.334,
   1839.802,
   1816.158,
   2017.501,
   1827.347,
   1925.967,
   1834.859,
   2035.625,
   1812.332,
   1873.821,
   1948.685,
   1979.458,
   2066.707,
   2129.603,
   2129.603,
   2091.465,
   1873.295,
   1790.04,
   1836.465,
   1847.618,
   1879.757,
   1786.592,
   2012.021,
   1940.897,
   1844.628,
   2045.557,
   1790.447,
   1981.841,
   1797.355,
   1837.106,
   2059.47,
   2065.377,
   1869.679,
   2081.885,
   1940.675,
   1785.631,
   1856.633,
   1923.62,
   1792.296,
   1790.314,
   1823.266,
   1921.203,
   1975.894,
   1845.941,
   2125.996,
   1891.908,
   1908.174,
   1823.581,
   1781.079,
   2122.346,
   1824.234,
   1954.106,
   2149.408,
   2123.552,
   1839.629,
   2026.526,
   1921.523,
   1921.523,
   1797.162,
   2036.889,
   2083.813,
   1994.715,
   2066.563,
   1914.908,
   1849.126,
   1958.388,
   1866.506,
   2038.369,
   1894.365,
   1867.559,
   1947.584,
   1848.485,
   1907.751,
   2008.557,
   2117.204,
   2101,
   2123.865,
   1812.98,
   1856.246,
   1990.196,
   2011.072,
   1879.246,
   2148.762,
   1850.714,
   2055.098,
   1826.774,
   1826.774,
   1830.514,
   1959.54,
   1971.034,
   1891.011,
   2101.945,
   1783.443,
   1783.443,
   2063.233,
   1826.584,
   2072.595,
   1784.124,
   1781.957,
   1869.672,
   1822.015,
   1780.142,
   1972.515,
   1828.438,
   2080.918,
   2027.003,
   1868.382,
   1892.77,
   1876.952,
   1936.707,
   2049.548,
   1934.926,
   1861.223,
   1941.851,
   1934.702,
   1927.094,
   1786.068,
   1948.47,
   1982.145,
   1828.825,
   1904.514,
   2133.667,
   1860.626,
   1889.96,
   2135.075,
   2058.312,
   1861.655,
   1849.912,
   1906.735,
   1794.467,
   1794.121,
   1830.292,
   1947.132,
   2054.84,
   2053.213,
   1880.711,
   1880.711,
   2098.67,
   2001.587,
   2148.484,
   1809.524,
   1913.544,
   1947.33,
   2067.564,
   1802.32,
   1808.37,
   1917.572,
   1875.575,
   1987.767,
   1962.881,
   1831.301,
   2051.163,
   1879.242,
   1781.347,
   1839.16,
   1808.793,
   2093.997,
   1785.828,
   1793.769,
   2011.654,
   1892.315,
   1868.24,
   1857.901,
   1857.824,
   2083.416,
   1922.992,
   1874.716,
   1857.453,
   2141.31,
   2133.641,
   2052.368,
   1948.317,
   1790.22,
   1850.323,
   2098.988,
   1814.466,
   2110.877,
   1800.236,
   1800.775,
   1978.007,
   1866.679,
   1872.175,
   1931.283,
   1962.621,
   1960.076,
   1881.14,
   1977.513,
   2055.913,
   2023.695,
   1816.524,
   1992.463,
   1799.455,
   1850.513,
   1860.271,
   1959.313,
   1838.657,
   1925.952,
   2026.431,
   1795.985,
   2005.401,
   1832.598,
   1790.789,
   1921.624,
   1863.562,
   1825.648,
   2141.444,
   1998.036,
   2050.385,
   2072.32,
   2057.32,
   2088.192,
   2134.449,
   2025.969,
   1878.765,
   1909.8,
   1907.771,
   1790.734,
   1897.864,
   1845.578,
   1840.717,
   1857.45,
   1810.984,
   2113.854,
   2089.566,
   1997.945,
   2139.223,
   1964.745,
   2066.876,
   1792.708,
   2024.524,
   1917.786,
   1865.802,
   2107.388,
   2065.69,
   1936.502,
   1798.366,
   1841.187,
   1813.114,
   1841.721,
   2006.807,
   1848.31,
   1836.31,
   1788.463,
   2021.853,
   1982.454,
   1823.304,
   2040.91,
   2040.91,
   2113.532,
   1942.213,
   1859.664,
   1859.664,
   1891.005,
   1937.036,
   1869.646,
   1781.801,
   1912.75,
   2017.146,
   1938.927,
   1905.381,
   1839.227,
   1960.19,
   1808.001,
   1973.069,
   1789.607,
   1916.961,
   1909.034,
   2125.419,
   1958.673,
   2027.138,
   1968.655,
   1986.978,
   1964.908,
   1855.982,
   1808.875,
   1790.092,
   1858.587,
   1789.213,
   1857.24,
   1889.943,
   2141.253,
   1977.948,
   1929.947,
   1917.737,
   1853.536,
   2094.127,
   1962.571,
   2013.692,
   2013.692,
   1894.229,
   1896.384,
   2061.788,
   1894.038,
   1902.09,
   1821.182,
   1958.387,
   1958.387,
   2011.226,
   1971.188,
   2143.478,
   2004.141,
   1819.82,
   1978.609,
   1948.513,
   1844.5,
   1780.663,
   2046.873,
   1880.978,
   1956.514,
   2107.589,
   1783.521,
   2123.932,
   2029.249,
   1846.199,
   2051.173,
   2039.489,
   1887.865,
   2013.17,
   1969.12,
   2107.396,
   1823.084,
   1924.871,
   2138.908,
   2065.707,
   2147.144,
   2043.961,
   1993.861,
   2109.096,
   2061.375,
   1975.992,
   1952.494,
   1995.508,
   2086.996,
   1780.559,
   2031.909,
   1990.368,
   2145.09,
   2081.959,
   1850.967,
   1781.898,
   1803.361,
   1927.138,
   1787.499,
   2137.946,
   1904.172,
   1846.331,
   1839.759,
   2093.73,
   2145.178,
   1810.74,
   2007.174,
   2007.174,
   1826.727,
   1826.727,
   1899.812,
   2100.238,
   1982.833,
   1863.54,
   2105.271,
   2012.5,
   1875.028,
   2138.03,
   1945.727,
   1835.204,
   2104.6,
   1950.989,
   1986.65,
   1980.075,
   2053.727,
   1970.155,
   1788.238,
   1902.147,
   2035.472,
   1807.83,
   1902.491,
   1853.22,
   1859.793,
   1866.462,
   1957.095,
   1894.119,
   1868.805,
   1931.524,
   1887.768,
   1861.275,
   1842.29,
   2004.775,
   1856.509,
   1947.219,
   1870.427,
   1882.106,
   2145.094,
   2137.871,
   1843.683,
   1808.712,
   2117.771,
   1967.2,
   2069.641,
   2136.2,
   1826.319,
   1846.268,
   1972.982,
   1908.955,
   1857.266,
   1877.261,
   1887.764,
   1844.363,
   1922.072,
   1841.538,
   2081.186,
   2143.365,
   1796.578,
   1821.173,
   1836.342,
   1807.274,
   2147.985,
   1855.104,
   1917.914,
   1842.44,
   1900.167,
   1970.969,
   2062.394,
   1905.781,
   1800.58,
   2009.935,
   2108.128,
   1976.977,
   2015.389,
   1800.079,
   2060.741,
   2125.601,
   1911.197,
   1946.515,
   1893.969,
   1780.502,
   1890.42,
   1797.535,
   1826.157,
   1909.696,
   2014.227,
   2001.731,
   2016.563,
   2063.898,
   1876.54,
   1854.937,
   2002.353,
   1912.674,
   1902.49,
   1867.969,
   2089.041,
   2113.491,
   1800.28,
   1787.297,
   1880.462,
   1880.462,
   1845.885,
   1866.828,
   1924.017,
   1836.024,
   1804.111,
   2138.04,
   1939.887,
   2087.824,
   1936.394,
   2049.164,
   1973.45,
   1827.279,
   1868.932,
   1920.81,
   1836.813,
   2111.531,
   1855.997,
   1839.681,
   1825.826,
   1988.936,
   2005.023,
   1959.69,
   1858.456,
   1885.149,
   1788.044,
   1951.117,
   1781.157,
   2026.732,
   1780.355,
   2143.79,
   1953.664,
   1875.23,
   2012.086,
   1831.544,
   2136.47,
   1932.923,
   2038.703,
   1876.362,
   1905.336,
   1891.499,
   1961.366,
   1799.234,
   1795.653,
   1814.565,
   1967.463,
   1796.418,
   2001.343,
   1889.597,
   2014.165,
   1976.81,
   1862.909,
   1810.996,
   1861.785,
   1903.87,
   2057.724,
   1970.985,
   1976.361,
   1914.041,
   1914.041,
   2037.674,
   2002.919,
   1840.788,
   1934.361,
   2010.782,
   2120.428,
   2146.623,
   1961.042,
   1893.118,
   1817.383,
   1907.359,
   1875.389,
   1930.736,
   1780.929,
   1826.069,
   1840.185,
   1850.864,
   1886.222,
   1974.305,
   1986.246,
   1952.56,
   2001.227,
   1839.153,
   2050.566,
   2051.093,
   1886.816,
   1988.146,
   2005.531,
   1841.413,
   1985.49,
   2078.731,
   2078.731,
   1809.776,
   2059.788,
   1940.264,
   1782.745,
   1780.887,
   2138.06,
   1862.071,
   1893.705,
   1938.671,
   1788.624,
   1795.209,
   1961.781,
   2050.534,
   2035.076,
   1967.555,
   2149.415,
   1793.874,
   1887.794,
   2048.803,
   1946.027,
   2086.903,
   2032.299,
   2067.657,
   2096.385,
   2007.096,
   1975.394,
   1911.799,
   2014.77,
   2014.77,
   1963.355,
   1900.162,
   1990.721,
   1984.842,
   2067.211,
   2106.583,
   1806.401,
   1812.783,
   2110.32,
   1794.368,
   1926.577,
   1819.745,
   1943.16,
   1937.517,
   2107.125,
   2040.36,
   1985.652,
   2061.955,
   1886.697,
   2120.781,
   1977.233,
   1867.989,
   2072.844,
   2102.117,
   1959.116,
   2124.645,
   1806.692,
   2002.87,
   2009.093,
   1920.63,
   1979.732,
   1980.993,
   1997.715,
   2121.06,
   2116.815,
   1950.994,
   1979.862,
   2020.996,
   2134.66,
   1865.326,
   1934.883,
   2022.957,
   1786.835,
   2019.022,
   1956.768,
   1869.056,
   2141.504,
   1863.213,
   1929.769,
   1963.591,
   1903.205,
   2139.035,
   1809.365,
   1825.928,
   1909.914,
   1831.561,
   2077.64,
   2016.853,
   1835.581,
   2074.556,
   1938.178,
   1846.658,
   1952.491,
   1836.148,
   2096.281,
   2135.079,
   1840.845,
   1892.03,
   1792.836,
   2043.674,
   2055.001,
   2130.713,
   1934.801,
   2021.574,
   1946.656,
   1831.068,
   1945.179,
   1794.241,
   1907.828,
   2034.808,
   2093.746,
   1849.995,
   1834.199,
   1840.817,
   1958.541,
   1999.294,
   1843.289,
   1851.372,
   2057.069,
   1998.951,
   1985.165,
   1781.506,
   2045.64,
   1808.208,
   1888.864,
   2027.243,
   1795.998,
   1915.053,
   1915.053,
   2130.788,
   1928.266,
   1933.571,
   2039.787,
   2009.438,
   1840.4,
   1795.544,
   1950.804,
   1906.595,
   2128.602,
   1807.903,
   1866.075,
   1955.479,
   2081.97,
   1886.438,
   1907.083,
   1907.083,
   2018.382,
   1958.068,
   2020.563,
   1847.011,
   1882.308,
   1989.073,
   1946.571,
   2042.956,
   2129.64,
   1892.83,
   1971.332,
   1949.985,
   1831.624,
   2146.154,
   1818.841,
   1847.445,
   1977.944,
   1953.952,
   1795.996,
   1994.913,
   1794.808,
   1967.955,
   2147.791,
   1808.2,
   2073.705,
   2018.876,
   1861.619,
   1833.42,
   1954.952,
   2100.189,
   1863.15,
   1989.741,
   1927.312,
   1828.204,
   2092.992,
   1892.019,
   1954.684,
   1890.559,
   1879.39,
   2082.508,
   1973.542,
   1931.314,
   2073.553,
   1913.489,
   1813.191,
   2064.351,
   1797.541,
   2014.784,
   1907.176,
   2130.101,
   1981.818,
   1943.681,
   1825.351,
   2143.061,
   1861.66,
   1787.507,
   1968.285,
   2007.644,
   2082.955,
   1880.785,
   2071.519,
   2000.984,
   1842.469,
   2030.254,
   1939.227,
   2025.218,
   2026.998,
   1957.254,
   2097.386,
   2097.386,
   1839.176,
   1821.184,
   1974.364,
   2046.077,
   1929.927,
   1799.646,
   1799.646,
   2009.653,
   1808.585,
   1806.524,
   2030.366,
   2105.379,
   2009.061,
   1897.667,
   1964.249,
   1839.892,
   1939.785,
   1846.191,
   1903.081,
   1838.907,
   1810.983,
   1924.452,
   1783.604,
   1875.42,
   2115.27,
   1955.63,
   1803.84,
   1877.967,
   1861.618,
   1975.967,
   1950.425,
   1878.891,
   2098.587,
   1885.86,
   2056.703,
   1825.296,
   1798.217,
   1855.837,
   1881.892,
   1886.481,
   2068.075,
   1854.836,
   1955.342,
   1982.669,
   1821.466,
   1922.479,
   1860.384,
   2015.113,
   2101.278,
   1818.424,
   1985.364,
   2075.932,
   2123.666,
   2005.816,
   1959.38,
   2005.781,
   2033.182,
   1803.767,
   2139.951,
   2066.169,
   2008.007,
   2091.594,
   1897.416,
   1897.416,
   1938.442,
   2104.496,
   1936.481,
   1942.274,
   2031.162,
   1798.502,
   2074.19,
   1920.671,
   2012.413,
   1885.391,
   2139.47,
   1802.633,
   1885.238,
   1853.967,
   2055.233,
   1849.864,
   1979.365,
   1837.634,
   1949.994,
   2045.188,
   2134.008,
   1807.223,
   1843.253,
   1798.111,
   2119.171,
   1955.466,
   2089.662,
   2009.11,
   1849.492,
   2148.272,
   2063.714,
   1794.551,
   1900.354,
   1853.819,
   1987.065,
   2146.094,
   1800.197,
   1911.435,
   1926.626,
   1900.765,
   1848.966,
   1836.181,
   2054.777,
   1866.597,
   2028.966,
   2055.584,
   1930.802,
   1790.166,
   1844.426,
   1919.405,
   1965.737,
   1881.195,
   2025.631,
   2025.631,
   1902.174,
   1906.779,
   1863.595,
   1963.987,
   2039.854,
   1860.387,
   1983.442,
   1990.768,
   1864.539,
   1878.392,
   1955.127,
   2048.388,
   1924.336,
   1875.756,
   2012.901,
   1831.839,
   1886.72,
   1915.989,
   1866.174,
   1933.765,
   1865.351,
   2020.79,
   1901.243,
   1858.237,
   2051.828,
   1945.923,
   1982.375,
   1801.039,
   1887.786,
   2052.027,
   2125.995,
   1835.072,
   2017.974,
   1828.54,
   1947,
   1798.418,
   2017.122,
   1878.759,
   2086.439,
   1795.56,
   2092.062,
   1834.151,
   2092.478,
   1980.956,
   1783.851,
   1907.675,
   1788.361,
   1929.124,
   1809.505,
   2010.021,
   1878.924,
   1950.654,
   1864.075,
   1891.569,
   1882.252,
   1930.02,
   1858.946,
   1929.09,
   2009.693,
   1789.84,
   1809.324,
   1977.245,
   1788.584,
   1823.658,
   1818.783,
   2109.859,
   2059.955,
   2093.32,
   1824.042,
   2018.401,
   1820.953,
   1957.902,
   1955.557,
   1885.254,
   2141.004,
   2044.511,
   2090.133,
   2134.995,
   2123.469,
   1871.888,
   1967.202,
   1992.303,
   2062.575,
   1915.041,
   2020.468,
   2096.473,
   1808.129,
   1863.277,
   1949.875,
   1948.783,
   1920.14,
   2147.334,
   2125.387,
   1942.232,
   2121.825,
   2121.825,
   2010.562,
   1811.098,
   1894.533,
   1896.55,
   1783.576,
   1800.441,
   2021.012,
   2063.877,
   1885.537,
   1870.542,
   1870.542,
   1852.767,
   1855.005,
   1826.545,
   1975.813,
   1829.442,
   1998.65,
   2029.92,
   1818.156,
   1803.217,
   1863.233,
   1781.223,
   2128.733,
   1783.209,
   1821.246,
   2023.044,
   1782.329,
   1859.618,
   2039.248,
   2039.404,
   1835.611,
   1846.538,
   2131.218,
   1890.831,
   1931.082,
   2024.214,
   1860.694,
   2080.49,
   1986.342,
   1791.693,
   1801.381,
   1784.521,
   2136.027,
   1848.087,
   1853.151,
   2128.369,
   2118.733,
   1997.267,
   2084.054,
   1805.512,
   1895.492,
   1834.894,
   2025.91,
   1840.029,
   1908.993,
   1792.501,
   1916.952,
   2003.449,
   1850.054,
   2036.405,
   1860.888,
   1857.037,
   1845.459,
   2038.549,
   2132.904,
   1881.177,
   2071.964,
   1798.632,
   2031.245,
   1785.096,
   1881.887,
   1972.396,
   2121.889,
   2141.769,
   1810.309,
   1860.924,
   2053.798,
   1967.136,
   2008.741,
   2022.604,
   2020.019,
   1805.436,
   1902.846,
   1810.99,
   2083.435,
   2010.278,
   1882.344,
   1873.452,
   2138.883,
   2028.646,
   1829.707,
   1797.984,
   1826.396,
   1912.745,
   1843.742,
   1860.236,
   1940.671,
   2007.679,
   1910.077,
   1970.121,
   1900.631,
   1944.093,
   1900.712,
   1812.784,
   1847.978,
   2014.628,
   1837.674,
   1843.9,
   1803.73,
   1992.159,
   1932.788,
   2103.664,
   1995.072,
   1801.093,
   1805.79,
   1809.126,
   2027.896,
   1893.139,
   1909.236,
   1902.878,
   1828.223,
   1990.724,
   1944.324,
   2133.126,
   2043.694,
   1901.6,
   2051.373,
   1920.617,
   2025.962,
   2025.962,
   2051.259,
   1811.201,
   1799.992,
   2099.41,
   2135.455,
   1916.936,
   1830.662,
   2128.957,
   1902.523,
   1857.204,
   1877.05,
   1815.643,
   2085.034,
   1856.257,
   1956.039,
   1806.594,
   2012.525,
   1834.842,
   2016.228,
   1835.939,
   2067.949,
   2030.996,
   1824.957,
   2043.879,
   1976.77,
   1804.768,
   1811.939,
   2069.851,
   1783.079,
   1883.521,
   2007.727,
   2003.602,
   1983.47,
   1957.636,
   2011.404,
   2062.893,
   2035.475,
   1848.731,
   1807.692,
   1790.504,
   1813.017,
   1837.981,
   1960.036,
   2058.321,
   1809.088,
   2031.123,
   2052.243,
   2144.908,
   2059.298,
   1873.212,
   2146.149,
   1911.894,
   1869.353,
   1869.353,
   1974.089,
   1836.592,
   1994.364,
   2029.575,
   1806.932,
   1889.128,
   1845.4,
   2062.748,
   2082.075,
   2073.04,
   1857.514,
   1787.335,
   1817.152,
   2099.658,
   1806.45,
   2052.52,
   1877.372,
   1923.724,
   1837.451,
   2052.23,
   1981.228,
   2053.486,
   1808.146,
   1932.986,
   1849.552,
   1946.79,
   2062.87,
   2084.103,
   2084.103,
   2008.582,
   1889.116,
   2103.465,
   1832.192,
   2138.727,
   1836.401,
   1973.967,
   2047.087,
   1967.445,
   2146.676,
   1845.554,
   2015.9,
   1840.203,
   1853.784,
   1956.016,
   1821.842,
   1828.987,
   2088.626,
   2011.122,
   1794.283,
   1935.358,
   2055.154,
   2075.628,
   2106.001,
   1895.212,
   1954.536,
   2007.665,
   1895.799,
   1965.71,
   1825.146,
   2030.23,
   1875.017,
   2128.703,
   1873.739,
   2066.708,
   1956.951,
   1893.098,
   1873.271,
   1831.885,
   2075.492,
   1968.729,
   1975.822,
   2131.501,
   1893.608,
   2033.812,
   1800.892,
   1896.106,
   2092.769,
   1850.456,
   1907.16,
   1871.114,
   2148.015,
   1919.857,
   1904.488,
   2130.194,
   1823.861,
   1787.567,
   1909.883,
   1889.175,
   2015.484,
   2065.188,
   1881.7,
   1969.235,
   1886.735,
   1909.831,
   1814.271,
   1942.912,
   1901.513,
   1857.932,
   1822.6,
   1822.6,
   1969.91,
   1910.463,
   1787.901,
   1939.657,
   1813.597,
   2081.039,
   2132.554,
   1958.451,
   1890.941,
   1862.67,
   1913.07,
   2071.809,
   1867.586,
   1785.022,
   1829.106,
   2049.787,
   1863.147,
   1977.775,
   1977.775,
   1923.178,
   1896.032,
   2134.869,
   1828.628,
   1782.051,
   1858.368,
   1842.274,
   1834.027,
   1783.037,
   1999.326,
   1863.136,
   1891.4,
   1948.895,
   2007.976,
   1928.506,
   2103.647,
   1956.905,
   1806.602,
   1785.195,
   2057.226,
   2092.366,
   1878.117,
   1850.755,
   2045.973,
   2045.262,
   1819.167,
   1809.416,
   1818.994,
   1866.228,
   1789.454,
   1866.998,
   1794.065,
   1893.55,
   1810.554,
   1954.665,
   1787.238,
   1829.415,
   1874.613,
   1843.244,
   2080.544,
   1781.305,
   1952.276,
   1873.677,
   1907.254,
   1920.128,
   2034.811,
   2067.716,
   1888.851,
   2139.577,
   2074.756,
   1932.854,
   2013.841,
   1941.837,
   2001.909,
   1928.747,
   1816.094,
   1865.011,
   1797.164,
   2034.375,
   1901.196,
   1806.466,
   1856.211,
   1966.959,
   1910.686,
   2098.262,
   1992.926,
   1886.237,
   1886.376,
   2065.55,
   1866.606,
   1810.09,
   1836.082,
   2029.751,
   1914.526,
   1959.482,
   2009.862,
   1868.48,
   1868.48,
   1995.037,
   1886.46,
   1877.859,
   1840.918,
   1801.766,
   2008.868,
   1782.38,
   1880.336,
   2050.504,
   1817.734,
   1883.688,
   1972.953,
   1939.507,
   1910.584,
   1913.193,
   1913.193,
   1793.081,
   1791.016,
   1976.491,
   1826.355,
   1967.071,
   2055.087,
   2039.247,
   2100.761,
   1971.788,
   2117.701,
   1847.999,
   1780.684,
   2048.674,
   2057.667,
   2112.429,
   2038.899,
   1812.891,
   2134.302,
   1889.032,
   2075.337,
   1899.867,
   1924.301,
   1853.338,
   1894.744,
   2025.045,
   1901.592,
   2097.53,
   2147.4,
   1995.141,
   2094.18,
   1826.817,
   1969.411,
   2125.405,
   1818.631,
   1822.534,
   1982.243,
   1814.319,
   1951.135,
   1924.09,
   1818.813,
   2008.706,
   1950.717,
   1865.949,
   1869.812,
   1864.381,
   1892.871,
   2056.453,
   2053.05,
   1943.786,
   1802.136,
   1848.523,
   1831.63,
   2124.316,
   2035.028,
   1984.752,
   2007.314,
   1914.729,
   2025.554,
   1833.804,
   1791.049,
   1862.158,
   1785.37,
   1856.098,
   1937.152,
   1854.061,
   1912.569,
   1916.387,
   2026.524,
   2059.34,
   2040.789,
   1824.947,
   1823.347,
   1982.157,
   2017.282,
   1782.067,
   1974.225,
   1855.854,
   1996.566,
   2021.161,
   1864.623,
   1960.731,
   1867.075,
   1831.96,
   1815.717,
   2010.845,
   2101.255,
   1998.05,
   2047.657,
   1901.224,
   2049.639,
   1949.94,
   1929.692,
   2069.133,
   1818.245,
   1785.889,
   1829.016,
   1845.631,
   1813.876,
   1844.244,
   1821.834,
   1873.252,
   1840.084,
   1799.46,
   2128.984,
   2085.426,
   1974.932,
   1996.571,
   1991.969,
   2004.244,
   1978.853,
   2076.821,
   1818.936,
   1821.46,
   2034.205,
   1876.912,
   1788.608,
   1895.011,
   2028.333,
   1782.781,
   1784.385,
   1819.604,
   1918.361,
   1945.467,
   1900.093,
   1921.676,
   1959.672,
   1965.21,
   1911.949,
   1894.908,
   1824.517,
   1888.185,
   2119.597,
   1846.215,
   1854.285,
   1803.447,
   1981.423,
   1819.347,
   2113.72,
   1812.443,
   2028.346,
   1885.522,
   2107.639,
   2061.744,
   1810.001,
   1947.878,
   1977.166,
   1960.793,
   1858.683,
   1803.199,
   2143.761,
   1972.887,
   1941.422,
   2060.308,
   2032.668,
   1954.768,
   2116.826,
   1918.967,
   1924.487,
   1825.002,
   1916.546,
   2024.667,
   2033.649,
   1866.371,
   1898.852,
   1984.002,
   1818.959,
   1834.709,
   1898.946,
   1822.323,
   1994.69,
   1888.439,
   1961.591,
   2077.368,
   1966.355,
   1866.883,
   1912.6,
   1877.081,
   2036.204,
   2006.055,
   1842.593,
   2028.96,
   2065.444,
   1901.365,
   1785.999,
   1889.514,
   1878.579,
   2011.819,
   1793.097,
   1922.781,
   2059.166,
   1792.065,
   1919.072,
   1951.553,
   1816.938,
   1833.897,
   1970.892,
   1963.717,
   1792.235,
   2015.889,
   2138.606,
   1784.815,
   2102.246,
   1792.879,
   1899.457,
   1952.208,
   1988.771,
   1932.362,
   1858.66,
   1818.101,
   2119.303,
   1968.984,
   1822.523,
   1856.899,
   1915.192,
   1949.736,
   1856.516,
   2131.156,
   1947.438,
   1983.149,
   1797.853,
   2141.252,
   2023.285,
   1947.498,
   2065.286,
   1794.74,
   1989.26,
   2118.465,
   1781.346,
   1782.118,
   1933.401,
   1827.598,
   1907.401,
   2144.705,
   1885.148,
   2098.339,
   1826.07,
   1990.571,
   2062.009,
   1810.335,
   1782.018,
   1992.75,
   2058.808,
   1809.535,
   1905.578,
   1819.936,
   1786.763,
   2007.735,
   2026.657,
   1967.861,
   1981.066,
   1839.05,
   1854.262,
   1890.597,
   1808.241,
   1910.854,
   2093.797,
   1820.126,
   1856.368,
   2120.404,
   1910.595,
   1898.919,
   1803.765,
   2086.54,
   2107.956,
   1862.494,
   2045.49,
   1858.484,
   1893.381,
   1783.777,
   1915.593,
   1846.26,
   1914.231,
   1825.716,
   1938.864,
   1934.691,
   1908.699,
   2077.831,
   1945.373,
   2082.479,
   1834.327,
   2097.82,
   1879.121,
   1848.799,
   1792.283,
   1884.254,
   1796.358,
   1801.102,
   2093.096,
   2125.999,
   2050.932,
   2050.932,
   1985.361,
   2149.184,
   1898.68,
   1985.575,
   2006.193,
   1788.6,
   1842.024,
   1840.363,
   1972.794,
   1956.789,
   1992.815,
   1982.848,
   2099.8,
   1820.059,
   1993.629,
   2129.643,
   1831.101,
   1823.861,
   2055.717,
   2046.289,
   1887.539,
   2091.355,
   1832.31,
   2036.147,
   1868.059,
   2108.032,
   1839.347,
   1780.592,
   1985.749,
   1985.749,
   2079.397,
   1992.146,
   1863.448,
   1826.771,
   2071.434,
   2034.908,
   1857.02,
   1988.59,
   2022.833,
   2062.821,
   1858.781,
   1824.418,
   1925.649,
   1832.689,
   1844.695,
   1868.95,
   1805.11,
   2099.467,
   2046.966,
   2014.705,
   1792.719,
   2084.937,
   2006.542,
   2093.839,
   1807.714,
   1995.325,
   1825.959,
   2050.255,
   1981.567,
   2022.122,
   1983.973,
   1836.419,
   1877.298,
   1789.996,
   1790.945,
   2115.529,
   2004.275,
   1869.465,
   1793.716,
   2096.533,
   2017.453,
   1824.194,
   2082.544,
   2045.348,
   2090.906,
   2032.562,
   2039.959,
   2131.609,
   1788.063,
   1883.525,
   1805.849,
   1811.105,
   1968.435,
   1891.114,
   1835.24,
   1914.388,
   2014.346,
   1996.843,
   1993.593,
   1826.085,
   1903.114,
   2015.165,
   1847.667,
   1947.25,
   2037.482,
   1894.021,
   1956.418,
   2084.473,
   1903.77,
   2115.36,
   1995.617,
   2011.556,
   1785.035,
   1907.65,
   1863.441,
   1816.696,
   2074.582,
   1892.483,
   1829.675,
   1852.312,
   1842.396,
   1900.35,
   2031.056,
   2049.367,
   2006.307,
   1933.024,
   2080.888,
   2107.648,
   2094.291,
   2108.223,
   1954.904,
   1797.751,
   2129.612,
   2130.383,
   1983.296,
   1851.657,
   2133.094,
   2149.882,
   1804.171,
   1908.107,
   2128.715,
   1886.73,
   1857.064,
   2091.421,
   2091.421,
   1911.591,
   2032.953,
   2064.255,
   1943.999,
   1982.773,
   2028.944,
   1974.31,
   2010.214,
   1963.866,
   1811.877,
   2069.062,
   2070.248,
   1858.487,
   1888.015,
   1789.267,
   1934.417,
   1943.398,
   1943.989,
   1793.832,
   1866.142,
   1866.841,
   1992.161,
   1780.327,
   1846.813,
   1809.841,
   2032.115,
   1854.248,
   2125.741,
   1819.435,
   1826.151,
   1818.802,
   1840.511,
   2009.157,
   1948.116,
   1798.905,
   1919.259,
   1840.228,
   1916.204,
   1951.008,
   2147.673,
   1823.201,
   1926.768,
   1863.149,
   2051.01,
   2051.01,
   1848.615,
   1821.612,
   1899.914,
   2044.626,
   2079.808,
   1867.948,
   1885.447,
   1980.756,
   2019.979,
   2051.951,
   1865.723,
   1825.672,
   1884.108,
   2058.398,
   2041.655,
   2051.226,
   2015.573,
   1927.25,
   1927.25,
   1850.428,
   2024.494,
   2034.535,
   1958.708,
   1848.8,
   1859.792,
   1820.397,
   1810.451,
   1821.296,
   2125.117,
   1847.099,
   1939.295,
   2115.471,
   1866.7,
   2124.248,
   2019.73,
   2024.999,
   1930.11,
   2090.892,
   1824.955,
   2102.559,
   1917.99,
   1950.057,
   2147.928,
   1820.711,
   2098.626,
   1790.094,
   2116.891,
   2068.664,
   1894.176,
   1863.328,
   1951.635,
   1954.441,
   2126.568,
   1905.5,
   1973.506,
   1780.446,
   1804.391,
   1800.457,
   1912.831,
   2001.464,
   1909.399,
   1807.364,
   1783.01,
   1849.852,
   1972.307,
   2133.765,
   1866.545,
   1865.612,
   1869.101,
   1826.494,
   1849.299,
   1873.545,
   1890.885,
   1908.735,
   1995.682,
   1782.103,
   1783.741,
   2097.671,
   2010.795,
   2017.308,
   1831.788,
   1831.788,
   1931.933,
   2012.483,
   1805.807,
   1862.574,
   1847.204,
   2074.73,
   1987.482,
   2005.366,
   1932.753,
   1914.088,
   1927.971,
   1883.713,
   2028.829,
   1878.313,
   1878.313,
   2039.565,
   2068.921,
   1889.513,
   1795.057,
   2006.211,
   1968.908,
   2081.353,
   2113.442,
   1786.982,
   2138.928,
   2090.329,
   2013.662,
   1972.83,
   2063.38,
   2111.245,
   2032.781,
   1955.521,
   1965.38,
   1922.712,
   2030.707,
   1898.234,
   1783.995,
   1865.022,
   1836.676,
   1868.244,
   1878.924,
   1806.928,
   2043.394,
   2036.495,
   1809.022,
   1835.554,
   1835.554,
   1933.724,
   1958.405,
   1933.708,
   2006.911,
   1871.045,
   1936.155,
   2035.74,
   1857.892,
   2120.322,
   1813.092,
   2101.063,
   1936.932,
   1782.488,
   1814.67,
   1867.426,
   2020.783,
   1979.492,
   2098.068,
   1797.078,
   1785.698,
   2037.218,
   2058.697,
   1849.947,
   1953.188,
   1831.845,
   1780.664,
   1953.658,
   1794.834,
   1858.982,
   2076.047,
   2121.217,
   1975.441,
   1815.986,
   2018.363,
   1879.736,
   1818.399,
   2027.786,
   2027.786,
   2067.984,
   1985.978,
   1857.698,
   1949.699,
   1817.5,
   1919.24,
   1919.24,
   1831.834,
   1885.257,
   1829.958,
   1898.685,
   1884.367,
   2122.7,
   1923.657,
   2030.432,
   1846.07,
   1945.971,
   1828.435,
   2005.502,
   1791.549,
   1966.54,
   1946.224,
   1875.733,
   1857.391,
   1969.651,
   1972.547,
   2134.045,
   2025.482,
   2121.936,
   1962.097,
   1952.78,
   1895.516,
   1818.713,
   1861.532,
   2034.376,
   2026.031,
   1982.921,
   1916.205,
   1874.996,
   1799.953,
   2015.415,
   1926.204,
   1808.121,
   1834.139,
   2089.648,
   1826.941,
   1809.722,
   1946.48,
   1946.48,
   2017.971,
   1879.834,
   2042.103,
   1971.1,
   1857.806,
   1912.455,
   1879.903,
   1943.114,
   1817.051,
   1868.676,
   1927.577,
   2052.697,
   1990.405,
   1990.405,
   1837.521,
   2011.443,
   1845.216,
   1787.582,
   2103.675,
   1990.049,
   1909.235,
   1798.086,
   1849.242,
   1913.499,
   2006.837,
   1869.387,
   1830.731,
   2122.061,
   1908.229,
   1927.305,
   1847.653,
   1794.305,
   2054.954,
   2077.112,
   1999.592,
   2028.28,
   1840.864,
   2035.956,
   1802.758,
   2139.434,
   2084.313,
   1916.416,
   1950.405,
   2027.64,
   1826.809,
   2090.223,
   1928.069,
   1981.874,
   1786.037,
   1934.343,
   1901.771,
   1866.696,
   1874.79,
   1999.854,
   1917.709,
   1984.637,
   2028.453,
   1871.73,
   1979.833,
   1858.465,
   1886.792,
   2087.243,
   2105.448,
   2065.474,
   2026.129,
   2144.299,
   2037.49,
   2017.609,
   1783.332,
   1886.643,
   1936.014,
   1920.228,
   2125.516,
   1929.05,
   2006.86,
   1914.558,
   1785.273,
   1873.598,
   2026.579,
   1961.88,
   1847.256,
   1833.003,
   1869.317,
   1959.167,
   1803.368,
   1949.116,
   1965.189,
   1990.213,
   1843.827,
   1782.89,
   1996.843,
   1923.951,
   2096.561,
   1994.033,
   1946.462,
   1818.835,
   1844.183,
   2018.368,
   1811.666,
   1784.082,
   2081.898,
   2027.428,
   1943.921,
   2056.033,
   1859.507,
   1949.046,
   1973.41,
   1835.677,
   1929.717,
   1963.109,
   1848.869,
   1848.869,
   1835.926,
   2138.131,
   1974.747,
   1838.465,
   1838.272,
   1807.29,
   1818.853,
   1817.431,
   2105.378,
   2105.378,
   1888.572,
   1784.187,
   2123.979,
   1790.331,
   2057.111,
   1807.795,
   2025.479,
   2066.673,
   2084.617,
   1942.148,
   1847.77,
   2007.423,
   2024.071,
   1855.457,
   1903.152,
   1784.544,
   1802.734,
   1898.727,
   1984.027,
   1973.724,
   1874.166,
   2033.947,
   1819.567,
   1831.468,
   1817.784,
   1809.156,
   1925.331,
   1970.129,
   1846.028,
   2139.635,
   2142.421,
   2044.483,
   1842.634,
   2000.501,
   2053.694,
   1940.416,
   1878.382,
   1848.55,
   2105.614,
   2044.636,
   1984.79,
   2012.506,
   1978.175,
   1979.962,
   1991.678,
   1820.68,
   1825.801,
   1813.59,
   1986.603,
   1916.915,
   1909.288,
   1887.511,
   1990.149,
   2054.16,
   1979.33,
   2098.173,
   1983.121,
   1804.851,
   1860.744,
   1912.525,
   1815.537,
   1904.066,
   2129.504,
   1882.163,
   1884.685,
   2014.356,
   2105.294,
   2127.862,
   1953.607,
   1859.598,
   1834.4,
   2142.707,
   1781.501,
   1953.746,
   2139.617,
   1834.528,
   1851.711,
   1820.2,
   1884.056,
   1802.507,
   1953.25,
   2080.024,
   1842.487,
   1802.796,
   1879.461,
   1818.188,
   1947.281,
   1939.783,
   1810.119,
   2030.598,
   1786.163,
   1862.076,
   2116.367,
   1796.044,
   1954.324,
   1935.939,
   2043.477,
   2041.691,
   1853.187,
   1914.77,
   2000.858,
   1951.612,
   2021.322,
   1788.761,
   2131.334,
   1881.49,
   2029.055,
   2096.845,
   2069.072,
   1963.54,
   1871.204,
   2004.389,
   2043.861,
   1802.19,
   1780.916,
   1874.225,
   1810.037,
   1821.13,
   1910.405,
   1956.24,
   2129.672,
   1845.274,
   1915.491,
   2067.628,
   1997.561,
   1893.867,
   1965.822,
   2090.444,
   2066.591,
   2056.942,
   1848.934,
   1842.144,
   1916.924,
   2051.522,
   1941.751,
   1916.242,
   1984.918,
   2003.82,
   1917.302,
   1874.239,
   1963.34,
   1811.268,
   1804.475,
   1895.348,
   1912.953,
   1887.509,
   1968.713,
   2145.977,
   2012.832,
   1949.168,
   1837.222,
   1967.219,
   1962.588,
   1962.538,
   1889.683,
   1970.898,
   1866.817,
   1956.246,
   1803.003,
   1972.881,
   1979.972,
   2069.701,
   1833.895,
   2020.748,
   1908.5,
   2101.024,
   2110.575,
   1807.301,
   1794.217,
   2054.059,
   1818.277,
   1887.03,
   1913.495,
   1817.482,
   2112.481,
   2012.33,
   1945.825,
   2096.931,
   1835.828,
   1798.272,
   2141.148,
   1821.476,
   2094.782,
   2041.37,
   2111.629,
   1921.331,
   1932.723,
   2113.459,
   1886.076,
   2047.001,
   1903.485,
   1794.138,
   1928.495,
   1857.263,
   1927.11,
   1790.165,
   1810.185,
   1817.224,
   1895.135,
   1895.135,
   2066.443,
   2134.467,
   2092.867,
   2011.987,
   1929.999,
   2034.533,
   1960.194,
   1822.355,
   2055.709,
   1799.379,
   1966.012,
   1880.049,
   1946.485,
   2002.085,
   1938.823,
   1890.098,
   2016.869,
   1840.662,
   1893.95,
   1984.873,
   1920.117,
   1921.566,
   1874.646,
   1815.715,
   1997.318,
   1899.667,
   2148.746,
   1968.771,
   1894.078,
   2073.022,
   1889.073,
   1931.815,
   1912.946,
   1927.36,
   1929.899,
   1887.75,
   1853.132,
   1808.572,
   2076.195,
   1994.411,
   2148.646,
   1856.51,
   2139.011,
   1952.731,
   1913.669,
   1978.631,
   1840.755,
   1923.751,
   1852.007,
   1848.772,
   1786.29,
   2108.829,
   1896.7,
   1859.809,
   1812.796,
   1791.491,
   1886.645,
   2053.437,
   2058.93,
   1795.356,
   1837.212,
   1799.154,
   2053.509,
   1884.964,
   2024.911,
   1824.929,
   1826.121,
   1947.593,
   1870.471,
   1964.72,
   1886.765,
   1790.586,
   1899.665,
   1813.973,
   1946.425,
   2098.095,
   2078.76,
   1805.592,
   1853.426,
   1863.543,
   1808.445,
   2111.233,
   1788.593,
   1893.697,
   1929.91,
   2054.321,
   2120.27,
   1950.496,
   2048.594,
   2079.93,
   2140.004,
   1919.286,
   1993.894,
   2126.111,
   1993.848,
   1913.134,
   1966.125,
   2070.892,
   1930.198,
   2089.262,
   1917.02,
   1828.692,
   1841.793,
   2109.635,
   1813.411,
   2141.236,
   1936.623,
   1882.089,
   2073.644,
   1780.688,
   1793.677,
   2073.86,
   1862.313,
   1781.792,
   2008.879,
   1874.278,
   1804.269,
   1881.168,
   1899.17,
   1907.991,
   1838.16,
   2053.938,
   2046.794,
   1825.037,
   2121.648,
   1887.333,
   1832.312,
   1809.259,
   1855.895,
   1786.996,
   2082.936,
   1929.201,
   2025.758,
   1897.366,
   1836.55,
   1922.05,
   1994.314,
   1896.171,
   1906.874,
   1983.032,
   1788.563,
   2147.759,
   1830.923,
   2056.859,
   1845.813,
   1845.813,
   2085.604,
   2138.252,
   1920.371,
   1853.868,
   1833.759,
   1788.284,
   2135.272,
   1794.45,
   1857.743,
   1802.524,
   1854.906,
   1859.556,
   2113.347,
   1900.053,
   1844.511,
   1940.423,
   1824.05,
   1899.836,
   1807.176,
   2061.923,
   1947.417,
   1829.195,
   1932.411,
   2147.478,
   1824.498,
   2005.371,
   1968.289,
   2027.02,
   2080.195,
   1945.367,
   1996.097,
   2060.526,
   2027.871,
   1909.402,
   2003.062,
   1795.332,
   1996.415,
   1851.039,
   1808.673,
   1897.685,
   2014.434,
   2109.788,
   2115.871,
   2055.804,
   1918.422,
   1953.574,
   2109.553,
   1881.022,
   1859.348,
   2044.251,
   2026.648,
   1903.599,
   1867.078,
   2084.566,
   1873.127,
   1971.473,
   1783.365,
   2057.815,
   2063.368,
   2026.146,
   1973.922,
   1843.6,
   2030.579,
   1839.611,
   1781.378,
   2049.722,
   1933.829,
   1810.306,
   2072.214,
   1977.111,
   1963.228,
   2080.04,
   1815.042,
   1986.757,
   1927.773,
   1798.459,
   1857.829,
   1857.829,
   2120.331,
   1890.11,
   1981.301,
   1974.388,
   1813.896,
   1826.891,
   2047.89,
   1917.309,
   1904.927,
   1780.019,
   1782.737,
   2088.391,
   1913.547,
   1845.48,
   1856.45,
   2066.533,
   1786.005,
   1825.868,
   1844.399,
   1834.717,
   1929.391,
   1799.035,
   1792.979,
   1815.613,
   2072.83,
   1958.128,
   1816.592,
   2020.608,
   1788,
   1848.382,
   1953.695,
   2049.751,
   1846.905,
   1947.115,
   1830.532,
   1957.037,
   1864.892,
   1841.855,
   2042.27,
   1868.198,
   2115.299,
   2099.751,
   1803.063,
   2054.482,
   1795.559,
   2117.493,
   1871.974,
   2087.712,
   2135.088,
   1917.078,
   2013.336,
   1919.057,
   2085.912,
   2112.487,
   1885.412,
   2053.992,
   2095.002,
   1883.557,
   1906.442,
   1817.499,
   1813.371,
   1976.013,
   2035.051,
   1809.758,
   2033.102,
   2005.374,
   2042.313,
   1978.545,
   2045.768,
   1789.715,
   2146.15,
   2059.083,
   1925.714,
   1800.339,
   2061.086,
   1956.432,
   2118.14,
   2018.192,
   2096.81,
   1834.511,
   2085.848,
   2101.151,
   1963.599,
   1978.191,
   1826.163,
   1793.244,
   2134.92,
   1917.557,
   1804.784,
   2005.105,
   1893.74,
   1842.895,
   1942.989,
   2115.903,
   1808.239,
   1992.186,
   1817.692,
   1801.949,
   1791.506,
   2144.134,
   2055.509,
   1952.344,
   2091.008,
   1901.509,
   1870.613,
   1917.676,
   2025.774,
   1850.684,
   1846.817,
   1796.674,
   1800.165,
   1865.134,
   1811.742,
   2116.806,
   2054.008,
   1824.063,
   1924.473,
   1798.899,
   1874.331,
   1880.372,
   1986.457,
   1873.621,
   1996.72,
   2126.109,
   1850.299,
   1808.418,
   1973.857,
   1784.838,
   1855.368,
   1931.258,
   1844.419,
   1960.556,
   2020.386,
   2077.038,
   1966.095,
   1964.838,
   1861.337,
   2012.709,
   1973.369,
   1955.327,
   2141.723,
   2137.511,
   2111.717,
   2075.242,
   1868.54,
   1780.08,
   1860.454,
   2123.386,
   1933.952,
   2042.262,
   2067.532,
   1865.147,
   2028.98,
   1787.962,
   2009.502,
   2009.502,
   1967.128,
   1820.124,
   2006.478,
   1866.735,
   2011.951,
   1927.179,
   1848.871,
   1794.561,
   2109.133,
   1852.725,
   1846.815,
   2035.031,
   1976.664,
   1903.228,
   1823.601,
   1780.358,
   1862.546,
   2022.473,
   1926.985,
   1940.396,
   1989.624,
   1933.089,
   2146.728,
   1874.23,
   2028.234,
   1781.682,
   2091.51,
   2046.944,
   1922.543,
   2120.6,
   1843.355,
   1995.995,
   1926.895,
   1807.817,
   1816.146,
   1835.987,
   1873.522,
   1838.968,
   1906.859,
   2116.747,
   1851.72,
   1819.511,
   1861.448,
   1917.545,
   2060.051,
   1974.498,
   2067.434,
   1809.545,
   1897.884,
   1897.884,
   1877.542,
   1882.844,
   1934.953,
   1857.837,
   1854.763,
   1903.883,
   1883.462,
   1826.531,
   1993.791,
   2112.526,
   2080.366,
   1926.907,
   1851.448,
   1818.615,
   1928.392,
   1794.088,
   2097.102,
   2038.591,
   2009.407,
   1820.015,
   1843.296,
   1968.712,
   2040.418,
   2109.014,
   1961.924,
   2000.888,
   2070.601,
   1945.347,
   1956.054,
   1865.824,
   1905.416,
   1908.402,
   1988.827,
   2030.038,
   1828.916,
   2057.414,
   1984.205,
   1838.942,
   1867.437,
   2089.667,
   1986.095,
   1806.474,
   2039.204,
   1959.127,
   2045.675,
   1916.351,
   2043.332,
   1841.103,
   1895.636,
   1976.797,
   1983.823,
   2014.599,
   2011.598,
   1986.483,
   2017.902,
   1833.437,
   1837.257,
   1799.531,
   1870.578,
   1929.133,
   2064.538,
   1832.438,
   1846.349,
   2049.038,
   1847.888,
   1859.24,
   1870.896,
   1914.851,
   1914.851,
   1874.804,
   1951.159,
   1951.159,
   1785.179,
   2055.047,
   1878.081,
   1956.479,
   1813.968,
   2116.551,
   1893.545,
   1785.415,
   1912.99,
   1987.586,
   2067.012,
   1800.176,
   2053.919,
   1879.796,
   2068.31,
   1991.644,
   1859.713,
   2123.66,
   1826.601,
   1914.98,
   2039.584,
   1852.336,
   1802.349,
   1782.303,
   1870.094,
   1807.394,
   1872.951,
   1939.729,
   2046.781,
   2003.811,
   1907.163,
   1992.679,
   1783.773,
   1789.249,
   1895.337,
   2000.924,
   2080.481,
   1952.956,
   1898.366,
   1860.232,
   1826.84,
   1936.687,
   1983.699,
   1805.734,
   2043.027,
   1851.934,
   1979.145,
   1974.728,
   1963.829,
   1984.55,
   2133.581,
   1919.198,
   1813.744,
   1969.232,
   2146.54,
   1969.795,
   1878.922,
   2114.304,
   1927.028,
   2097.43,
   2097.43,
   1980.074,
   2111.478,
   1849.29,
   1895.168,
   1901.891,
   1932.441,
   2030.171,
   1996.532,
   1957.912,
   2075.292,
   1870.041,
   2079.588,
   2027.314,
   2033.937,
   2000.87,
   2094.592,
   1780.174,
   2082.136,
   1847.03,
   1848.132,
   1993.972,
   1974.477,
   2030.642,
   1957.719,
   1953.311,
   1826.965,
   1930.028,
   1834.378,
   1865.943,
   1784.395,
   2018.728,
   1967.844,
   2029.425,
   1914.028,
   1793.816,
   1785.856,
   1882.87,
   1916.92,
   1943.622,
   1842.902,
   1843.247,
   1822.557,
   1822.557,
   2125.423,
   1858.01,
   2022.444,
   1900.432,
   1865.468,
   1808.312,
   1849.625,
   1859.318,
   1896.588,
   1834.533,
   1831.308,
   1991.423,
   1846.328,
   1928.088,
   2148.061,
   1847.678,
   1884.277,
   2090.072,
   1947.459,
   1903.399,
   1835.164,
   2004.732,
   1802.205,
   1806.531,
   1966.095,
   1860.861,
   1912.566,
   1853.469,
   2067.197,
   2004.555,
   2068.291,
   1810.954,
   2037.428,
   2133.516,
   1947.6,
   1947.6,
   1828.951,
   2071.47,
   1944.699,
   1869.542,
   1949.414,
   1830.578,
   1799.724,
   2100.389,
   1870.426,
   2114.232,
   2068.219,
   2131.878,
   1949.492,
   2061.082,
   2061.082,
   1902.496,
   1881.629,
   1849.078,
   1849.078,
   2015.179,
   1841.582,
   1977.036,
   2084.624,
   2042.073,
   2016.453,
   1863.538,
   2129.456,
   2117.108,
   1840.834,
   1922.824,
   1846.751,
   1884.574,
   1952.066,
   1855.863,
   1799.153,
   1971.993,
   1896.933,
   1965.667,
   1988.245,
   2055.945,
   2055.945,
   1942.986,
   1980.446,
   1967.163,
   2012.461,
   2050.656,
   1866.715,
   1978.038,
   1897.172,
   2110.89,
   1851.858,
   2094.576,
   1814.497,
   2130.154,
   2040.198,
   1880.409,
   1968.221,
   1896.563,
   2058.644,
   1962.112,
   1794.38,
   2011.13,
   2040.75,
   2140.581,
   2098.846,
   2098.846,
   2110.634,
   1825.88,
   1929.369,
   1924.756,
   2010.539,
   2110.682,
   2051.556,
   2138.65,
   1843.471,
   1787.464,
   1794.959,
   1994.843,
   1875.592,
   2103.834,
   1967.963,
   1786.238,
   2121.893,
   1984.546,
   1996.866,
   1913.61,
   1875.823,
   2089.594,
   1853.89,
   1904.143,
   1972.508,
   1788.487,
   1932.842,
   1892.045,
   1781.883,
   1816.973,
   1816.973,
   1891.607,
   1981.927,
   2004.589,
   1952.118,
   1818.042,
   1835.828,
   2125.259,
   1845.516,
   1829.255,
   1867.942,
   2064.423,
   1901.494,
   1981.316,
   1790.402,
   1939.137,
   2135.537,
   2081.186,
   1931.177,
   1959.286,
   2024.01,
   1869.104,
   2091.219,
   2020.153,
   1800.369,
   1844.376,
   1998.286,
   1784.265,
   1982.546,
   1797.222,
   1957.966,
   1990.644,
   2120.997,
   1998.088,
   1792.559,
   1796.36,
   1866.66,
   1936.805,
   1934.159,
   2067.997,
   1889.113,
   1993.802,
   2104.982,
   1823.504,
   1921.008,
   1834.949,
   1917.628,
   1846.696,
   1817.05,
   1861.646,
   1939.647,
   1968.328,
   2143.038,
   1832,
   1799.598,
   2125.418,
   2003.898,
   1982.253,
   1819.956,
   1796.7,
   1879.147,
   1987.84,
   1953.01,
   1953.01,
   2100.631,
   1834.492,
   1861.02,
   1970.86,
   1782.773,
   1855.838,
   2004.779,
   1908.904,
   1828.321,
   2036.54,
   1877.8,
   1846.893,
   2044.957,
   2122.316,
   1862.295,
   1900.175,
   1947.665,
   2065.971,
   1976.263,
   2117.949,
   2029.043,
   1885.739,
   2081.28,
   2141.092,
   1810.702,
   1983.943,
   2026.966,
   2029.453,
   1826.725,
   1848.309,
   1802.827,
   1846.212,
   2013.871,
   1861.335,
   1936.534,
   1781.526,
   1818.012,
   2130.663,
   2114.843,
   1881.245,
   1814.104,
   1932.975,
   1794.038,
   2060.481,
   2113.076,
   1814.81,
   2098.537,
   2077.964,
   1852.556,
   1818.707,
   2052.614,
   1802.428,
   2038.829,
   1875.486,
   1922.635,
   1811.703,
   2043.502,
   2043.502,
   1910.908,
   1875.055,
   1785.748,
   1786.469,
   1994.786,
   2048.424,
   1855.127,
   1881.039,
   1898.016,
   2024.384,
   1901.083,
   2140.268,
   1793.334,
   1903.143,
   2003.248,
   2069.747,
   1783.604,
   1858.378,
   2012.769,
   1875.132,
   1909.5,
   1867.507,
   1943.92,
   1895.079,
   2074.729,
   1959.9,
   1846.048,
   1822.974,
   1974.875,
   1841.224,
   2007.58,
   1812.909,
   2135.794,
   1846.206,
   1888.193,
   1782.683,
   2054.852,
   1954.545,
   1912.451,
   1890.414,
   1961.323,
   1781.149,
   2100.655,
   2143.509,
   1970.449,
   1921.087,
   2105.06,
   2040.718,
   1940.145,
   1936.558,
   1904.02,
   1927.103,
   2086.315,
   1839.817,
   2049.504,
   1995.855,
   1897.089,
   1801.197,
   2051.265,
   1793.914,
   1840.084,
   2055.389,
   1904.971,
   2082.025,
   1862.726,
   2025.85,
   2104.355,
   1919.157,
   2098.998,
   1810.109,
   1820.751,
   1820.751,
   1947.874,
   1958.59,
   1922.699,
   1818.678,
   1897.901,
   1898.669,
   2032.941,
   2137.269,
   1919.971,
   1912.616,
   2124.048,
   1794.141,
   1951.53,
   1900.175,
   1852.454,
   1895.779,
   2148.642,
   1855.757,
   1820.822,
   1782.391,
   1811.99,
   2010.349,
   1935.32,
   1899.035,
   1925.517,
   1824.374,
   1866.602,
   1950.565,
   1884.589,
   1868.521,
   1987.377,
   2036.127,
   2099.503,
   2047.018,
   1786.754,
   2138.373,
   1829.773,
   1849.472,
   1801.569,
   1788.813,
   2128.291,
   1870.083,
   1874.313,
   1936.61,
   1943.552,
   1994.353,
   2121.731,
   1783.804,
   1895.948,
   1977.212,
   1807.433,
   2058.587,
   2023.732,
   1973.802,
   2020.986,
   2063.178,
   1850.223,
   1813.493,
   1810.173,
   2026.662,
   2037.613,
   2127.513,
   2049.596,
   1973.84,
   2035.131,
   1926.794,
   1829.752,
   2119.058,
   1840.09,
   1781.204,
   2083.866,
   1794.431,
   1798.034,
   1929.821,
   1860.364,
   1902.364,
   2046.005,
   1984.379,
   1975.927,
   2115.357,
   1808.835,
   1947.637,
   1922.004,
   1847.824,
   2095.133,
   1997.081,
   1832.417,
   1863.805,
   2019.285,
   1959.827,
   2012.907,
   2072.874,
   2035.616,
   1793.801,
   2083.862,
   1864.946,
   1915.205,
   1994.71,
   1960.175,
   1904.021,
   1919.341,
   1822.207,
   2146.17,
   2019.902,
   2080.038,
   1922.87,
   2047.926,
   2139.792,
   1933.257,
   1831.365,
   2001.121,
   1898.217,
   1821.013,
   1890.199,
   1851.935,
   2073.568,
   1819.671,
   1846.765,
   2066.125,
   1915.444,
   2146.631,
   1801.396,
   1877.583,
   1900.766,
   1825.696,
   1958.867,
   1915.722,
   1847.852,
   1894.913,
   2017.071,
   2073.957,
   1821.73,
   1873.899,
   1934.985,
   1810.436,
   1982.368,
   1907.049,
   2054.455,
   1998.39,
   1991.243,
   1946.636,
   1806.866,
   1910.465,
   1910.465,
   1983.794,
   1780.819,
   2057.319,
   2133.095,
   2009.792,
   1892.987,
   1892.987,
   2049.859,
   1819.921,
   1868.676,
   2034.709,
   1812.463,
   2050.256,
   1789.762,
   1918.452,
   1852.801,
   1916.317,
   1819.727,
   1923.074,
   1852.989,
   2132.702,
   2034.94,
   1877.453,
   1902.368,
   1902.129,
   1995.441,
   2019.581,
   1797.832,
   1952.563,
   2000.239,
   1935.792,
   1857.459,
   1854.409,
   2053.757,
   1966.147,
   1876.151,
   1847.082,
   1827.575,
   1842.653,
   1838.281,
   1867.29,
   1786.777,
   1895.38,
   1894.121,
   1809.866,
   1869.091,
   1872.461,
   1957.731,
   1964.79,
   2138.165,
   1796.585,
   1796.269,
   1792.351,
   1837.088,
   1912.627,
   1788.393,
   1968.575,
   1791.776,
   2126.084,
   1957.912,
   1804.696,
   1923.317,
   1822.309,
   1881.684,
   2026.749,
   1919.778,
   2007.821,
   1884.623,
   2030.588,
   1816.212,
   2041.551,
   2108.651,
   1850.532,
   2006.416,
   1929.689,
   1920.413,
   2080.525,
   1879.299,
   1908.29,
   1785.165,
   1880.824,
   1882.577,
   1882.89,
   1874.192,
   1924.538,
   1813.171,
   1813.171,
   1783.381,
   1995.926,
   1891.331,
   1875.606,
   2074.809,
   1952.61,
   1966.729,
   1782.176,
   1867.544,
   1888.628,
   2139.47,
   2071.441,
   1784.923,
   1958.409,
   2141.081,
   2018.197,
   2052.96,
   1914.48,
   1924.458,
   2090.101,
   1930.787,
   2083.428,
   2004.675,
   1905.916,
   2065.829,
   2148.492,
   1838.302,
   1849.756,
   2059.836,
   1980.778,
   1838.641,
   1977.818,
   1856.153,
   1917.283,
   1878.165,
   1810.628,
   1830.974,
   1904.512,
   1809.108,
   1969.568,
   1905.688,
   1816.888,
   1809.355,
   1847.497,
   1872.186,
   1872.186,
   1848.126,
   2003.106,
   2092.993,
   1846.454,
   1790.506,
   1945.708,
   1895.845,
   2141.692,
   1974.627,
   2008.923,
   1793.866,
   1911.949,
   1974.599,
   1887.887,
   1819.735,
   1784.086,
   1832.154,
   2062.603,
   1903.937,
   1890.459,
   1993.255,
   1956.207,
   2076.347,
   1841.135,
   1787.447,
   1976.515,
   1990.175,
   1800.006,
   1832.761,
   1881.582,
   1987.874,
   1792.196,
   1900.488,
   2131.177,
   1991.703,
   2080.967,
   1802.458,
   2045.584,
   2023.273,
   2047.178,
   1792.259,
   2116.142,
   1957.55,
   1805.436,
   1836,
   2021.528,
   1919.481,
   1896.927,
   1784.261,
   1853.977,
   1997.453,
   1797.392,
   1967.697,
   1998.65,
   2101.098,
   2092.994,
   1812.035,
   1915.713,
   1889.338,
   1889.338,
   1839.785,
   1888.028,
   2063.863,
   1783.986,
   2057.059,
   2146.878,
   1875.102,
   2100.773,
   1807.185,
   1809.811,
   1830.89,
   1823.084,
   1840.428,
   1807.751,
   2088.526,
   1925.872,
   2018.709,
   2018.709,
   1873.593,
   1907.028,
   1961.724,
   1889.277,
   1985.082,
   1892.759,
   1908.815,
   1878.237,
   2027.914,
   1815.395,
   1882.812,
   1863.741,
   2071.941,
   2130.887,
   1871.898,
   1811.894,
   2097.361,
   1800.411,
   1888.164,
   1998.554,
   2124.537,
   1978.939,
   1838.219,
   1810.275,
   1877.924,
   1890.722,
   1884.577,
   2085.197,
   1965.627,
   2015.528,
   1904.33,
   2002.559,
   1810.906,
   2111.233,
   2031.916,
   1949.72,
   1895.304,
   2138.039,
   1811.216,
   1802.561,
   2140.45,
   1853.109,
   2013.442,
   1864.036,
   2004.279,
   1780.081,
   1836.681,
   1783.997,
   1836.39,
   1939.894,
   1902.248,
   2044.92,
   1889.665,
   2089.859,
   1831.796,
   1886.499,
   1962.074,
   1851.755,
   1803.394,
   1944.217,
   1931.099,
   2037.48,
   1866.264,
   1847.201,
   1802.004,
   2101.022,
   1994.502,
   1857.699,
   1799.859,
   2110.117,
   2127.895,
   1857.902,
   1785.749,
   1814.055,
   1892.177,
   1916.945,
   1863.519,
   1994.615,
   1981.593,
   2032.519,
   2032.519,
   1819.822,
   1941.043,
   2049.231,
   2134.587,
   2095.22,
   1795.333,
   1992.263,
   1920.384,
   1845.209,
   1971.73,
   1873.817,
   1809.26,
   2051.81,
   2098.981,
   1836.434,
   1927.731,
   1988.564,
   1926.955,
   1930.575,
   1811.979,
   2017.992,
   1818.497,
   2094.555,
   1903.629,
   2146.04,
   1824.146,
   1883.972,
   2076.42,
   1955.374,
   1936.561,
   1848.671,
   1850.126,
   1964.477,
   1847.378,
   1912.684,
   1946.274,
   2014.827,
   1832.312,
   2008.202,
   1959.516,
   2095.629,
   1811.988,
   1864.37,
   2128.494,
   2105.775,
   1825.831,
   2024.877,
   1803.984,
   1869.67,
   1831.933,
   2070.356,
   1955.094,
   2027.126,
   1839.917,
   1839.917,
   1780.697,
   1855.735,
   1783.479,
   1817.965,
   1902.43,
   1819.886,
   1819.886,
   2057.442,
   2066.171,
   1854.823,
   1881.926,
   1969.617,
   1856.706,
   1784.752,
   1780.392,
   1841.48,
   2097.719,
   1885.472,
   2143.088,
   1868.519,
   1993.583,
   1847.778,
   2097.43,
   2016.135,
   1908.814,
   1908.814,
   1828.318,
   1986.748,
   1869.847,
   2113.322,
   1796.97,
   1787.555,
   2102.079,
   1809.45,
   1812.05,
   1998.403,
   1802.269,
   1810.14,
   1894.237,
   2115.111,
   1796.332,
   1969.102,
   1900.506,
   1796.344,
   2003.531,
   1978.72,
   1869.236,
   1836.741,
   1998.464,
   1915.666,
   2100.625,
   1799.307,
   2069.893,
   1855.437,
   1783.109,
   1812.584,
   1830.498,
   1830.498,
   1934.652,
   2148.362,
   2065.24,
   1972.956,
   1860.185,
   2026.756,
   2077.509,
   1799.464,
   1812.355,
   1889.495,
   1871.292,
   2075.246,
   1825.881,
   2124.192,
   1802.96,
   2073.553,
   1837.539,
   1902.385,
   1829.288,
   1816.293,
   1962.434,
   1979.304,
   2093.869,
   1908.847,
   1860.365,
   1864.133,
   2028.933,
   1840.253,
   2096.655,
   1862.161,
   1996.606,
   2026.931,
   1871.259,
   1971.554,
   1947.686,
   2090.153,
   1814.472,
   1917.303,
   1850.545,
   1859.601,
   1803.263,
   1907.013,
   1935.004,
   1852.232,
   1803.443,
   1923.873,
   1815.843,
   1820.579,
   1860.305,
   2012.971,
   1883.419,
   1801.594,
   1782.692,
   1840.537,
   1860.217,
   1807.504,
   2053.548,
   1796.663,
   1939.998,
   2009.388,
   1829.246,
   2003.494,
   2099.743,
   1851.343,
   1918.347,
   1839.423,
   2072.172,
   1829.51,
   1880.205,
   1943.037,
   2061.272,
   1905.686,
   1787.993,
   1887.226,
   1843.943,
   1939.856,
   1844.626,
   1994.244,
   1874.261,
   1904.879,
   1958.778,
   1796.977,
   2063.866,
   1822.734,
   1873.523,
   1933.384,
   1893.668,
   2096.678,
   1840.106,
   2058.717,
   2117.4,
   1985.978,
   1952.577,
   1996.4,
   1900.3,
   1831.917,
   1796.348,
   1802.261,
   2031.601,
   1849.135,
   1988.636,
   1944.012,
   1959.399,
   2063.269,
   1790.349,
   1840.159,
   1946.414,
   1927.04,
   2085.831,
   1899.935,
   1861.401,
   1982.432,
   2003.258,
   1904.607,
   1835.812,
   1833.502,
   1932.451,
   2119.831,
   2003.856,
   2119.092,
   2078.469,
   1880.131,
   1938.045,
   1907.66,
   2070.181,
   1795.986,
   2007.885,
   2100.569,
   1859.135,
   1951.71,
   1957.007,
   1845.926,
   1884.639,
   1876.138,
   1908.439,
   1988.624,
   1901.229,
   1782.798,
   1892.853,
   2055.195,
   1821.313,
   2037.733,
   2024.515,
   1780.156,
   1986.621,
   2124.746,
   1854.088,
   2067.001,
   1963.865,
   1963.865,
   1971.65,
   1904.244,
   1829.34,
   1793.761,
   2016.162,
   1847.709,
   1810.558,
   2116.608,
   2116.608,
   2068.158,
   1835.372,
   1872.654,
   1942.04,
   1942.04,
   1942.04,
   1965.888,
   2063.255,
   1882.264,
   1964.204,
   1826.3,
   1890.557,
   1853.766,
   1783.801,
   2140.919,
   2028.052,
   2124.384,
   2011.423,
   1825.369,
   2058.563,
   2067.104,
   2067.104,
   1835.04,
   1792.896,
   2013.665,
   1819.735,
   1866.391,
   1987.128,
   1830.316,
   2068.895,
   1982.24,
   1987.518,
   1983.486,
   1782.185,
   2105.514,
   1805.316,
   1946.456,
   1849.399,
   1786.408,
   1860.803,
   1874.399,
   1859.385,
   2118.709,
   1928.293,
   2084.798,
   1863.791,
   1845.048,
   1789.838,
   1795.734,
   1786.668,
   1872.799,
   1785.996,
   1833.676,
   2102.217,
   2035.314,
   1973.451,
   1925.611,
   2095.511,
   2052.945,
   1907.26,
   2107.787,
   1870.594,
   2089.052,
   1796.354,
   1833.084,
   1888.906,
   1873.501,
   2077.655,
   1818.243,
   2058.507,
   2031.494,
   2031.494,
   2059.034,
   1811.303,
   1861.403,
   1849.117,
   1907.371,
   2071.769,
   2011.359,
   1965.229,
   1851.218,
   2060.862,
   2082.636,
   1911.985,
   2015.234,
   2077.832,
   2072.878,
   1864.727,
   1883.699,
   1805.575,
   2128.558,
   1801.139,
   1801.139,
   1908.7,
   2098.995,
   1794.02,
   2134.631,
   1786.133,
   1950.565,
   2008.217,
   2019.665,
   2019.863,
   1910.863,
   1884.969,
   1829.333,
   1984.387,
   2023.28,
   1989.677,
   1830.066,
   1916.585,
   2102.395,
   1935.248,
   1936.941,
   2105.148,
   2010.547,
   1923.076,
   1845.95,
   1963.692,
   1911.439,
   2062.062,
   1906.384,
   2093.561,
   2090.08,
   1864.259,
   2016.798,
   2063.022,
   2047.966,
   2104.392,
   1964.239,
   1860.968,
   1822.352,
   1826.848,
   1891.426,
   2067.108,
   1781.193,
   2049.511,
   1881.809,
   1877.763,
   1805.858,
   1958.204,
   2061.827,
   1807.517,
   1907.686,
   1787.828,
   2023.765,
   2141.853,
   1900.238,
   1970.787,
   1857.065,
   1958.973,
   1820.314,
   1925.924,
   1949.482,
   1894,
   1784.714,
   2033.94,
   2014.751,
   2014.751,
   1929.673,
   2076.692,
   1801.498,
   1870.052,
   1822.831,
   1817.203,
   1812.115,
   1780.798,
   2040.791,
   1877.243,
   1851.922,
   1811.174,
   1804.837,
   1976.375,
   2130.57,
   2131.987,
   1960.578,
   2008.544,
   1983.243,
   1782.28,
   1962.741,
   1995.629,
   1792.497,
   2022.378,
   1781.503,
   2136.671,
   1787.272,
   1841.03,
   1835.043,
   1924.611,
   1918.953,
   2018.022,
   1891.461,
   1948.364,
   2027.184,
   2052.641,
   2052.641,
   1831.054,
   2089.691,
   2034.71,
   1941.048,
   1855.32,
   2110.603,
   2022.114,
   1836.03,
   1868.332,
   1868.332,
   1864.446,
   1833.817,
   2043.898,
   1837.53,
   2147.83,
   1984.778,
   1811.247,
   1968.449,
   2148.296,
   2032.062,
   1897.104,
   1814.32,
   1988.921,
   2039.423,
   2134.791,
   1951.678,
   1820.61,
   1853.231,
   1862.579,
   2014.09,
   1850.698,
   2013.475,
   1781.019,
   2103.052,
   1829.006,
   1861.945,
   1910.585,
   1836.239,
   2103.622,
   1840.853,
   1961.238,
   1817.94,
   1911.82,
   1932.872,
   1806.737,
   1993.402,
   2105.126,
   2111.77,
   1868.109,
   1879.501,
   1885.66,
   1802.366,
   1906.975,
   1930.938,
   1930.938,
   1834.232,
   1794.408,
   1969.197,
   1782.35,
   1947.297,
   1837.902,
   2068.406,
   1790.296,
   2022.069,
   1879.239,
   1875.708,
   1953.837,
   1953.837,
   1898.037,
   1795.312,
   1955.558,
   2125.297,
   1835.354,
   1903.464,
   1872.807,
   2027.964,
   1911.912,
   1782.498,
   2024.141,
   2138.871,
   2138.871,
   2013.068,
   2110.346,
   1906.476,
   1849.138,
   1978.564,
   2035.615,
   1832.075,
   1832.521,
   1854.151,
   1880.966,
   2127.413,
   1894.978,
   1997.631,
   1935.373,
   1827.214,
   1964.095,
   1802.501,
   2135.763,
   1900.783,
   1785.992,
   1987.379,
   1806.729,
   1785.185,
   2003.619,
   2115.054,
   2035.245,
   1846.275,
   2006.347,
   1952.727,
   2025.189,
   2122.147,
   1956.541,
   1972.977,
   2041.563,
   1894.701,
   2146.588,
   1881.229,
   1944.347,
   1799.198,
   1939.222,
   2058.504,
   1968.314,
   2049.418,
   1803.523,
   1826.894,
   1872.238,
   1833.885,
   2140.432,
   2029.989,
   1785.212,
   2018.361,
   2117.216,
   1865.221,
   2001.265,
   1892.019,
   2133.447,
   1792.833,
   1837.612,
   1903.081,
   2116.687,
   1874.229,
   1996.228,
   1985.921,
   1968.063,
   1821.139,
   2085.551,
   2143.747,
   1996.672,
   1919.557,
   1782.575,
   2136.696,
   1863.361,
   1965.804,
   2056.807,
   2010.596,
   1876.19,
   1893.907,
   1865.397,
   1834.146,
   2076.361,
   1803.406,
   2049.636,
   1815.71,
   1913.987,
   2072.319,
   2004.834,
   1842.68,
   2079.292,
   1989.392,
   1946.592,
   1812.854,
   1828.286,
   1920.602,
   2077.803,
   1843.242,
   1831.446,
   2088.47,
   2058.644,
   1900.846,
   1788.404,
   1906.628,
   2073.311,
   1814.301,
   1834.475,
   1986.714,
   1885.063,
   1829.666,
   1790.805,
   1851.92,
   2090.776,
   2029.352,
   1947.058,
   1814.315,
   1864.974,
   1864.974,
   1826.616,
   2124.277,
   1902.136,
   1902.122,
   1868.845,
   2013.142,
   2119.186,
   2130.699,
   1857.741,
   1807.691,
   2046.908,
   1985.01,
   1930.305,
   1917.813,
   1978.4,
   1913.938,
   1919.834,
   2023.299,
   1817.719,
   1817.719,
   1960.749,
   2093.927,
   2020.816,
   1944.505,
   1996.796,
   1894.825,
   1849.621,
   1898.458,
   2119.281,
   1908.688,
   1969.433,
   1947.894,
   2064.469,
   2039.513,
   1894.32,
   1839.956,
   1867.778,
   2146.787,
   2064.423,
   1900.964,
   1814.463,
   1957.589,
   1812.95,
   2128.339,
   1786.379,
   2045.125,
   1895.039,
   2045.294,
   2072.713,
   2111.44,
   1981.447,
   2045.922,
   1789.036,
   1899.179,
   1804.727,
   1971.942,
   1927.52,
   1901.555,
   1813.265,
   1881.856,
   1783.4,
   2146.76,
   2028.86,
   1952.381,
   2068.324,
   2138.477,
   2045.812,
   1990.054,
   1826.926,
   1932.789,
   2083.534,
   1991.994,
   1995.321,
   2027.32,
   1783.14,
   2075.142,
   1788.438,
   1877.742,
   2026.77,
   2147.154,
   1876.085,
   1972.297,
   2126.456,
   1968.747,
   1944.639,
   1983.498,
   2066.897,
   1904.504,
   1885.82,
   1845.691,
   2069.297,
   1911.275,
   2076.367,
   1850.168,
   1817.6,
   1817.018,
   1787.201,
   2087.823,
   2043.038,
   1825.56,
   1858.274,
   2029.797,
   2008.234,
   2097.317,
   1920.015,
   1883.351,
   1795.103,
   1781.852,
   1892.869,
   2055.558,
   1943.4,
   2109.297,
   2013.511,
   1918.706,
   1872.773,
   2108.175,
   1793.292,
   1858.647,
   2017.112,
   2126.352,
   1858.886,
   2019.666,
   1780.793,
   2021.397,
   1799.753,
   1916.297,
   1800.067,
   1884.244,
   2146.1,
   2148.65,
   1852.336,
   2014.278,
   1784.686,
   2075.13,
   1992.755,
   2029.854,
   1875.693,
   2129.176,
   1789.854,
   1994.514,
   2149.826,
   1873.675,
   1861.841,
   2146.074,
   1790.637,
   2071.311,
   1954.091,
   1802.234,
   2026.467,
   1825.411,
   1875.764,
   2091.209,
   2091.209,
   1848.54,
   2005.838,
   1806.034,
   2147.898,
   2075.102,
   1782.048,
   1939.362,
   1979.498,
   1803.563,
   2014.715,
   1874.931,
   2083.234,
   2020.682,
   1894.259,
   1843.525,
   1909.09,
   2125.007,
   1808.985,
   1964.875,
   2052.307,
   1999.488,
   2056.762,
   2070.709,
   2051.32,
   1781.276,
   2027.544,
   1804.278,
   1793.717,
   1975.1,
   1849.761,
   2042.243,
   1941.877,
   1843.078,
   2055.954,
   2055.954,
   1868.271,
   1995.355,
   1952.345,
   2017.057,
   1802.762,
   1895.092,
   2062.686,
   1876.818,
   1873.131,
   1937.688,
   1917.121,
   2004.193,
   2015.831,
   1874.576,
   1796.341,
   1870.982,
   1916.639,
   1852.248,
   2014.539,
   2114.343,
   2063.935,
   1997.287,
   1849.502,
   1861.189,
   1953.019,
   1871.765,
   1969.481,
   2016.491,
   2125.934,
   1818.05,
   2010.268,
   1995.023,
   2095.63,
   2007.873,
   1921.957,
   1899.293,
   1934.226,
   1857.849,
   1907.996,
   2032.566,
   1931.354,
   1818.215,
   1845.157,
   1845.157,
   2054.567,
   1937.356,
   1929.604,
   2071.331,
   2072.936,
   1788.091,
   1827.81,
   1815.299,
   1788.014,
   1835.186,
   1916.428,
   1873.664,
   1963.229,
   1874.161,
   1902.04,
   1796.256,
   1898.117,
   1838.874,
   1838.874,
   1871.723,
   2108.516,
   1912.085,
   2091.252,
   1993.093,
   2042.285,
   1933.022,
   2106.567,
   2050.772,
   2127.116,
   1834.364,
   1800.86,
   1781.297,
   1838.871,
   2128.639,
   2109.527,
   1869.752,
   1849.672,
   1856.08,
   1825.948,
   2149.457,
   1864.647,
   1920.004,
   1851.241,
   1869.281,
   2044.16,
   1833.211,
   1883.372,
   1865.92,
   2034.318,
   1955.139,
   2049.821,
   1789.342,
   1806.927,
   1879.421,
   1838.026,
   2059.496,
   1864.68,
   1870.944,
   1791.436,
   1938.944,
   1781.965,
   2054.688,
   1880.243,
   1952.705,
   1937.91,
   2144.276,
   1809.871,
   2086.672,
   1990.155,
   2024.876,
   1846.282,
   2109.264,
   2112.483,
   2101.439,
   2101.439,
   1796.666,
   2088.001,
   1951.92,
   1960.238,
   1839.403,
   2085.492,
   1792.753,
   1900.678,
   1877.565,
   2026.552,
   1798.487,
   1858.492,
   1890.944,
   1959.4,
   2081.785,
   1999.573,
   1980.119,
   2111.599,
   1953.496,
   2009.479,
   1816.065,
   2118.583,
   2146.257,
   1887.183,
   1987.033,
   1815.964,
   2142.648,
   1818.938,
   1902.475,
   1920.592,
   1814.982,
   1864.732,
   1823.536,
   1909.194,
   2023.651,
   1793.969,
   1986.482,
   1786.447,
   1908.527,
   1915.938,
   1815.339,
   1851.935,
   1962.54,
   1916.125,
   1933.141,
   1977.522,
   1975.874,
   2081.302,
   2039.384,
   2007.439,
   1782.472,
   1932.584,
   1922.419,
   1832.424,
   1836.152,
   1884.996,
   1840.855,
   1840.855,
   1829.738,
   1827.947,
   1955.661,
   1971.855,
   2128.627,
   1959.242,
   2033.877,
   2117.422,
   1915.367,
   1899.734,
   2123.001,
   1800.622,
   1862.007,
   1914.26,
   2035.382,
   1811.199,
   2149.143,
   1834.45,
   2050.009,
   1856.179,
   1856.011,
   2076.323,
   2008.322,
   1902.434,
   1813.279,
   2042.39,
   2061.018,
   1876.314,
   1787.061,
   2124.779,
   2035.808,
   1966.724,
   1928.964,
   1877.915,
   1867.979,
   1960.869,
   2142.136,
   1942.15,
   2070.005,
   2134.378,
   1869.859,
   1866.284,
   1914.659,
   2114.05,
   2142.557,
   2062.233,
   1784.439,
   2051.362,
   2093.752,
   1877.113,
   1974.878,
   2074.413,
   2042.177,
   1984.726,
   1793.816,
   1846.846,
   2125.293,
   1818.498,
   1950.849,
   1820.155,
   1831.983,
   1825.941,
   2001.826,
   1815.127,
   1815.015,
   2032.826,
   1982.324,
   1882.199,
   2137.618,
   2033.371,
   1856.635,
   1804.176,
   2086.791,
   1847.086,
   1780.012,
   1831.594,
   2074.097,
   2148.081,
   1855.366,
   2055.531,
   1883.781,
   1800.398,
   1851.795,
   1845.964,
   1790.505,
   1785.036,
   2098.36,
   1859.273,
   1797.45,
   2114.335,
   2114.335,
   1789.333,
   1845.689,
   1811.648,
   1915.276,
   2087.344,
   1970.188,
   2089.298,
   1797.389,
   1883.66,
   1998.409,
   1821.627,
   2000.661,
   2125.421,
   2049.564,
   2125.957,
   2125.957,
   1989.997,
   1873.062,
   2048.311,
   2055.715,
   1813.187,
   1954.964,
   2078.294,
   1945.147,
   1874.577,
   1960.202,
   1799.572,
   1885.645,
   1819.499,
   2049.491,
   2116.053,
   2075.899,
   1986.303,
   2039.095,
   2139.769,
   1848.104,
   2088.535,
   1938.909,
   1888.655,
   1815.834,
   1786.944,
   1966.363,
   1810.799,
   2080.116,
   2061.251,
   1930.4,
   1954.553,
   1990.333,
   1803.659,
   1787.755,
   1914.804,
   2118.82,
   2023.332,
   1882.154,
   2080.248,
   2009.04,
   2009.04,
   1830.133,
   1811.966,
   1924.586,
   2096.209,
   2027.857,
   1886.414,
   2035.097,
   1942.021,
   2028.24,
   2070.205,
   1935.089,
   1991.607,
   1907.63,
   1921.997,
   1868.84,
   1941.366,
   1879.507,
   1843.379,
   1786.734,
   1848.941,
   1848.941,
   2111.251,
   1957.509,
   1831.685,
   1865.246,
   1808.359,
   2125.29,
   1792.892,
   1908.042,
   1825.367,
   2069.269,
   1802.735,
   2109.938,
   1822.814,
   2044.077,
   2058.949,
   2039.25,
   1937.257,
   2042.845,
   1843.019,
   2123.551,
   1836.664,
   1974.822,
   2134.505,
   1783.815,
   1967.368,
   2004.88,
   2025.662,
   1816.691,
   2089.939,
   1789.653,
   1992.586,
   1783.865,
   1938.694,
   1952.681,
   2036.405,
   1886.962,
   1781.6,
   1822.227,
   2039.078,
   1811.015,
   1888.513,
   1851.631,
   1868.556,
   2048.731,
   1805.464,
   2037.881,
   1880.942,
   2075.098,
   1838.193,
   1846.792,
   1992.519,
   2034.472,
   1826.629,
   1998.91,
   2104.197,
   2035.911,
   1813.361,
   1816.846,
   1844.472,
   1818.867,
   1926.396,
   1952.521,
   1924.137,
   1999.556,
   1901.121,
   1966.622,
   1843.434,
   1809.869,
   1812.877,
   1844.439,
   1815.184,
   1817.238,
   1870.048,
   1800.736,
   1785.096,
   2050.031,
   1804.419,
   2147.657,
   1789.558,
   1982.448,
   1864.481,
   1864.345,
   1805.493,
   2109.904,
   1811.813,
   1976.989,
   1900.905,
   2039.748,
   1882.314,
   1792.364,
   1829.429,
   1816.285,
   1809.766,
   1780.612,
   1897.099,
   1868.663,
   1846.144,
   1998.834,
   1929.289,
   1796.682,
   1973.563,
   1866.212,
   1999.366,
   1794.918,
   1999.676,
   2130.614,
   1854.658,
   2026.208,
   1893.74,
   1842.92,
   1854.952,
   1958.419,
   1958.419,
   1882.381,
   1792.01,
   1812.623,
   1793.252,
   1983.792,
   1961.577,
   1881.629,
   1780.57,
   2120.239,
   1849.465,
   1947.065,
   1842.077,
   1931.755,
   1946.214,
   2132.366,
   2011.842,
   1887.872,
   1842.576,
   1883.38,
   1857.595,
   1860.113,
   1860.113,
   1958.297,
   1845.931,
   1866.034,
   2106.45,
   2013.546,
   1834.145,
   1827.949,
   1984.587,
   1780.142,
   1782.36,
   1945.713,
   1847.418,
   2064.317,
   1964.069,
   2028.282,
   1984.94,
   1793.393,
   1951.385,
   1918.17,
   2012.409,
   1859.051,
   1866.002,
   1829.762,
   1934.799,
   2096.972,
   1879.099,
   2046.321,
   2060.932,
   1829.898,
   1918.462,
   1918.462,
   1944.193,
   1799.07,
   1952.14,
   2083.583,
   1784.458,
   2117.779,
   1831.049,
   2030.201,
   1950.213,
   1878.313,
   2082.649,
   1859.451,
   1895.465,
   1935.63,
   2136.209,
   1902.443,
   2063.074,
   1800.626,
   1869.974,
   1804.235,
   1898.125,
   1911.742,
   2036.588,
   1871.494,
   2136.344,
   2055.28,
   1832.255,
   2082.308,
   2082.308,
   1933.75,
   1905.329,
   1925.422,
   2120.763,
   1781.756,
   1806.972,
   1978.254,
   1812.562,
   1864.313,
   2034.348,
   2143.062,
   1868.134,
   1922.154,
   1847.68,
   2071.794,
   1974.777,
   1985.315,
   1813,
   1859.873,
   1897.751,
   1824.06,
   1961.188,
   1980.588,
   1780.147,
   1870.276,
   2022.054,
   1943.154,
   2097.788,
   2127.215,
   1863.869,
   2086.236,
   1859.663,
   1988.932,
   1813.238,
   1923.624,
   1926.208,
   1962.416,
   2010.023,
   1930.139,
   1946.907,
   2105.811,
   2045.26,
   1901.017,
   1888.791,
   1811.574,
   1828.175,
   1866.407,
   2144.011,
   1942.663,
   1992.644,
   1816.235,
   2067.475,
   1898.81,
   1908.146,
   1804.132,
   2035.852,
   2080.329,
   1865.834,
   1865.168,
   1819.379,
   1891.653,
   1873.599,
   1835.481,
   1977.261,
   1868.668,
   2111.406,
   2096.092,
   1836.458,
   2052.555,
   1826.058,
   1798.108,
   2039.03,
   1798.15,
   1959.717,
   1846.79,
   2081.82,
   1799.818,
   2139.84,
   2021.199,
   1820.926,
   1867.077,
   2013.335,
   1934.091,
   1987.971,
   2030.114,
   1890.191,
   2014.718,
   1894.916,
   2060.234,
   1855.034,
   1862.914,
   1891.572,
   1818.914,
   1847.052,
   1886.5,
   1783.159,
   1786.903,
   1781.584,
   1867.14,
   1866.982,
   1869.35,
   1851.986,
   1838.524,
   2000.996,
   1984.18,
   2148.202,
   1885.42,
   1894.837,
   1847.072,
   1836.884,
   1870.954,
   2047.21,
   1932.661,
   1795.518,
   2130.351,
   2060.503,
   2036.623,
   1795.959,
   2128.313,
   1948.275,
   1964.671,
   2077.501,
   1803.814,
   2020.643,
   1890.262,
   2004.046,
   2098.449,
   1783.433,
   1825.861,
   1855.156,
   1834.699,
   1788.802,
   1870.375,
   1932.52,
   1900.074,
   1920.149,
   1959.133,
   1921.454,
   1857.777,
   1806.522,
   2109.724,
   1854.184,
   2124.832,
   2094.274,
   2049.561,
   2030.632,
   2095.035,
   1992.68,
   1942.765,
   1981.932,
   1871.511,
   2094.617,
   1840.394,
   2095.448,
   2004.824,
   1950.446,
   1805.335,
   2054.109,
   1859.633,
   1942.105,
   2132.113,
   2024.029,
   1789.583,
   2047.621,
   1826.259,
   2025.71,
   1984.167,
   1793.16,
   2074.049,
   1976.293,
   1842.54,
   2120.397,
   1787.24,
   2081.18,
   1802.081,
   1902.607,
   2095.396,
   1793.127,
   1822.68,
   1961.125,
   1805.133,
   2079.644,
   2002.021,
   1965.08,
   2046.869,
   2069.448,
   1980.466,
   1839.788,
   1991.174,
   2018.823,
   2018.823,
   1906.019,
   1902.053,
   1973.666,
   1913.89,
   1888.777,
   1799.932,
   1795.164,
   1997.079,
   1835.293,
   1902.659,
   1902.659,
   1861.235,
   2070.789,
   1960.217,
   1984.359,
   2022.63,
   2031.595,
   2134.201,
   1782.451,
   1928.363,
   1842.23,
   1990.814,
   1808.482,
   1804.198,
   1839.784,
   1799.642,
   1832.005,
   1899.631,
   1783.706,
   1936.558,
   1821.827,
   1968.956,
   1852.854,
   1808.482,
   1808.482,
   2099.446,
   2068.638,
   1881.19,
   2109.883,
   1834.662,
   1788.131,
   1942.35,
   1816.799,
   2015.347,
   2114.775,
   2018.225,
   2077.182,
   2024.756,
   1789.297,
   1962.606,
   1803.419,
   2116.699,
   1937.794,
   1990.728,
   1834.534,
   1970.36,
   1972.265,
   2001.211,
   1817.121,
   1922.365,
   2042.664,
   1995.382,
   1807.187,
   1962.503,
   1911.992,
   1832.02,
   2036.386,
   2009.101,
   2078.15,
   2011.697,
   2086.528,
   1817.359,
   1817.951,
   1869.134,
   1850.659,
   2148.551,
   1862.58,
   1863.915,
   2124.158,
   1963.683,
   1903.947,
   1828.951,
   2118.669,
   2118.669,
   1981.756,
   1974.9,
   1861.525,
   2098.578,
   1911.711,
   1850.999,
   1797.979,
   1803.881,
   2019.328,
   1913.308,
   1808.197,
   1965.936,
   2066.842,
   1939.153,
   1834.677,
   1819.836,
   2089.737,
   1954.851,
   1860.127,
   2087.455,
   2083.372,
   1848.666,
   1954.234,
   1994.578,
   2018.481,
   2109.748,
   1947.884,
   1797.97,
   1969.535,
   1947.539,
   2038.123,
   2052.255,
   1869.401,
   2052.869,
   1844.095,
   2069.401,
   1854.026,
   2099.019,
   1838.971,
   1791.988,
   2100.646,
   1863.592,
   2111.969,
   1869.755,
   2036.234,
   1931.551,
   2003.191,
   2015.179,
   1955.719,
   1991.086,
   1962.705,
   1881.404,
   2031.489,
   1913.304,
   1788.81,
   2143.811,
   1821.466,
   2053.723,
   1796.043,
   2014.792,
   1936.257,
   1901.303,
   1809.105,
   1925.738,
   2097.283,
   1807.088,
   2063.946,
   1823.393,
   2117.908,
   1783.783,
   1894.431,
   1936.959,
   1883.694,
   1825.084,
   2015.319,
   2046.365,
   1928.558,
   1852.388,
   1999.303,
   1823.154,
   1995.221,
   1882.325,
   1945.22,
   1973.424,
   2123.712,
   1822.958,
   1929.315,
   1968.423,
   2133.684,
   1974.643,
   1870.493,
   1959.641,
   1832.667,
   1787.126,
   1813.77,
   1870.006,
   1789.215,
   1802.327,
   2102.21,
   1876.154,
   1931.823,
   1780.869,
   1801.41,
   1815.221,
   2078.795,
   2038.599,
   1977.296,
   1890.3,
   2138.615,
   1912.562,
   1953.665,
   1783.164,
   2067.645,
   1996.45,
   1784.639,
   2029.892,
   2066.055,
   1855.517,
   2081.304,
   1851.432,
   1852.95,
   1796.501,
   2087.363,
   1860.408,
   2105.623,
   1934.8,
   1812.641,
   2003.068,
   1817.953,
   2070.676,
   2141.142,
   2022.205,
   1956.708,
   2045.373,
   1899.808,
   1977.662,
   1877.754,
   2015.875,
   2004.489,
   2140.673,
   1989.124,
   1823.262,
   1906.559,
   1842.266,
   1784.031,
   1805.074,
   1806.54,
   1826.334,
   1954.625,
   1924.498,
   2103.427,
   1877.7,
   2007.093,
   1827.452,
   1806.409,
   2088.59,
   1792.252,
   1904.066,
   1912.183,
   2060.212,
   1788.821,
   2090.651,
   1823.149,
   1804.84,
   2099.904,
   2067.508,
   1986.783,
   1989.943,
   1849.545,
   2009.709,
   1845.345,
   2100.721,
   1847.083,
   1896.565,
   2139.659,
   2008.387,
   2065.538,
   2149.382,
   1906.003,
   1788.841,
   1876.042,
   1961.142,
   2031.3,
   1989.252,
   1998.197,
   2057.988,
   1899.139,
   1854.861,
   2136.694,
   2090.945,
   1960.999,
   1913.459,
   1853.941,
   1843.446,
   2059.183,
   2031.882,
   1784.454,
   1889.367,
   1914.176,
   1799.953,
   1785.359,
   2022.949,
   1902.586,
   1978.558,
   2093.515,
   1841.261,
   1947.373,
   2079.951,
   1812.562,
   1798.365,
   1868.728,
   2082.973,
   1960.397,
   1899.353,
   1949.11,
   1984.235,
   2023.786,
   1967.757,
   1861.542,
   1918.107,
   1901.365,
   1951.35,
   2022.836,
   1908.654,
   1971.124,
   1918.516,
   1828.483,
   1937.982,
   1937.982,
   2111.241,
   2093.682,
   1919.469,
   1992.354,
   2051.3,
   2014.363,
   1825.34,
   1808.021,
   2012.462,
   1926.418,
   2051.414,
   1834.122,
   1888.421,
   1910.945,
   1795.485,
   1843.303,
   1994.43,
   1934.302,
   1817.068,
   2055.805,
   1782.776,
   1844.047,
   1823.506,
   2084.827,
   2114.123,
   2018.577,
   1961.15,
   1833.661,
   1833.661,
   1871.978,
   2029.165,
   1860.283,
   2067.414,
   1801.493,
   1889.313,
   1781.787,
   1962.056,
   1822.512,
   2058.761,
   2038.974,
   1927.56,
   1965.181,
   1848.521,
   1810.554,
   1905.474,
   1968.957,
   1875.395,
   2040.866,
   1791.347,
   1872.189,
   1939.16,
   2000.157,
   1988.555,
   2101.373,
   2106.511,
   1924.065,
   1841.998,
   2111.832,
   1992.425,
   2141.995,
   2128.42,
   1856.376,
   1806.925,
   1874.914,
   1780.696,
   1804.614,
   2078.55,
   2012.509,
   1887.598,
   1876.008,
   2100.027,
   1847.63,
   1998.423,
   2084.897,
   1827.057,
   1822.688,
   1885.716,
   1900.769,
   2030.892,
   2090.857,
   1835.344,
   1907.057,
   1987.546,
   1894.902,
   1852.859,
   2086.399,
   1810.374,
   1941.5,
   2054.577,
   1896.861,
   1959.921,
   1904.175,
   1900.519,
   2051.138,
   1980.592,
   1784.747,
   2030.548,
   1919.296,
   2110.874,
   1998.8,
   1856.38,
   1984.738,
   2042.198,
   1878.23,
   1825.157,
   1947.99,
   2040.804,
   1922.172,
   2122.352,
   1920.487,
   2116.885,
   1892.374,
   1862.756,
   1933.058,
   2048.468,
   2076.07,
   1858.76,
   1990.611,
   1917.693,
   1917.693,
   1823.355,
   2103.542,
   1790.041,
   1780.571,
   2034.459,
   1788.968,
   1816.759,
   1945.234,
   2128.805,
   2144.377,
   2006.043,
   2012.682};
   TGraph *graph = new TGraph(20253,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   
   TH1F *Graph_Graph01 = new TH1F("Graph_Graph01","Graph",20253,138.461,152.1389);
   Graph_Graph01->SetMinimum(1743.023);
   Graph_Graph01->SetMaximum(2186.896);
   Graph_Graph01->SetDirectory(0);
   Graph_Graph01->SetStats(0);
   Graph_Graph01->SetMarkerStyle(20);
   Graph_Graph01->GetXaxis()->SetNdivisions(505);
   Graph_Graph01->GetXaxis()->SetLabelFont(132);
   Graph_Graph01->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01->GetXaxis()->SetTitleFont(132);
   Graph_Graph01->GetYaxis()->SetLabelFont(132);
   Graph_Graph01->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01->GetYaxis()->SetTitleFont(132);
   Graph_Graph01->GetZaxis()->SetLabelFont(132);
   Graph_Graph01->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph01);
   
   graph->Draw("p");
   TLine *line = new TLine(138.5,1840,152,1840);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#990000");
   line->SetLineColor(ci);
   line->Draw();
   line = new TLine(138.5,1885,152,1885);

   ci = TColor::GetColor("#990000");
   line->SetLineColor(ci);
   line->Draw();
   line = new TLine(144.9,1760,144.9,2180);

   ci = TColor::GetColor("#990000");
   line->SetLineColor(ci);
   line->Draw();
   line = new TLine(146.1,1760,146.1,2180);

   ci = TColor::GetColor("#990000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"6 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig8a.C <==
void MCD0mumu_2012_MagAll_CD0mumu_bdt_calibrated_paper()
{
//=========Macro generated from canvas: c/c
//=========  (Tue Dec 20 14:49:16 2022) by ROOT version 6.18/04
   TCanvas *c = new TCanvas("c", "c",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-0.1728395,-0.2025316,1.061728,1.063291);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.14);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.16);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
   Double_t xAxis1[4] = {0, 0.333, 0.666, 1}; 
   
   TH1D *h_bdt_yield__1 = new TH1D("h_bdt_yield__1","h_bdt_yield",3, xAxis1);
   h_bdt_yield__1->SetBinContent(1,0.2907526);
   h_bdt_yield__1->SetBinContent(2,0.3328096);
   h_bdt_yield__1->SetBinContent(3,0.3764378);
   h_bdt_yield__1->SetBinError(1,0.003503329);
   h_bdt_yield__1->SetBinError(2,0.003696184);
   h_bdt_yield__1->SetBinError(3,0.003776389);
   h_bdt_yield__1->SetMinimum(0);
   h_bdt_yield__1->SetMaximum(1);
   h_bdt_yield__1->SetEntries(3);
   h_bdt_yield__1->SetStats(0);
   h_bdt_yield__1->SetMarkerStyle(6);
   h_bdt_yield__1->GetXaxis()->SetTitle("BDT");
   h_bdt_yield__1->GetXaxis()->SetNdivisions(505);
   h_bdt_yield__1->GetXaxis()->SetLabelFont(132);
   h_bdt_yield__1->GetXaxis()->SetLabelOffset(0.01);
   h_bdt_yield__1->GetXaxis()->SetLabelSize(0.06);
   h_bdt_yield__1->GetXaxis()->SetTitleSize(0.072);
   h_bdt_yield__1->GetXaxis()->SetTitleOffset(0.95);
   h_bdt_yield__1->GetXaxis()->SetTitleFont(132);
   h_bdt_yield__1->GetYaxis()->SetTitle("Normalised candidates");
   h_bdt_yield__1->GetYaxis()->SetLabelFont(132);
   h_bdt_yield__1->GetYaxis()->SetLabelOffset(0.01);
   h_bdt_yield__1->GetYaxis()->SetLabelSize(0.06);
   h_bdt_yield__1->GetYaxis()->SetTitleSize(0.072);
   h_bdt_yield__1->GetYaxis()->SetTitleOffset(0.95);
   h_bdt_yield__1->GetYaxis()->SetTitleFont(132);
   h_bdt_yield__1->GetZaxis()->SetLabelFont(132);
   h_bdt_yield__1->GetZaxis()->SetLabelSize(0.06);
   h_bdt_yield__1->GetZaxis()->SetTitleSize(0.072);
   h_bdt_yield__1->GetZaxis()->SetTitleOffset(1.2);
   h_bdt_yield__1->GetZaxis()->SetTitleFont(132);
   h_bdt_yield__1->Draw("");
   Double_t xAxis2[4] = {0, 0.333, 0.666, 1}; 
   
   TH1D *h_bdt_yield__2 = new TH1D("h_bdt_yield__2","h_bdt_yield",3, xAxis2);
   h_bdt_yield__2->SetBinContent(1,0.1686158);
   h_bdt_yield__2->SetBinContent(2,0.2618201);
   h_bdt_yield__2->SetBinContent(3,0.5695641);
   h_bdt_yield__2->SetBinError(1,0.01226612);
   h_bdt_yield__2->SetBinError(2,0.009466931);
   h_bdt_yield__2->SetBinError(3,0.01377784);
   h_bdt_yield__2->SetEntries(3);
   h_bdt_yield__2->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#9999ff");
   h_bdt_yield__2->SetLineColor(ci);

   ci = TColor::GetColor("#9999ff");
   h_bdt_yield__2->SetMarkerColor(ci);
   h_bdt_yield__2->SetMarkerStyle(21);
   h_bdt_yield__2->GetXaxis()->SetNdivisions(505);
   h_bdt_yield__2->GetXaxis()->SetLabelFont(132);
   h_bdt_yield__2->GetXaxis()->SetLabelOffset(0.01);
   h_bdt_yield__2->GetXaxis()->SetLabelSize(0.06);
   h_bdt_yield__2->GetXaxis()->SetTitleSize(0.072);
   h_bdt_yield__2->GetXaxis()->SetTitleOffset(0.95);
   h_bdt_yield__2->GetXaxis()->SetTitleFont(132);
   h_bdt_yield__2->GetYaxis()->SetLabelFont(132);
   h_bdt_yield__2->GetYaxis()->SetLabelOffset(0.01);
   h_bdt_yield__2->GetYaxis()->SetLabelSize(0.06);
   h_bdt_yield__2->GetYaxis()->SetTitleSize(0.072);
   h_bdt_yield__2->GetYaxis()->SetTitleOffset(0.95);
   h_bdt_yield__2->GetYaxis()->SetTitleFont(132);
   h_bdt_yield__2->GetZaxis()->SetLabelFont(132);
   h_bdt_yield__2->GetZaxis()->SetLabelSize(0.06);
   h_bdt_yield__2->GetZaxis()->SetTitleSize(0.072);
   h_bdt_yield__2->GetZaxis()->SetTitleOffset(1.2);
   h_bdt_yield__2->GetZaxis()->SetTitleFont(132);
   h_bdt_yield__2->Draw("SAME");
   Double_t xAxis3[4] = {0, 0.333, 0.666, 1}; 
   
   TH1D *h_bdt_yield__3 = new TH1D("h_bdt_yield__3","h_bdt_yield",3, xAxis3);
   h_bdt_yield__3->SetBinContent(1,0.1652244);
   h_bdt_yield__3->SetBinContent(2,0.2725278);
   h_bdt_yield__3->SetBinContent(3,0.5622477);
   h_bdt_yield__3->SetBinError(1,0.003352985);
   h_bdt_yield__3->SetBinError(2,0.003280305);
   h_bdt_yield__3->SetBinError(3,0.00553773);
   h_bdt_yield__3->SetEntries(3);
   h_bdt_yield__3->SetStats(0);

   ci = TColor::GetColor("#009900");
   h_bdt_yield__3->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   h_bdt_yield__3->SetMarkerColor(ci);
   h_bdt_yield__3->SetMarkerStyle(20);
   h_bdt_yield__3->GetXaxis()->SetNdivisions(505);
   h_bdt_yield__3->GetXaxis()->SetLabelFont(132);
   h_bdt_yield__3->GetXaxis()->SetLabelOffset(0.01);
   h_bdt_yield__3->GetXaxis()->SetLabelSize(0.06);
   h_bdt_yield__3->GetXaxis()->SetTitleSize(0.072);
   h_bdt_yield__3->GetXaxis()->SetTitleOffset(0.95);
   h_bdt_yield__3->GetXaxis()->SetTitleFont(132);
   h_bdt_yield__3->GetYaxis()->SetLabelFont(132);
   h_bdt_yield__3->GetYaxis()->SetLabelOffset(0.01);
   h_bdt_yield__3->GetYaxis()->SetLabelSize(0.06);
   h_bdt_yield__3->GetYaxis()->SetTitleSize(0.072);
   h_bdt_yield__3->GetYaxis()->SetTitleOffset(0.95);
   h_bdt_yield__3->GetYaxis()->SetTitleFont(132);
   h_bdt_yield__3->GetZaxis()->SetLabelFont(132);
   h_bdt_yield__3->GetZaxis()->SetLabelSize(0.06);
   h_bdt_yield__3->GetZaxis()->SetTitleSize(0.072);
   h_bdt_yield__3->GetZaxis()->SetTitleOffset(1.2);
   h_bdt_yield__3->GetZaxis()->SetTitleFont(132);
   h_bdt_yield__3->Draw("SAME");
   Double_t xAxis4[4] = {0, 0.333, 0.666, 1}; 
   
   TH1D *hmumu_scaled__4 = new TH1D("hmumu_scaled__4","h_bdt_yield",3, xAxis4);
   hmumu_scaled__4->SetBinContent(1,0.2849047);
   hmumu_scaled__4->SetBinContent(2,0.3464206);
   hmumu_scaled__4->SetBinContent(3,0.3716023);
   hmumu_scaled__4->SetBinError(1,0.02178913);
   hmumu_scaled__4->SetBinError(2,0.01375091);
   hmumu_scaled__4->SetBinError(3,0.01039697);
   hmumu_scaled__4->SetEntries(1303.015);
   hmumu_scaled__4->SetStats(0);

   ci = TColor::GetColor("#990000");
   hmumu_scaled__4->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   hmumu_scaled__4->SetMarkerColor(ci);
   hmumu_scaled__4->SetMarkerStyle(29);
   hmumu_scaled__4->GetXaxis()->SetTitle("BDT");
   hmumu_scaled__4->GetXaxis()->SetNdivisions(505);
   hmumu_scaled__4->GetXaxis()->SetLabelFont(132);
   hmumu_scaled__4->GetXaxis()->SetLabelOffset(0.01);
   hmumu_scaled__4->GetXaxis()->SetLabelSize(0.06);
   hmumu_scaled__4->GetXaxis()->SetTitleSize(0.072);
   hmumu_scaled__4->GetXaxis()->SetTitleOffset(0.95);
   hmumu_scaled__4->GetXaxis()->SetTitleFont(132);
   hmumu_scaled__4->GetYaxis()->SetLabelFont(132);
   hmumu_scaled__4->GetYaxis()->SetLabelOffset(0.01);
   hmumu_scaled__4->GetYaxis()->SetLabelSize(0.06);
   hmumu_scaled__4->GetYaxis()->SetTitleSize(0.072);
   hmumu_scaled__4->GetYaxis()->SetTitleOffset(0.95);
   hmumu_scaled__4->GetYaxis()->SetTitleFont(132);
   hmumu_scaled__4->GetZaxis()->SetLabelFont(132);
   hmumu_scaled__4->GetZaxis()->SetLabelSize(0.06);
   hmumu_scaled__4->GetZaxis()->SetTitleSize(0.072);
   hmumu_scaled__4->GetZaxis()->SetTitleOffset(1.2);
   hmumu_scaled__4->GetZaxis()->SetTitleFont(132);
   hmumu_scaled__4->Draw("SAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.65,0.93,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_bdt_yield","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus} simulation","pl");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#9999ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_bdt_yield","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus} data","pl");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#009900");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_bdt_yield","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus} simulation","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(6);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hmumu_scaled","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus} weighted","pl");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#990000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(29);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig8b.C <==
void MCD0mumu_2018_MagAll_CD0mumu_bdt_calibrated_paper()
{
//=========Macro generated from canvas: c/c
//=========  (Tue Dec 20 14:46:36 2022) by ROOT version 6.18/04
   TCanvas *c = new TCanvas("c", "c",0,0,987,610);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-0.1728395,-0.2025316,1.061728,1.063291);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.14);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.16);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
   Double_t xAxis1[4] = {0, 0.333, 0.666, 1}; 
   
   TH1D *h_bdt_yield__1 = new TH1D("h_bdt_yield__1","h_bdt_yield",3, xAxis1);
   h_bdt_yield__1->SetBinContent(1,0.319565);
   h_bdt_yield__1->SetBinContent(2,0.3292783);
   h_bdt_yield__1->SetBinContent(3,0.3511567);
   h_bdt_yield__1->SetBinError(1,0.001726171);
   h_bdt_yield__1->SetBinError(2,0.001412299);
   h_bdt_yield__1->SetBinError(3,0.001660017);
   h_bdt_yield__1->SetMinimum(0);
   h_bdt_yield__1->SetMaximum(1);
   h_bdt_yield__1->SetEntries(3);
   h_bdt_yield__1->SetStats(0);
   h_bdt_yield__1->SetMarkerStyle(6);
   h_bdt_yield__1->GetXaxis()->SetTitle("BDT");
   h_bdt_yield__1->GetXaxis()->SetNdivisions(505);
   h_bdt_yield__1->GetXaxis()->SetLabelFont(132);
   h_bdt_yield__1->GetXaxis()->SetLabelOffset(0.01);
   h_bdt_yield__1->GetXaxis()->SetLabelSize(0.06);
   h_bdt_yield__1->GetXaxis()->SetTitleSize(0.072);
   h_bdt_yield__1->GetXaxis()->SetTitleOffset(0.95);
   h_bdt_yield__1->GetXaxis()->SetTitleFont(132);
   h_bdt_yield__1->GetYaxis()->SetTitle("Normalised candidates");
   h_bdt_yield__1->GetYaxis()->SetLabelFont(132);
   h_bdt_yield__1->GetYaxis()->SetLabelOffset(0.01);
   h_bdt_yield__1->GetYaxis()->SetLabelSize(0.06);
   h_bdt_yield__1->GetYaxis()->SetTitleSize(0.072);
   h_bdt_yield__1->GetYaxis()->SetTitleOffset(0.95);
   h_bdt_yield__1->GetYaxis()->SetTitleFont(132);
   h_bdt_yield__1->GetZaxis()->SetLabelFont(132);
   h_bdt_yield__1->GetZaxis()->SetLabelSize(0.06);
   h_bdt_yield__1->GetZaxis()->SetTitleSize(0.072);
   h_bdt_yield__1->GetZaxis()->SetTitleOffset(1.2);
   h_bdt_yield__1->GetZaxis()->SetTitleFont(132);
   h_bdt_yield__1->Draw("");
   Double_t xAxis2[4] = {0, 0.333, 0.666, 1}; 
   
   TH1D *h_bdt_yield__2 = new TH1D("h_bdt_yield__2","h_bdt_yield",3, xAxis2);
   h_bdt_yield__2->SetBinContent(1,0.2253073);
   h_bdt_yield__2->SetBinContent(2,0.2930854);
   h_bdt_yield__2->SetBinContent(3,0.4816073);
   h_bdt_yield__2->SetBinError(1,0.005842381);
   h_bdt_yield__2->SetBinError(2,0.005043374);
   h_bdt_yield__2->SetBinError(3,0.003574785);
   h_bdt_yield__2->SetEntries(3);
   h_bdt_yield__2->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#9999ff");
   h_bdt_yield__2->SetLineColor(ci);

   ci = TColor::GetColor("#9999ff");
   h_bdt_yield__2->SetMarkerColor(ci);
   h_bdt_yield__2->SetMarkerStyle(21);
   h_bdt_yield__2->GetXaxis()->SetNdivisions(505);
   h_bdt_yield__2->GetXaxis()->SetLabelFont(132);
   h_bdt_yield__2->GetXaxis()->SetLabelOffset(0.01);
   h_bdt_yield__2->GetXaxis()->SetLabelSize(0.06);
   h_bdt_yield__2->GetXaxis()->SetTitleSize(0.072);
   h_bdt_yield__2->GetXaxis()->SetTitleOffset(0.95);
   h_bdt_yield__2->GetXaxis()->SetTitleFont(132);
   h_bdt_yield__2->GetYaxis()->SetLabelFont(132);
   h_bdt_yield__2->GetYaxis()->SetLabelOffset(0.01);
   h_bdt_yield__2->GetYaxis()->SetLabelSize(0.06);
   h_bdt_yield__2->GetYaxis()->SetTitleSize(0.072);
   h_bdt_yield__2->GetYaxis()->SetTitleOffset(0.95);
   h_bdt_yield__2->GetYaxis()->SetTitleFont(132);
   h_bdt_yield__2->GetZaxis()->SetLabelFont(132);
   h_bdt_yield__2->GetZaxis()->SetLabelSize(0.06);
   h_bdt_yield__2->GetZaxis()->SetTitleSize(0.072);
   h_bdt_yield__2->GetZaxis()->SetTitleOffset(1.2);
   h_bdt_yield__2->GetZaxis()->SetTitleFont(132);
   h_bdt_yield__2->Draw("SAME");
   Double_t xAxis3[4] = {0, 0.333, 0.666, 1}; 
   
   TH1D *h_bdt_yield__3 = new TH1D("h_bdt_yield__3","h_bdt_yield",3, xAxis3);
   h_bdt_yield__3->SetBinContent(1,0.2108845);
   h_bdt_yield__3->SetBinContent(2,0.2908018);
   h_bdt_yield__3->SetBinContent(3,0.4983137);
   h_bdt_yield__3->SetBinError(1,0.002564616);
   h_bdt_yield__3->SetBinError(2,0.008690869);
   h_bdt_yield__3->SetBinError(3,0.003503594);
   h_bdt_yield__3->SetEntries(3);
   h_bdt_yield__3->SetStats(0);

   ci = TColor::GetColor("#009900");
   h_bdt_yield__3->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   h_bdt_yield__3->SetMarkerColor(ci);
   h_bdt_yield__3->SetMarkerStyle(20);
   h_bdt_yield__3->GetXaxis()->SetNdivisions(505);
   h_bdt_yield__3->GetXaxis()->SetLabelFont(132);
   h_bdt_yield__3->GetXaxis()->SetLabelOffset(0.01);
   h_bdt_yield__3->GetXaxis()->SetLabelSize(0.06);
   h_bdt_yield__3->GetXaxis()->SetTitleSize(0.072);
   h_bdt_yield__3->GetXaxis()->SetTitleOffset(0.95);
   h_bdt_yield__3->GetXaxis()->SetTitleFont(132);
   h_bdt_yield__3->GetYaxis()->SetLabelFont(132);
   h_bdt_yield__3->GetYaxis()->SetLabelOffset(0.01);
   h_bdt_yield__3->GetYaxis()->SetLabelSize(0.06);
   h_bdt_yield__3->GetYaxis()->SetTitleSize(0.072);
   h_bdt_yield__3->GetYaxis()->SetTitleOffset(0.95);
   h_bdt_yield__3->GetYaxis()->SetTitleFont(132);
   h_bdt_yield__3->GetZaxis()->SetLabelFont(132);
   h_bdt_yield__3->GetZaxis()->SetLabelSize(0.06);
   h_bdt_yield__3->GetZaxis()->SetTitleSize(0.072);
   h_bdt_yield__3->GetZaxis()->SetTitleOffset(1.2);
   h_bdt_yield__3->GetZaxis()->SetTitleFont(132);
   h_bdt_yield__3->Draw("SAME");
   Double_t xAxis4[4] = {0, 0.333, 0.666, 1}; 
   
   TH1D *hmumu_scaled__4 = new TH1D("hmumu_scaled__4","h_bdt_yield",3, xAxis4);
   hmumu_scaled__4->SetBinContent(1,0.2991083);
   hmumu_scaled__4->SetBinContent(2,0.3267127);
   hmumu_scaled__4->SetBinContent(3,0.363338);
   hmumu_scaled__4->SetBinError(1,0.008717741);
   hmumu_scaled__4->SetBinError(2,0.01135378);
   hmumu_scaled__4->SetBinError(3,0.004092611);
   hmumu_scaled__4->SetEntries(4414.189);
   hmumu_scaled__4->SetStats(0);

   ci = TColor::GetColor("#990000");
   hmumu_scaled__4->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   hmumu_scaled__4->SetMarkerColor(ci);
   hmumu_scaled__4->SetMarkerStyle(29);
   hmumu_scaled__4->GetXaxis()->SetTitle("BDT");
   hmumu_scaled__4->GetXaxis()->SetNdivisions(505);
   hmumu_scaled__4->GetXaxis()->SetLabelFont(132);
   hmumu_scaled__4->GetXaxis()->SetLabelOffset(0.01);
   hmumu_scaled__4->GetXaxis()->SetLabelSize(0.06);
   hmumu_scaled__4->GetXaxis()->SetTitleSize(0.072);
   hmumu_scaled__4->GetXaxis()->SetTitleOffset(0.95);
   hmumu_scaled__4->GetXaxis()->SetTitleFont(132);
   hmumu_scaled__4->GetYaxis()->SetLabelFont(132);
   hmumu_scaled__4->GetYaxis()->SetLabelOffset(0.01);
   hmumu_scaled__4->GetYaxis()->SetLabelSize(0.06);
   hmumu_scaled__4->GetYaxis()->SetTitleSize(0.072);
   hmumu_scaled__4->GetYaxis()->SetTitleOffset(0.95);
   hmumu_scaled__4->GetYaxis()->SetTitleFont(132);
   hmumu_scaled__4->GetZaxis()->SetLabelFont(132);
   hmumu_scaled__4->GetZaxis()->SetLabelSize(0.06);
   hmumu_scaled__4->GetZaxis()->SetTitleSize(0.072);
   hmumu_scaled__4->GetZaxis()->SetTitleOffset(1.2);
   hmumu_scaled__4->GetZaxis()->SetTitleFont(132);
   hmumu_scaled__4->Draw("SAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"6 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.65,0.93,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_bdt_yield","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus} simulation","pl");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#9999ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_bdt_yield","#it{D}^{0} #rightarrow #it{#pi}^{#minus} #it{#pi}^{#plus} data","pl");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#009900");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h_bdt_yield","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus} simulation","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(6);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hmumu_scaled","#it{D}^{0} #rightarrow #it{#mu}^{#plus} #it{#mu}^{#minus} weighted","pl");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#990000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(29);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig9.C <==
void MisID_R2_last()
{
//=========Macro generated from canvas: caneff4000Ds/caneff4000Ds
//=========  (Mon Dec 19 17:51:12 2022) by ROOT version 6.20/08
   TCanvas *caneff4000Ds = new TCanvas("caneff4000Ds", "caneff4000Ds",1770,247,1500,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   caneff4000Ds->Range(0,0,1,1);
   caneff4000Ds->SetFillColor(0);
   caneff4000Ds->SetBorderMode(0);
   caneff4000Ds->SetBorderSize(2);
   caneff4000Ds->SetTickx(1);
   caneff4000Ds->SetTicky(1);
   caneff4000Ds->SetLeftMargin(0.14);
   caneff4000Ds->SetRightMargin(0.05);
   caneff4000Ds->SetTopMargin(0.05);
   caneff4000Ds->SetBottomMargin(0.16);
   caneff4000Ds->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad14000Ds
   TPad *pad14000Ds = new TPad("pad14000Ds", "pad14000Ds",0,0.3,1,1);
   pad14000Ds->Draw();
   pad14000Ds->cd();
   pad14000Ds->Range(-0.1728395,0.053261,1.061728,1.191749);
   pad14000Ds->SetFillColor(0);
   pad14000Ds->SetBorderMode(0);
   pad14000Ds->SetBorderSize(2);
   pad14000Ds->SetGridx();
   pad14000Ds->SetTickx(1);
   pad14000Ds->SetTicky(1);
   pad14000Ds->SetLeftMargin(0.14);
   pad14000Ds->SetRightMargin(0.05);
   pad14000Ds->SetTopMargin(0.05);
   pad14000Ds->SetBottomMargin(0);
   pad14000Ds->SetFrameBorderMode(0);
   pad14000Ds->SetFrameBorderMode(0);
   
   Double_t graph_eff4000Ds_fx1001[10] = {
   0,
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9};
   Double_t graph_eff4000Ds_fy1001[10] = {
   1,
   0.6621786,
   0.5799849,
   0.514538,
   0.4534973,
   0.4018075,
   0.3537516,
   0.2950564,
   0.2307912,
   0.1613442};
   Double_t graph_eff4000Ds_fex1001[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t graph_eff4000Ds_fey1001[10] = {
   0.04469471,
   0.03637003,
   0.03403803,
   0.0320601,
   0.0300984,
   0.02833121,
   0.02658308,
   0.02427776,
   0.02147166,
   0.01795282};
   TGraphErrors *gre = new TGraphErrors(10,graph_eff4000Ds_fx1001,graph_eff4000Ds_fy1001,graph_eff4000Ds_fex1001,graph_eff4000Ds_fey1001);
   gre->SetName("graph_eff4000Ds");
   gre->SetTitle(";ProbNNmu cut;Efficiency");
   gre->SetFillColor(46);
   gre->SetFillStyle(1000);
   gre->SetLineColor(46);
   gre->SetLineWidth(4);
   gre->SetMarkerColor(46);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph_Graph_graph_eff4000Ds100110011001 = new TH1F("Graph_Graph_Graph_graph_eff4000Ds100110011001","",100,0,1);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->SetMinimum(0.053261);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->SetMaximum(1.134825);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->SetDirectory(0);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->SetStats(0);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->SetLineColor(46);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->SetMarkerColor(46);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->SetMarkerStyle(20);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->GetXaxis()->SetTitle("ProbNNmu cut");
   Graph_Graph_Graph_graph_eff4000Ds100110011001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->GetYaxis()->SetTitle("Efficiency");
   Graph_Graph_Graph_graph_eff4000Ds100110011001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->GetYaxis()->SetTitleOffset(0.55);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_graph_eff4000Ds100110011001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_graph_eff4000Ds100110011001);
   
   gre->Draw("a p ");
   
   Double_t graph_eff4000D_fx1002[10] = {
   0.02,
   0.12,
   0.22,
   0.32,
   0.42,
   0.52,
   0.62,
   0.72,
   0.82,
   0.92};
   Double_t graph_eff4000D_fy1002[10] = {
   1,
   0.6552396,
   0.5814675,
   0.5117743,
   0.4512214,
   0.3969853,
   0.3525904,
   0.2919693,
   0.2361736,
   0.1628521};
   Double_t graph_eff4000D_fex1002[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t graph_eff4000D_fey1002[10] = {
   0.04858181,
   0.03932546,
   0.03704558,
   0.03475465,
   0.03263387,
   0.03060983,
   0.02884755,
   0.02625079,
   0.02360964,
   0.01960516};
   gre = new TGraphErrors(10,graph_eff4000D_fx1002,graph_eff4000D_fy1002,graph_eff4000D_fex1002,graph_eff4000D_fey1002);
   gre->SetName("graph_eff4000D");
   gre->SetTitle(";ProbNNmu cut;Efficiency");
   gre->SetFillStyle(1000);
   gre->SetLineColor(4);
   gre->SetLineWidth(4);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph_Graph_graph_eff4000D100510021002 = new TH1F("Graph_Graph_Graph_graph_eff4000D100510021002","",100,-0.15,1.05);
   Graph_Graph_Graph_graph_eff4000D100510021002->SetMinimum(0.05271342);
   Graph_Graph_Graph_graph_eff4000D100510021002->SetMaximum(1.139115);
   Graph_Graph_Graph_graph_eff4000D100510021002->SetDirectory(0);
   Graph_Graph_Graph_graph_eff4000D100510021002->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_graph_eff4000D100510021002->SetLineColor(ci);
   Graph_Graph_Graph_graph_eff4000D100510021002->SetMarkerStyle(20);
   Graph_Graph_Graph_graph_eff4000D100510021002->GetXaxis()->SetTitle("#it{ProbNNmu}");
   Graph_Graph_Graph_graph_eff4000D100510021002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_graph_eff4000D100510021002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_graph_eff4000D100510021002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_graph_eff4000D100510021002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_graph_eff4000D100510021002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_graph_eff4000D100510021002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_graph_eff4000D100510021002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_graph_eff4000D100510021002->GetYaxis()->SetTitle("Efficiency");
   Graph_Graph_Graph_graph_eff4000D100510021002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_graph_eff4000D100510021002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_graph_eff4000D100510021002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_graph_eff4000D100510021002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_graph_eff4000D100510021002->GetYaxis()->SetTickLength(0.02);
   Graph_Graph_Graph_graph_eff4000D100510021002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_graph_eff4000D100510021002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_graph_eff4000D100510021002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_graph_eff4000D100510021002->GetZaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_graph_eff4000D100510021002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_graph_eff4000D100510021002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_graph_eff4000D100510021002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_graph_eff4000D100510021002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_graph_eff4000D100510021002);
   
   gre->Draw("p ");
   
   Double_t graph_eff_mc4000Ds_fx1003[10] = {
   0,
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9};
   Double_t graph_eff_mc4000Ds_fy1003[10] = {
   1,
   0.6739547,
   0.593934,
   0.5206125,
   0.4507509,
   0.3925942,
   0.3423145,
   0.2825383,
   0.2262956,
   0.1562132};
   Double_t graph_eff_mc4000Ds_fex1003[10] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t graph_eff_mc4000Ds_fey1003[10] = {
   0.008579978,
   0.007043711,
   0.006612341,
   0.006190753,
   0.005760424,
   0.005375986,
   0.005019943,
   0.00456063,
   0.004081542,
   0.003391135};
   gre = new TGraphErrors(10,graph_eff_mc4000Ds_fx1003,graph_eff_mc4000Ds_fy1003,graph_eff_mc4000Ds_fex1003,graph_eff_mc4000Ds_fey1003);
   gre->SetName("graph_eff_mc4000Ds");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_graph_eff_mc4000Ds100210031003 = new TH1F("Graph_Graph_Graph_graph_eff_mc4000Ds100210031003","Graph",100,-0.15,1.05);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->SetMinimum(0.06724627);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->SetMaximum(1.094156);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->SetDirectory(0);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->SetLineColor(ci);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->SetMarkerStyle(20);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_graph_eff_mc4000Ds100210031003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_graph_eff_mc4000Ds100210031003);
   
   gre->Draw("2 ");
   
   Double_t graph_eff4000D_fx1004[10] = {
   0.02,
   0.12,
   0.22,
   0.32,
   0.42,
   0.52,
   0.62,
   0.72,
   0.82,
   0.92};
   Double_t graph_eff4000D_fy1004[10] = {
   1,
   0.6552396,
   0.5814675,
   0.5117743,
   0.4512214,
   0.3969853,
   0.3525904,
   0.2919693,
   0.2361736,
   0.1628521};
   Double_t graph_eff4000D_fex1004[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t graph_eff4000D_fey1004[10] = {
   0.04858181,
   0.03932546,
   0.03704558,
   0.03475465,
   0.03263387,
   0.03060983,
   0.02884755,
   0.02625079,
   0.02360964,
   0.01960516};
   gre = new TGraphErrors(10,graph_eff4000D_fx1004,graph_eff4000D_fy1004,graph_eff4000D_fex1004,graph_eff4000D_fey1004);
   gre->SetName("graph_eff4000D");
   gre->SetTitle(";ProbNNmu cut;Efficiency");
   gre->SetFillStyle(1000);
   gre->SetLineColor(4);
   gre->SetLineWidth(4);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004 = new TH1F("Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004","",100,-0.15,1.05);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->SetMinimum(0.05271342);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->SetMaximum(1.139115);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->SetDirectory(0);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->SetLineColor(ci);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetXaxis()->SetTitle("#it{ProbNNmu}");
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetYaxis()->SetTitle("Efficiency");
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetYaxis()->SetTickLength(0.02);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetZaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_Graph_graph_eff4000D1005100210041004);
   
   gre->Draw("p ");
   
   Double_t graph_eff4000Ds_fx1005[10] = {
   0,
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9};
   Double_t graph_eff4000Ds_fy1005[10] = {
   1,
   0.6621786,
   0.5799849,
   0.514538,
   0.4534973,
   0.4018075,
   0.3537516,
   0.2950564,
   0.2307912,
   0.1613442};
   Double_t graph_eff4000Ds_fex1005[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t graph_eff4000Ds_fey1005[10] = {
   0.04469471,
   0.03637003,
   0.03403803,
   0.0320601,
   0.0300984,
   0.02833121,
   0.02658308,
   0.02427776,
   0.02147166,
   0.01795282};
   gre = new TGraphErrors(10,graph_eff4000Ds_fx1005,graph_eff4000Ds_fy1005,graph_eff4000Ds_fex1005,graph_eff4000Ds_fey1005);
   gre->SetName("graph_eff4000Ds");
   gre->SetTitle(";ProbNNmu cut;#epsilon_{ProbNN#mu}");
   gre->SetFillColor(46);
   gre->SetFillStyle(1000);
   gre->SetLineColor(46);
   gre->SetLineWidth(4);
   gre->SetMarkerColor(46);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005 = new TH1F("Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005","",100,0,1);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->SetMinimum(0.053261);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->SetMaximum(1.134825);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->SetDirectory(0);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->SetLineColor(ci);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->SetMarkerStyle(20);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->GetXaxis()->SetTitle("ProbNNmu cut");
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->GetYaxis()->SetTitle("#epsilon_{ProbNN#mu}");
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_Graph_graph_eff4000Ds1001100310051005);
   
   gre->Draw("p");
   
   TLegend *leg = new TLegend(0.653,0.4,0.95,0.7,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("graph_eff_mc4000Ds","#it{D}^{0}#rightarrow #it{#pi}^{+} #it{#pi}^{#minus} simulation","f");
   entry->SetFillColor(1);
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("graph_eff4000Ds","#it{D}^{+}_{#it{s}}#rightarrow #it{#pi}^{+} #it{#pi}^{-} #it{#pi}^{+} data","lp");
   entry->SetLineColor(46);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(46);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("graph_eff4000D","#it{D}^{+}#rightarrow #it{#pi}^{+} #it{#pi}^{-} #it{#pi}^{+} data","lp");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   leg->Draw();
   TGaxis *gaxis = new TGaxis(-5,20,-5,220,20,220,510,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.8,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.663,0.75,"5.6 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pad14000Ds->Modified();
   caneff4000Ds->cd();
  
// ------------>Primitives in pad: pad24000Ds
   TPad *pad24000Ds = new TPad("pad24000Ds", "pad24000Ds",0,0.05,1,0.3);
   pad24000Ds->Draw();
   pad24000Ds->cd();
   pad24000Ds->Range(-0.1728395,0.5037313,1.061728,1.25);
   pad24000Ds->SetFillColor(0);
   pad24000Ds->SetBorderMode(0);
   pad24000Ds->SetBorderSize(2);
   pad24000Ds->SetGridx();
   pad24000Ds->SetTickx(1);
   pad24000Ds->SetTicky(1);
   pad24000Ds->SetLeftMargin(0.14);
   pad24000Ds->SetRightMargin(0.05);
   pad24000Ds->SetTopMargin(0);
   pad24000Ds->SetBottomMargin(0.33);
   pad24000Ds->SetFrameBorderMode(0);
   pad24000Ds->SetFrameBorderMode(0);
   
   Double_t graph_eff_ratio4000Ds_fx1006[10] = {
   0,
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9};
   Double_t graph_eff_ratio4000Ds_fy1006[10] = {
   1,
   0.982527,
   0.976514,
   0.988332,
   1.006093,
   1.023468,
   1.033411,
   1.044306,
   1.019866,
   1.032846};
   Double_t graph_eff_ratio4000Ds_fex1006[10] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t graph_eff_ratio4000Ds_fey1006[10] = {
   0.0455108,
   0.0549334,
   0.05833151,
   0.06269292,
   0.06800052,
   0.0735124,
   0.07912179,
   0.08756517,
   0.09664984,
   0.1170919};
   gre = new TGraphErrors(10,graph_eff_ratio4000Ds_fx1006,graph_eff_ratio4000Ds_fy1006,graph_eff_ratio4000Ds_fex1006,graph_eff_ratio4000Ds_fey1006);
   gre->SetName("graph_eff_ratio4000Ds");
   gre->SetTitle(";ProbNNmu cut;");
   gre->SetFillColor(46);
   gre->SetFillStyle(3006);
   gre->SetLineColor(46);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(46);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006 = new TH1F("Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006","",100,0,1);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->SetMinimum(0.75);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->SetMaximum(1.25);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->SetDirectory(0);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->SetStats(0);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->SetFillColor(46);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->SetLineColor(46);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->SetMarkerColor(46);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->SetMarkerStyle(20);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetXaxis()->SetTitle("#it{ProbNNmu}");
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetXaxis()->SetLabelSize(0.16);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetXaxis()->SetTitleSize(0.16);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetYaxis()->SetTitle("Ratio");
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetYaxis()->SetLabelSize(0.15);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetYaxis()->SetTitleSize(0.15);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetYaxis()->SetTitleOffset(0.25);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_graph_eff_ratio4000Ds100410061006);
   
   gre->Draw("a 3");
   
   Double_t graph_eff_ratio4000D_fx1007[10] = {
   0,
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9};
   Double_t graph_eff_ratio4000D_fy1007[10] = {
   1,
   0.9722311,
   0.9790102,
   0.9830235,
   1.001044,
   1.011185,
   1.030019,
   1.03338,
   1.043651,
   1.042499};
   Double_t graph_eff_ratio4000D_fex1007[10] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t graph_eff_ratio4000D_fey1007[10] = {
   0.04933364,
   0.05922842,
   0.06331838,
   0.06777294,
   0.07352048,
   0.07918811,
   0.08561507,
   0.09439601,
   0.1060155,
   0.1275267};
   gre = new TGraphErrors(10,graph_eff_ratio4000D_fx1007,graph_eff_ratio4000D_fy1007,graph_eff_ratio4000D_fex1007,graph_eff_ratio4000D_fey1007);
   gre->SetName("graph_eff_ratio4000D");
   gre->SetTitle(";ProbNNmu cut;");
   gre->SetFillColor(4);
   gre->SetFillStyle(3005);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_graph_eff_ratio4000D100810071007 = new TH1F("Graph_Graph_Graph_graph_eff_ratio4000D100810071007","",100,-0.15,1.05);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->SetMinimum(0.8873003);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->SetMaximum(1.195728);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->SetDirectory(0);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->SetLineColor(ci);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->SetMarkerStyle(20);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetXaxis()->SetTitle("#it{ProbNNmu}");
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetXaxis()->SetLabelSize(0.16);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetXaxis()->SetTitleSize(0.16);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetYaxis()->SetTitle("ratio");
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetYaxis()->SetTickLength(0.02);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetZaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_graph_eff_ratio4000D100810071007->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph_graph_eff_ratio4000D100810071007);
   
   gre->Draw("3 ");
   TLine *line = new TLine(0,1,1,1);
   line->Draw();
   pad24000Ds->Modified();
   caneff4000Ds->cd();
   caneff4000Ds->Modified();
   caneff4000Ds->cd();
   caneff4000Ds->SetSelected(caneff4000Ds);
}

